Removing cutoff artifacts in the NJL model by a Renormalization Group consistent treatment

We summarize how a renormalization-group (RG)-consistent treatment removes well-known artifacts in NJL-model descriptions of color-superconducting quark matter. We introduce two RG-consistent schemes, "minimal" and "massless", and present analytic solutions for the diquark gap at $T=0$ and for the phase boundary $T_c(\mu)$ in symmetric massless matter, representing the high-density limit of the model. We compare the pairing gaps, phase diagram, and speed of sound with results obtained using conventional regularization.

==> anc/README.txt <==
UNITS
-----
- mu_MeV: quark chemical potential μ in MeV
- Delta_MeV: diquark gaps in MeV
- T_MeV: temperature in MeV
- cs2: speed of sound squared (in units of speed of light)

SCHEME NAMES
------------
- lambda1                  : conventional regularization with Λ = Λ′ (Λ′ = 602.3 MeV).
- lambda_infinity_massless : RG-consistent, massless scheme (Λ → ∞).
- lambda_infinity_minimal  : RG-consistent, minimal scheme (Λ → ∞).
- analytic (massless/minimal): symmetric massless CFL limit (analytic results).

FILES: DIQUARK GAPS Δ(μ) AT T=0
-------------------------------
- lambda1_deltas.csv
  Columns: mu_MeV, Delta_ud_MeV, Delta_us_MeV, Delta_ds_MeV

- lambda_infinity_massless_deltas.csv
  Columns: mu_MeV, Delta_ud_MeV, Delta_us_MeV, Delta_ds_MeV

- lambda_infinity_minimal_deltas.csv
  Columns: mu_MeV, Delta_ud_MeV, Delta_us_MeV, Delta_ds_MeV

- analytic_massless_delta.csv
  Columns: mu_MeV, Delta_MeV  (single common CFL gap)

- analytic_minimal_delta.csv
  Columns: mu_MeV, Delta_MeV  (single common CFL gap)

FILES: SPEED OF SOUND c_s^2(μ)
------------------------------
- lambda1_cs2.csv
  Columns: mu_MeV, cs2

- lambda_infinity_massless_cs2.csv
  Columns: mu_MeV, cs2

- lambda_infinity_minimal_cs2.csv
  Columns: mu_MeV, cs2

- analytic_massless_cs2.csv
  Columns: mu_MeV, cs2

- analytic_minimal_cs2.csv
  Columns: mu_MeV, cs2

FILES: PHASE BOUNDARIES T(μ)
----------------------------
These four CSVs are two-row, headerless tables:
Row 1 = mu values (MeV), Row 2 = T values (MeV).

- udbound_minimal.csv        (minimal scheme; ud pairing boundary)
- usbound_minimal.csv        (minimal scheme; us pairing boundary)
- dsbound_minimal.csv        (minimal scheme; ds pairing boundary)
- TcvsmuAnalytical.csv       (analytic symmetric massless CFL T_c(μ))

==> anc/TcvsmuAnalytical.csv <==
T_MeV,mu_MeV
0.,0.
0.1,0.
0.2,0.
0.30000000000000004,0.
0.4,0.
0.5,0.
0.6000000000000001,0.
0.7000000000000001,0.
0.8,0.
0.9,0.
1.,0.
1.1,0.
1.2000000000000002,0.
1.3,0.
1.4000000000000001,0.
1.5,0.
1.6,0.
1.7000000000000002,0.
1.8,0.
1.9000000000000001,0.
2.,0.
2.1,0.
2.2,0.
2.3000000000000003,0.
2.4000000000000004,0.
2.5,0.
2.6,0.
2.7,0.
2.8000000000000003,0.
2.9000000000000004,0.
3.,0.
3.1,0.
3.2,0.
3.3000000000000003,0.
3.4000000000000004,0.
3.5,0.
3.6,0.
3.7,0.
3.8000000000000003,0.
3.9000000000000004,0.
4.,0.
4.1000000000000005,0.
4.2,0.
4.3,0.
4.4,0.
4.5,0.
4.6000000000000005,0.
4.7,0.
4.800000000000001,0.
4.9,0.
5.,0.
5.1000000000000005,0.
5.2,0.
5.300000000000001,0.
5.4,0.
5.5,0.
5.6000000000000005,0.
5.7,0.
5.800000000000001,0.
5.9,0.
6.,0.
6.1000000000000005,0.
6.2,0.
6.300000000000001,0.
6.4,0.
6.5,0.
6.6000000000000005,0.
6.7,0.
6.800000000000001,0.
6.9,0.
7.,0.
7.1000000000000005,0.
7.2,0.
7.300000000000001,0.
7.4,0.
7.5,0.
7.6000000000000005,0.
7.7,0.
7.800000000000001,0.
7.9,0.
8.,0.
8.1,0.
8.200000000000001,0.
8.3,0.
8.4,0.
8.5,0.
8.6,0.
8.700000000000001,0.
8.8,0.
8.9,0.
9.,0.
9.1,0.
9.200000000000001,0.
9.3,0.
9.4,0.
9.5,0.
9.600000000000001,0.
9.700000000000001,0.
9.8,0.
9.9,0.
10.,0.
10.100000000000001,0.
10.200000000000001,0.
10.3,0.
10.4,0.
10.5,0.
10.600000000000001,0.
10.700000000000001,0.
10.8,0.
10.9,0.
11.,0.
11.100000000000001,0.
11.200000000000001,0.
11.3,0.
11.4,0.
11.5,0.
11.600000000000001,0.
11.700000000000001,0.
11.8,0.
11.9,0.
12.,0.
12.100000000000001,0.
12.200000000000001,0.
12.3,0.
12.4,0.
12.5,0.
12.600000000000001,0.
12.700000000000001,0.
12.8,0.
12.9,0.
13.,0.
13.100000000000001,9.715908587059919e-157
13.200000000000001,2.373015533046231e-154
13.3,5.12229196969085e-152
13.4,9.807671619041113e-150
13.5,1.671637850997753e-147
13.600000000000001,2.5449176338944023e-145
13.700000000000001,3.472060184500313e-143
13.8,4.258512796412189e-141
13.9,4.709901195957767e-139
14.,4.711156262824403e-137
14.100000000000001,4.2740407218752513e-135
14.200000000000001,3.5264320031639645e-133
14.3,2.6531810800371637e-131
14.4,1.8249116546047657e-129
14.5,1.150353502441554e-127
14.600000000000001,6.661464382166368e-126
14.700000000000001,3.5518641753641793e-124
14.8,1.7476599080547874e-122
14.9,7.952520913066698e-121
15.,3.353531722733101e-119
15.100000000000001,1.3131741338626548e-117
15.200000000000001,4.7841910251346516e-116
15.3,1.6247161404201315e-114
15.4,5.1525159390905255e-113
15.5,1.5286171608814502e-111
15.600000000000001,4.2496767564560145e-110
15.700000000000001,1.108938819321497e-108
15.8,2.7204949926873158e-107
15.9,6.284189954090438e-106
16.,1.3688729265265366e-104
16.1,2.815922390986689e-103
16.2,5.478148267081533e-102
16.3,1.0092425788530755e-100
16.400000000000002,1.7631169766055121e-99
16.5,2.9244768961396295e-98
16.6,4.61145254621806e-97
16.7,6.9210916963048206e-96
16.8,9.898469005814778e-95
16.900000000000002,1.350554922510954e-93
17.,1.7598960265099328e-92
17.1,2.1925931987633475e-91
17.2,2.6144338589646916e-90
17.3,2.986654744746765e-89
17.400000000000002,3.271950948074255e-88
17.5,3.440784149923406e-87
17.6,3.476479676955049e-86
17.7,3.377885909911818e-85
17.8,3.1590296828087177e-84
17.900000000000002,2.846005393444708e-83
18.,2.4720121646415993e-82
18.1,2.0718010330006338e-81
18.2,1.676749354984152e-80
18.3,1.3114198368599281e-79
18.400000000000002,9.91952140034983e-79
18.5,7.261531973162425e-78
18.6,5.148244373401466e-77
18.7,3.5373667459807433e-76
18.8,2.3571100628971137e-75
18.900000000000002,1.5241919204441745e-74
19.,9.570470096085238e-74
19.1,5.838850582160331e-73
19.200000000000003,3.4632325592547e-72
19.3,1.9982469980171425e-71
19.400000000000002,1.122215890234256e-70
19.5,6.137670890713676e-70
19.6,3.2708815335038267e-69
19.700000000000003,1.6993711288627006e-68
19.8,8.61184651933234e-68
19.900000000000002,4.2589819452331155e-67
20.,2.0564977029716355e-66
20.1,9.69995598535264e-66
20.200000000000003,4.471276278638338e-65
20.3,2.0151603791941268e-64
20.400000000000002,8.883732214996077e-64
20.5,3.8324433529203445e-63
20.6,1.6185743726969505e-62
20.700000000000003,6.694898601330258e-62
20.8,2.713209384115769e-61
20.900000000000002,1.0777548179301878e-60
21.,4.197776969708196e-60
21.1,1.6037731307817746e-59
21.200000000000003,6.012406722094864e-59
21.3,2.2125321233927386e-58
21.400000000000002,7.994973201830743e-58
21.5,2.837772167512604e-57
21.6,9.897251827754688e-57
21.700000000000003,3.3928799967139106e-56
21.8,1.1436052805561511e-55
21.900000000000002,3.7911542053867885e-55
22.,1.2364746804441658e-54
22.1,3.9686734668601746e-54
22.200000000000003,1.2539403509037172e-53
22.3,3.901233725530347e-53
22.400000000000002,1.1954739956060622e-52
22.5,3.609177233447512e-52
22.6,1.0737927262711404e-51
22.700000000000003,3.1491157883245954e-51
22.8,9.105882214188909e-51
22.900000000000002,2.5967346809037083e-50
23.,7.304826123252249e-50
23.1,2.0275486653796633e-49
23.200000000000003,5.554077484533777e-49
23.3,1.5018612916566047e-48
23.400000000000002,4.009782963931685e-48
23.5,1.0572530204639362e-47
23.6,2.753568708165146e-47
23.700000000000003,7.085357534245053e-47
23.8,1.801625667152181e-46
23.900000000000002,4.527834235115412e-46
24.,1.1249263316626938e-45
24.1,2.7634266460183392e-45
24.200000000000003,6.713408559811669e-45
24.3,1.6132022354995555e-44
24.400000000000002,3.83497777778391e-44
24.5,9.020722113872587e-44
24.6,2.0999006413606034e-43
24.700000000000003,4.838472124216817e-43
24.8,1.1036754746582948e-42
24.900000000000002,2.492690471939357e-42
25.,5.5751671082188886e-42
25.1,1.2350296754082647e-41
25.200000000000003,2.710147475758775e-41
25.3,5.892088200709006e-41
25.400000000000002,1.2693161998595065e-40
25.5,2.709922786023221e-40
25.6,5.7344470836689824e-40
25.700000000000003,1.2029111903513909e-39
25.8,2.5017369866715546e-39
25.900000000000002,5.159093015326951e-39
26.,1.0550793949563649e-38
26.1,2.1400916452978454e-38
26.200000000000003,4.305953787327873e-38
26.3,8.59506977298071e-38
26.400000000000002,1.7022556185248842e-37
26.5,3.3453901048181426e-37
26.6,6.524777604695331e-37
26.700000000000003,1.2630804225751279e-36
26.8,2.4271192242956325e-36
26.900000000000002,4.630134476279739e-36
27.,8.76970894908586e-36
27.1,1.6493456114251202e-35
27.200000000000003,3.0804776616131815e-35
27.3,5.714109166583019e-35
27.400000000000002,1.0528013719479014e-34
27.5,1.9268786671697846e-34
27.6,3.503596793588218e-34
27.700000000000003,6.3294613404009236e-34
27.8,1.1361942320294442e-33
27.900000000000002,2.026801431495339e-33
28.,3.593200971483928e-33
28.1,6.331428373276619e-33
28.200000000000003,1.1089431816240751e-32
28.3,1.9308172084930536e-32
28.400000000000002,3.3422082708431593e-32
28.5,5.752040312083092e-32
28.6,9.843314333991975e-32
28.700000000000003,1.6750437672689989e-31
28.8,2.834719506731866e-31
28.900000000000002,4.771185760305994e-31
29.,7.987437277914116e-31
29.1,1.3301038186475819e-30
29.200000000000003,2.2033934729388115e-30
29.3,3.631265251886855e-30
29.400000000000002,5.9540670157964954e-30
29.5,9.713801180500883e-30
29.6,1.576935252386951e-29
29.700000000000003,2.547514076626036e-29
29.8,4.0956782897048316e-29
29.900000000000002,6.553443391349904e-29
30.,1.0436989241425355e-28
30.1,1.65451201304551e-28
30.200000000000003,2.610839718613016e-28
30.3,4.101401139315269e-28
30.400000000000002,6.414336788386098e-28
30.5,9.9876668610465e-28
30.6,1.548438656226608e-27
30.700000000000003,2.3903754230986313e-27
30.8,3.674552587351869e-27
30.900000000000002,5.625132551760568e-27
31.,8.575793477372977e-27
31.1,1.302123179117448e-26
31.200000000000003,1.9691944607233645e-26
31.3,2.966238974705156e-26
31.400000000000002,4.450681616103975e-26
31.5,6.652291849834063e-26
31.6,9.905162705219005e-26
31.700000000000003,1.4693265607103625e-25
31.8,2.171510617140646e-25
31.900000000000002,3.1975157486939163e-25
32.,4.691269845231852e-25
32.1,6.858271840231878e-25
32.2,9.990904353858978e-25
32.300000000000004,1.4503729878060396e-24
32.4,2.0982540818803688e-24
32.5,3.0252294084361765e-24
32.6,4.3470889042054316e-24
32.7,6.2258196381048834e-24
32.800000000000004,8.88730148120226e-24
32.9,1.2645498376551162e-23
33.,1.7935425310358974e-23
33.1,2.5357934603854008e-23
33.2,3.5740371880146187e-23
33.300000000000004,5.021847547109551e-23
33.4,7.034662752843263e-23
33.5,9.824583167488337e-23
33.6,1.3680174525525316e-22
33.7,1.8992893105966e-22
33.800000000000004,2.6292246397214985e-22
33.9,3.629244492722013e-22
34.,4.99541281642701e-22
34.1,6.856581016785047e-22
34.2,9.385105235059166e-22
34.300000000000004,1.2810911069794232e-21
34.4,1.7439902229994245e-21
34.5,2.367799147427839e-21
34.6,3.206238955180133e-21
34.7,4.3302239775596966e-21
34.800000000000004,5.833125590408311e-21
34.9,7.837573826879844e-21
35.,1.0504224336241607e-20
35.1,1.404303093369857e-20
35.2,1.8727704787935857e-20
35.300000000000004,2.4914216748551517e-20
35.4,3.3064417439932434e-20
35.5,4.3776120288114116e-20
35.6,5.782132742765386e-20
35.7,7.619469177076924e-20
35.800000000000004,1.0017481769801578e-19
35.9,1.314016286810459e-19
36.,1.7197379772181355e-19
36.1,2.245711758410984e-19
36.2,2.926083009504631e-19
36.300000000000004,3.804264672754054e-19
36.4,4.935335353011983e-19
36.5,6.3890272493742e-19
36.6,8.253441326055856e-19
36.7,1.063965731972056e-18
36.800000000000004,1.3687442594391793e-18
36.9,1.7572307688768096e-18
37.,2.2514209062765683e-18
37.1,2.8788262695998974e-18
37.2,3.673790776278753e-18
37.300000000000004,4.679104988001082e-18
37.4,5.947982105315143e-18
37.5,7.546472153172518e-18
37.6,9.556406093698517e-18
37.7,1.207897964361066e-17
37.800000000000004,1.523910792736874e-17
37.9,1.919070732664879e-17
38.,2.4123090643350442e-17
38.1,3.026869672843432e-17
38.2,3.79124169080049e-17
38.300000000000004,4.74028288563517e-17
38.400000000000006,5.916570516572775e-17
38.5,7.372023005349177e-17
38.6,9.169843492696532e-17
38.7,1.1386845360541143e-16
38.800000000000004,1.411623028280191e-16
38.900000000000006,1.7470901547751204e-16
39.,2.1587409524493377e-16
39.1,2.6630642511779033e-16
39.2,3.279939513356543e-16
39.300000000000004,4.0332968299728327e-16
39.400000000000006,4.951897994684768e-16
39.5,6.070259478064785e-16
39.6,7.429741458538302e-16
39.7,9.07983089382511e-16
39.800000000000004,1.1079651003377757e-15
39.900000000000006,1.3499734552947595e-15
40.,1.6424104070423847e-15
40.1,1.995270867078188e-15
40.2,2.4204274631417425e-15
40.300000000000004,2.931963535342945e-15
40.400000000000006,3.5465615998666288e-15
40.5,4.283955905017314e-15
40.6,5.167458946439239e-15
40.7,6.224573214378701e-15
40.800000000000004,7.48770103539014e-15
40.900000000000006,8.994967165553672e-15
41.,1.0791170815919288e-14
41.1,1.2928886069842551e-14
41.2,1.5469732215092616e-14
41.300000000000004,1.848583839294807e-14
41.400000000000006,2.2061530196943074e-14
41.5,2.629526947385465e-14
41.6,3.130188263095339e-14
41.7,3.721511728249513e-14
41.800000000000004,4.419057212510996e-14
41.900000000000006,5.240905057105201e-14
42.,6.208039494991965e-14
42.1,7.34478650785634e-14
42.2,8.679313276617716e-14
42.300000000000004,1.0244197244401754e-13
42.400000000000006,1.2077073766979083e-13
42.5,1.4221372384646532e-13
42.6,1.6727152921106629e-13
42.7,1.9652053909713366e-13
42.800000000000004,2.3062367276895983e-13
42.900000000000006,2.703425478888675e-13
43.,3.165512350444434e-13
43.1,3.702517938717632e-13
43.2,4.3259180331776394e-13
43.300000000000004,5.048841216541947e-13
43.400000000000006,5.886291371628182e-13
43.5,6.855397981465548e-13
43.6,7.97569741286115e-13
43.7,9.269448705713878e-13
43.800000000000004,1.0761987753242795e-12
43.900000000000006,1.2482124154382346e-12
44.,1.446258545154906e-12
44.1,1.6740513937541407e-12
44.2,1.935802172753668e-12
44.300000000000004,2.236281034906488e-12
44.400000000000006,2.580886170786951e-12
44.5,2.9757207944232297e-12
44.6,3.4276788406373086e-12
44.7,3.9445402738922366e-12
44.800000000000004,4.535076991940862e-12
44.900000000000006,5.2091703978549195e-12
45.,5.977941811564478e-12
45.1,6.853896997336873e-12
45.2,7.851086197193296e-12
45.300000000000004,8.985281182638171e-12
45.400000000000006,1.0274170968839846e-11
45.5,1.173757797712816e-11
45.6,1.3397696584022882e-11
45.7,1.5279356158594845e-11
45.800000000000004,1.741031086551079e-11
45.900000000000006,1.9821558699299482e-11
46.,2.2547692416992837e-11
46.1,2.5627285252076e-11
46.2,2.9103314523458647e-11
46.300000000000004,3.302362649980569e-11
46.400000000000006,3.7441446142905225e-11
46.5,4.241593563466654e-11
46.6,4.801280589194729e-11
46.7,5.4304985592365826e-11
46.800000000000004,6.137335257399095e-11
46.900000000000006,6.930753283295636e-11
47.,7.82067727269813e-11
47.1,8.8180890400512e-11
47.2,9.935131287983063e-11
47.300000000000004,1.118522057452921e-10
47.400000000000006,1.2583170277398065e-10
47.5,1.4145324346084303e-10
47.6,1.5889702687095074e-10
47.7,1.7836159085142442e-10
47.800000000000004,2.000655262398447e-10
47.900000000000006,2.2424933634840243e-10
48.,2.511774526805712e-10
48.1,2.8114041855155343e-10
48.2,3.1445725303636054e-10
48.300000000000004,3.5147800846188054e-10
48.400000000000006,3.9258653549276587e-10
48.5,4.382034707376146e-10
48.6,4.887894627223782e-10
48.7,5.448486530451242e-10
48.800000000000004,6.069324305400636e-10
48.900000000000006,6.75643477342636e-10
49.,7.516401268614601e-10
49.1,8.356410548295707e-10
49.2,9.284303258286862e-10
49.300000000000004,1.030862818956053e-9
49.400000000000006,1.143870057638721e-9
49.5,1.2684664699915254e-9
49.6,1.4057561075712008e-9
49.7,1.5569398518937377e-9
49.800000000000004,1.723323139664167e-9
49.900000000000006,1.9063242393131067e-9
50.,2.107483113150066e-9
50.1,2.3284709012249666e-9
50.2,2.571100064844275e-9
50.300000000000004,2.8373352296139177e-9
50.400000000000006,3.129304769881068e-9
50.5,3.449313178522881e-9
50.6,3.799854268181745e-9
50.7,4.183625252279456e-9
50.800000000000004,4.6035417564503e-9
50.900000000000006,5.062753813428885e-9
51.,5.564662896899376e-9
51.1,6.1129400523748874e-9
51.2,6.7115451858155405e-9
51.300000000000004,7.364747573427812e-9
51.400000000000006,8.077147658901228e-9
51.5,8.85370020724688e-9
51.6,9.69973888739691e-9
51.7,1.0621002358808924e-8
51.800000000000004,1.162366194049573e-8
51.900000000000006,1.2714350944173102e-8
52.,1.390019575657215e-8
52.1,1.518884875942689e-8
52.2,1.658852317918514e-8
52.300000000000004,1.8108029962142424e-8
52.400000000000006,1.975681677442537e-8
52.5,2.154500923008877e-8
52.6,2.3483454454512855e-8
52.7,2.5583767094304193e-8
52.800000000000004,2.785837788901669e-8
52.900000000000006,3.032058492422403e-8
53.,3.298460768976106e-8
53.1,3.586564407136102e-8
53.2,3.897993040838464e-8
53.300000000000004,4.2344804754931485e-8
53.400000000000006,4.5978773486268494e-8
53.5,4.9901581397292705e-8
53.6,5.4134285444572503e-8
53.7,5.8699332288440614e-8
53.800000000000004,6.36206397966415e-8
53.900000000000006,6.892368267612945e-8
54.,7.463558240478585e-8
54.1,8.07852016401042e-8
54.2,8.740324328721175e-8
54.300000000000004,9.452235441401207e-8
54.400000000000006,1.0217723520674995e-7
54.5,1.1040475316480211e-7
54.6,1.1924406273916703e-7
54.7,1.2873673062482145e-7
54.800000000000004,1.3892686692279676e-7
54.900000000000006,1.4986126239374106e-7
55.,1.615895320304921e-7
55.1,1.7416426518319886e-7
55.2,1.8764118247640402e-7
55.300000000000004,2.020792997635846e-7
55.400000000000006,2.1754109937067487e-7
55.5,2.3409270888612066e-7
55.6,2.5180408776126125e-7
55.7,2.707492219908328e-7
55.800000000000004,2.9100632714968965e-7
55.900000000000006,3.12658060067929e-7
56.,3.3579173943284276e-7
56.1,3.604995756123705e-7
56.2,3.868789100008755e-7
56.300000000000004,4.15032464194279e-7
56.400000000000006,4.450685993079282e-7
56.5,4.771015857565071e-7
56.6,5.112518838218339e-7
56.7,5.476464353401167e-7
56.800000000000004,5.864189668468151e-7
56.900000000000006,6.277103045229859e-7
57.,6.716687012932136e-7
57.1,7.184501764312565e-7
57.2,7.682188680354209e-7
57.300000000000004,8.211473987414219e-7
57.400000000000006,8.774172550468947e-7
57.5,9.372191806265621e-7
57.6,1.0007535840237317e-6
57.7,1.0682309611085542e-6
57.800000000000004,1.1398723326996171e-6
57.900000000000006,1.2159096977504138e-6
58.,1.2965865025078259e-6
58.1,1.3821581260549545e-6
58.2,1.4728923826552715e-6
58.300000000000004,1.5690700413208285e-6
58.400000000000006,1.6709853630312834e-6
58.5,1.778946656035839e-6
58.6,1.8932768496742451e-6
58.7,2.0143140871577966e-6
58.800000000000004,2.1424123377552897e-6
58.900000000000006,2.2779420288332905e-6
59.,2.421290698203333e-6
59.1,2.572863667233542e-6
59.2,2.7330847351841936e-6
59.300000000000004,2.9023968952317438e-6
59.400000000000006,3.0812630726482613e-6
59.5,3.2701668856055037e-6
59.6,3.469613429077212e-6
59.7,3.680130082314528e-6
59.800000000000004,3.9022673403725255e-6
59.900000000000006,4.1365996701670825e-6
60.,4.383726391544922e-6
60.1,4.64427258384907e-6
60.2,4.918890018465447e-6
60.300000000000004,5.20825811783636e-6
60.400000000000006,5.513084941427824e-6
60.5,5.834108199139041e-6
60.6,6.1720962926409704e-6
60.7,6.527849385133565e-6
60.800000000000004,6.902200500010133e-6
60.900000000000006,7.296016648914229e-6
61.,7.71019998968014e-6
61.1,8.145689014639935e-6
61.2,8.603459769784062e-6
61.300000000000004,9.084527105258841e-6
61.400000000000006,9.589945957681638e-6
61.5,0.00001012081266475482
61.6,0.00001067826631265684
61.7,0.000011263490116679658
61.800000000000004,0.000011877712835593724
61.900000000000006,0.00001252221022019875
62.,0.000013198306496533528
62.1,0.000013907375884200004
62.2,0.00001465084415026161
62.300000000000004,0.00001543019019916753
62.400000000000006,0.000016246947699148717
62.5,0.00001710270674553037
62.6,0.000017999115561396405
62.7,0.000018937882236036316
62.800000000000004,0.000019920776501601424
62.900000000000006,0.000020949631548386042
63.,0.000022026345879149536
63.1,0.000023152885202879992
63.2,0.000024331284368399333
63.300000000000004,0.000025563649338198532
63.400000000000006,0.000026852159202885233
63.5,0.000028199068236618693
63.6,0.000029606707993894154
63.7,0.000031077489448032045
63.800000000000004,0.00003261390517172561
63.900000000000006,0.0000342185315599755
64.,0.000035894031095741297
64.10000000000001,0.000037643154658634734
64.2,0.000039468743876948546
64.3,0.00004137373352332667
64.4,0.00004336115395435993
64.5,0.000045434133594376276
64.60000000000001,0.00004759590146369176
64.7,0.000049849789751573976
64.8,0.000052199236434153654
64.9,0.000054647787937506224
65.,0.00005719910184613083
65.10000000000001,0.000059856949657008505
65.2,0.00006262521957944307
65.3,0.00006550791938084786
65.4,0.00006850917927864718
65.5,0.0000716332548784211
65.60000000000001,0.00007488453015846121
65.7,0.00007826752050080865
65.8,0.0000817868757689187
65.9,0.00008544738343201831
66.,0.00008925397173622861
66.10000000000001,0.00009321171292252837
66.2,0.0000973258264915853
66.3,0.0001016016825154859
66.4,0.00010604480499638238
66.5,0.00011066087527203981
66.60000000000001,0.00011545573546828
66.7,0.00012043539199827052
66.8,0.00012560601910861256
66.9,0.00013097396247215752
67.,0.0001365457428274707
67.10000000000001,0.00014232805966482652
67.2,0.00014832779495863095
67.3,0.0001545520169461221
67.4,0.00016100798395220564
67.5,0.0001677031482602442
67.60000000000001,0.0001746451600286194
67.7,0.00018184187125285244
67.8,0.00018930133977308736
67.9,0.00019703183332663607
68.,0.00020504183364540267
68.10000000000001,0.00021334004059787192
68.2,0.00022193537637533507
68.3,0.00023083698972213443
68.4,0.00024005426020950064
68.5,0.0002495968025526886
68.60000000000001,0.0002594744709710525
68.7,0.00026969736359065395
68.8,0.00028027582688900873
68.9,0.00029122046018158286
69.,0.00030254212014956244
69.10000000000001,0.0003142519254084673
69.2,0.00032636126111716283
69.3,0.0003388817836267368
69.4,0.0003518254251687619
69.5,0.0003652043985824287
69.60000000000001,0.0003790312020800284
69.7,0.00039331862405012416
69.8,0.00040807974789805603
69.9,0.0004233279569229101
70.,0.0004390769392306136
70.10000000000001,0.0004553406926823254
70.2,0.00047213352987764704
70.3,0.0004894700831718586
70.4,0.0005073653097266234
70.5,0.0005258344965933958
70.60000000000001,0.0005448932658288824
70.7,0.0005645575796417872
70.8,0.0005848437455701915
70.9,0.0006057684216887318
71.,0.0006273486218448057
71.10000000000001,0.0006496017209231603
71.2,0.0006725454601378934
71.3,0.000696197952351203
71.4,0.0007205776874179874
71.5,0.000745703537555449
71.60000000000001,0.0007715947627369428
71.7,0.0007982710161090979
71.8,0.0008257523494314005
71.9,0.0008540592185373619
72.,0.000883212488816281
72.10000000000001,0.0009132334407148352
72.2,0.0009441437752574143
72.3,0.0009759656195843841
72.4,0.0010087215325072696
72.5,0.001042434510079857
72.60000000000001,0.0010771279911844435
72.7,0.0011128258631319147
72.8,0.0011495524672749846
72.9,0.0011873326046334086
73.,0.001226191541530239
73.10000000000001,0.0012661550152380302
73.2,0.0013072492396339944
73.3,0.0013495009108632355
73.4,0.0013929372130085892
73.5,0.0014375858237664942
73.60000000000001,0.0014834749201275432
73.7,0.00153063318406075
73.8,0.0015790898082003093
73.9,0.0016288745015341204
74.,0.0016800174950923957
74.10000000000001,0.0017325495476359567
74.2,0.0017865019513424655
74.3,0.001841906537490013
74.4,0.0018987956821365367
74.5,0.0019572023117941876
74.60000000000001,0.0020171599090975357
74.7,0.0020787025184642732
74.8,0.0021418647517476162
74.9,0.002206681793878804
75.,0.0022731894084991548
75.10000000000001,0.002341423943580094
75.2,0.0024114223370298835
75.3,0.0024832221222867356
75.4,0.0025568614338960043
75.5,0.0026323790130713194
75.60000000000001,0.0027098142132378966
75.7,0.0027892070055571486
75.8,0.0028705979844313436
75.9,0.0029540283729873142
76.,0.0030395400285378013
76.10000000000001,0.0031271754480195098
76.2,0.003216977773406751
76.3,0.0033089907970994246
76.4,0.0034032589672840594
76.5,0.003499827393267155
76.60000000000001,0.0035987418507793935
76.7,0.0037000487872496882
76.80000000000001,0.0038037953270477843
76.9,0.00391002927669473
77.,0.004018799130039486
77.10000000000001,0.0041301540734011155
77.2,0.004244143990674934
77.30000000000001,0.004360819468402128
77.4,0.004480231800800877
77.5,0.004602432994758965
77.60000000000001,0.004727475774785999
77.7,0.00485541358792399
77.80000000000001,0.004986300608616235
77.9,0.005120191743532439
78.,0.00525714263634941
78.10000000000001,0.005397209672486402
78.2,0.0055404499837934445
78.30000000000001,0.00568692145319298
78.4,0.005836682719271537
78.5,0.0059897931808230625
78.60000000000001,0.00614631300134105
78.7,0.0063063031134583695
78.80000000000001,0.006469825223335912
78.9,0.006636941814995859
79.,0.006807716154601826
79.10000000000001,0.006982212294682461
79.2,0.007160495078298894
79.30000000000001,0.007342630143154723
79.4,0.0075286839256473136
79.5,0.007718723664860151
79.60000000000001,0.007912817406494571
79.7,0.008111034006740717
79.80000000000001,0.008313443136086071
79.9,0.008520115283061428
80.,0.00873112175792295
80.10000000000001,0.008946534696269753
80.2,0.009166427062595454
80.30000000000001,0.009390872653774768
80.4,0.009619946102481335
80.5,0.00985372288053906
80.60000000000001,0.010092279302203896
80.7,0.0103356925273769
80.80000000000001,0.010584040564746612
80.9,0.01083740227486052
81.,0.01109585737312525
81.10000000000001,0.011359486432733797
81.2,0.011628370887520724
81.30000000000001,0.011902593034741837
81.4,0.012182236037781796
81.5,0.012467383928784118
81.60000000000001,0.012758121611207703
81.7,0.013054534862305529
81.80000000000001,0.013356710335527032
81.9,0.013664735562842778
82.,0.01397869895699101
82.10000000000001,0.014298689813645515
82.2,0.01462479831350442
82.30000000000001,0.014957115524298853
82.4,0.015295733402721138
82.5,0.0156407447962738
82.60000000000001,0.015992243445034623
82.7,0.016350323983342144
82.80000000000001,0.01671508194139817
82.9,0.01708661374678737
83.,0.01746501672591452
83.10000000000001,0.017850389105357377
83.2,0.018242830013136375
83.30000000000001,0.018642439479900366
83.4,0.019049318440026372
83.5,0.0194635687326361
83.60000000000001,0.01988529310252594
83.7,0.020314595201012062
83.80000000000001,0.02075157958668987
83.9,0.021196351726105855
84.,0.021649017994345317
84.10000000000001,0.022109685675531555
84.2,0.02257846296323902
84.30000000000001,0.023055458960818922
84.4,0.02354078368163864
84.5,0.024034548049232694
84.60000000000001,0.024536863897365348
84.7,0.02504784397000773
84.80000000000001,0.025567601921225334
84.9,0.02609625231497726
85.,0.02663391062482885
85.10000000000001,0.027180693233575085
85.2,0.027736717432776017
85.30000000000001,0.028302101422202873
85.4,0.02887696430919737
85.5,0.029461426107943712
85.60000000000001,0.030055607738646694
85.7,0.030659631026628817
85.80000000000001,0.03127361870133383
85.9,0.031897694395243426
86.,0.03253198264270724
86.10000000000001,0.03317660887868216
86.2,0.03383169943738475
86.30000000000001,0.03449738155085658
86.4,0.03517378334744037
86.5,0.035861033850167985
86.60000000000001,0.036559262975063574
86.7,0.03726860152935525
86.80000000000001,0.03798918120960319
86.9,0.03872113459973818
87.,0.03946459516901537
87.10000000000001,0.04021969726987915
87.2,0.04098657613574279
87.30000000000001,0.041765367878683415
87.4,0.04255620948704644
87.5,0.04335923882297139
87.60000000000001,0.04417459461982556
87.7,0.04500241647955486
87.80000000000001,0.045842844869954345
87.9,0.04669602112184636
88.,0.04756208742618146
88.10000000000001,0.04844118683105156
88.2,0.04933346323862092
88.30000000000001,0.05023906140197605
88.4,0.051158126921889355
88.5,0.05209080624350345
88.60000000000001,0.053037246652931476
88.7,0.053997596273779064
88.80000000000001,0.05497200406358274
88.9,0.055960619810168206
89.,0.056963594127929874
89.10000000000001,0.057981078454030326
89.2,0.059013225044517746
89.30000000000001,0.06006018697037122
89.4,0.061122118113462055
89.5,0.06219917316243869
89.60000000000001,0.0632915076085384
89.7,0.06439927774131662
89.80000000000001,0.06552264064430441
89.9,0.06666175419059008
90.,0.06781677703832338
90.10000000000001,0.06898786862614917
90.2,0.07017518916856258
90.30000000000001,0.07137889965119805
90.4,0.07259916182603696
90.5,0.07383613820655069
90.60000000000001,0.07508999206276988
90.7,0.0763608874162812
90.80000000000001,0.07764898903515696
90.9,0.07895446242881295
91.,0.08027747384279975
91.10000000000001,0.0816181902535237
91.2,0.08297677936290188
91.30000000000001,0.08435340959294942
91.4,0.08574825008030232
91.5,0.08716147067067237
91.60000000000001,0.08859324191323986
91.7,0.09004373505497888
91.80000000000001,0.09151312203492518
91.9,0.09300157547837289
92.,0.09450926869101887
92.10000000000001,0.09603637565303803
92.2,0.09758307101310237
92.30000000000001,0.09914953008233937
92.4,0.10073592882822974
92.5,0.10234244386845019
92.60000000000001,0.10396925246465825
92.7,0.10561653251621532
92.80000000000001,0.10728446255385918
92.9,0.10897322173331897
93.,0.11068298982888017
93.10000000000001,0.11241394722688662
93.2,0.11416627491919629
93.30000000000001,0.1159401544965871
93.4,0.11773576814210339
93.5,0.11955329862435977
93.60000000000001,0.12139292929078917
93.7,0.12325484406084772
93.80000000000001,0.12513922741916428
93.9,0.1270462644086498
94.,0.1289761406235544
94.10000000000001,0.1309290422024843
94.2,0.13290515582136453
94.30000000000001,0.13490466868637194
94.4,0.13692776852680882
94.5,0.1389746435879446
94.60000000000001,0.14104548262381456
94.7,0.14314047488996903
94.80000000000001,0.14525981013619949
94.9,0.14740367859920347
95.,0.14957227099523232
95.10000000000001,0.15176577851268444
95.2,0.1539843928046732
95.30000000000001,0.1562283059815532
95.4,0.15849771060340842
95.5,0.16079279967251633
95.60000000000001,0.16311376662576957
95.7,0.1654608053270613
95.80000000000001,0.1678341100596596
95.9,0.17023387551851554
96.,0.1726602968025789
96.10000000000001,0.17511356940705816
96.2,0.1775938892156602
96.30000000000001,0.18010145249280607
96.4,0.18263645587581076
96.5,0.18519909636704834
96.60000000000001,0.18778957132608012
96.7,0.19040807846176327
96.80000000000001,0.19305481582434222
96.9,0.19572998179750212
97.,0.19843377509041396
97.10000000000001,0.20116639472975015
97.2,0.2039280400516869
97.30000000000001,0.2067189106938757
97.4,0.20953920658740818
97.5,0.21238912794875336
97.60000000000001,0.21526887527168323
97.7,0.21817864931917913
97.80000000000001,0.2211186511153252
97.9,0.22408908193718025
98.,0.2270901433066439
98.10000000000001,0.23012203698230294
98.2,0.23318496495126356
98.30000000000001,0.23627912942099008
98.4,0.23940473281109753
98.5,0.24256197774516702
98.60000000000001,0.24575106704254135
98.7,0.24897220371009887
98.80000000000001,0.2522255909340359
98.9,0.25551143207163524
99.,0.2588299306430282
99.10000000000001,0.2621812903229515
99.2,0.2655657149324957
99.30000000000001,0.2689834084308573
99.4,0.272434574907082
99.5,0.27591941857180136
99.60000000000001,0.27943814374897097
99.7,0.2829909548676158
99.80000000000001,0.2865780564535584
99.9,0.2901996531211606
100.,0.29385594956505384
100.10000000000001,0.29754715055189157
100.2,0.30127346091207213
100.30000000000001,0.3050350855314998
100.4,0.3088322293433213
100.5,0.31266509731967873
100.60000000000001,0.31653389446347346
100.7,0.3204388258001153
100.80000000000001,0.32438009636930243
100.9,0.3283579112167934
101.,0.33237247538618264
101.10000000000001,0.3364239939107031
101.2,0.3405126718050194
101.30000000000001,0.3446387140570391
101.4,0.3488023256197258
101.5,0.35300371140294307
101.60000000000001,0.35724307626528445
101.7,0.36152062500593246
101.80000000000001,0.36583656235652207
101.9,0.37019109297302305
102.,0.37458442142763704
102.10000000000001,0.3790167522006967
102.2,0.38348828967259535
102.30000000000001,0.3879992381157268
102.4,0.39254980168643433
102.5,0.39714018441699256
102.60000000000001,0.4017705902075872
102.7,0.4064412228183291
102.80000000000001,0.4111522858612733
102.9,0.41590398279247354
103.,0.42069651690404253
103.10000000000001,0.42553009131623115
103.2,0.43040490896954664
103.30000000000001,0.4353211726168686
103.4,0.4402790848156008
103.5,0.44527884791984623
103.60000000000001,0.4503206640725964
103.7,0.4554047351979528
103.80000000000001,0.460531262993362
103.9,0.4657004489218853
104.,0.47091249420449305
104.10000000000001,0.4761675998123691
104.2,0.4814659664592643
104.30000000000001,0.4868077945938547
104.4,0.4921932843921408
104.5,0.49762263574987387
104.60000000000001,0.5030960482749883
104.7,0.5086137212801025
104.80000000000001,0.5141758537750081
104.9,0.519782644459205
105.,0.5254342917144744
105.10000000000001,0.5311309935974678
105.2,0.5368729478323355
105.30000000000001,0.5426603518033746
105.4,0.5484934025477188
105.5,0.5543722967480582
105.60000000000001,0.560297230725387
105.7,0.5662684004317837
105.80000000000001,0.5722860014432299
105.9,0.5783502289524491
106.,0.5844612777617999
106.10000000000001,0.5906193422761795
106.2,0.5968246164959785
106.30000000000001,0.6030772940100604
106.4,0.6093775679887854
106.5,0.6157256311770596
106.60000000000001,0.6221216758874165
106.7,0.6285658939931582
106.80000000000001,0.6350584769215007
106.9,0.6415996156467745
107.,0.6481895006836724
107.10000000000001,0.6548283220804934
107.2,0.6615162694124809
107.30000000000001,0.6682535317751436
107.4,0.6750402977776542
107.5,0.6818767555362659
107.60000000000001,0.6887630926677824
107.7,0.695699496283037
107.80000000000001,0.7026861529804573
107.9,0.709723248839616
108.,0.7168109694148809
108.10000000000001,0.7239494997290367
108.2,0.7311390242670045
108.30000000000001,0.7383797269695853
108.4,0.7456717912272129
108.5,0.7530153998737965
108.60000000000001,0.7604107351805725
108.7,0.7678579788500025
108.80000000000001,0.7753573120097251
108.9,0.78290891520653
109.,0.7905129684003885
109.10000000000001,0.798169650958523
109.2,0.8058791416495232
109.30000000000001,0.8136416186374876
109.4,0.8214572594762252
109.5,0.8293262411034914
109.60000000000001,0.8372487398352791
109.7,0.8452249313601261
109.80000000000001,0.8532549907334989
109.9,0.8613390923721923
110.,0.8694774100487883
110.10000000000001,0.8776701168861659
110.2,0.8859173853520174
110.30000000000001,0.8942193872534608
110.4,0.9025762937316621
110.5,0.9109882752564893
110.60000000000001,0.9194555016212768
110.7,0.9279781419375414
110.80000000000001,0.9365563646298164
110.9,0.9451903374305026
111.,0.9538802273747645
111.10000000000001,0.9626262007954681
111.2,0.9714284233181657
111.30000000000001,0.9802870598561485
111.4,0.9892022746055001
111.5,0.9981742310402383
111.60000000000001,1.0072030919074695
111.7,1.0162890192226204
111.80000000000001,1.0254321742646695
111.9,1.034632717571488
112.,1.0438908089351586
112.10000000000001,1.0532066073973938
112.2,1.062580271244963
112.30000000000001,1.0720119580051934
112.4,1.0815018244414978
112.5,1.091050026548939
112.60000000000001,1.1006567195498933
112.7,1.1103220578896789
112.80000000000001,1.1200461952323058
112.9,1.1298292844562117
113.,1.1396714776501011
113.10000000000001,1.1495729261087781
113.2,1.1595337803290557
113.30000000000001,1.1695541900057
113.4,1.1796343040274249
113.5,1.1897742704729342
113.60000000000001,1.1999742366070114
113.7,1.210234348876632
113.80000000000001,1.2205547529071634
113.9,1.2309355934985713
114.,1.2413770146217034
114.10000000000001,1.251879159414596
114.2,1.2624421701788242
114.30000000000001,1.2730661883759549
114.4,1.2837513546239292
114.5,1.294497808693615
114.60000000000001,1.3053056895053514
114.7,1.3161751351254962
114.80000000000001,1.327106282763111
114.9,1.3380992687666047
115.,1.3491542286204987
115.10000000000001,1.3602712969421629
115.2,1.3714506074786652
115.30000000000001,1.382692293103614
115.4,1.3939964858140699
115.5,1.4053633167275301
115.60000000000001,1.41679291607888
115.7,1.4282854132174836
115.80000000000001,1.4398409366042426
115.9,1.4514596138087443
116.,1.4631415715064626
116.10000000000001,1.4748869354759397
116.2,1.4866958305960989
116.30000000000001,1.4985683808435315
116.4,1.5105047092898685
116.5,1.52250493809919
116.60000000000001,1.5345691885254762
116.7,1.5466975809100718
116.80000000000001,1.5588902346792606
116.9,1.571147268341835
117.,1.583468799486712
117.10000000000001,1.5958549447806227
117.2,1.6083058199657914
117.30000000000001,1.6208215398577506
117.4,1.6334022183430807
117.5,1.646047968377302
117.60000000000001,1.6587589019827227
117.7,1.671535130246423
117.80000000000001,1.684376763318185
117.9,1.6972839104085216
118.,1.7102566797867416
118.10000000000001,1.723295178779084
118.2,1.736399513766787
118.30000000000001,1.7495697901843719
118.4,1.7628061125178072
118.5,1.7761085843027946
118.60000000000001,1.789477308123128
118.7,1.8029123856089926
118.80000000000001,1.8164139174354053
118.9,1.8299820033206453
119.,1.8436167420247325
119.10000000000001,1.8573182313479646
119.2,1.8710865681294744
119.30000000000001,1.8849218482458459
119.4,1.8988241666097434
119.5,1.9127936171686477
119.60000000000001,1.9268302929035348
119.7,1.9409342858276737
119.80000000000001,1.955105686985431
119.9,1.9693445864511514
120.,1.9836510733279857
120.10000000000001,1.9980252357469142
120.2,2.01246716086562
120.30000000000001,2.0269769348675983
120.4,2.0415546429611147
120.5,2.0562003693783857
120.60000000000001,2.0709141973746443
120.7,2.0856962092273332
120.80000000000001,2.1005464862353143
120.9,2.1154651087181313
121.,2.130452156015248
121.10000000000001,2.145507706485429
121.2,2.1606318375060702
121.30000000000001,2.1758246254725897
121.4,2.1910861457979167
121.5,2.2064164729119202
121.60000000000001,2.2218156802609115
121.7,2.2372838403072635
121.80000000000001,2.252821024528922
121.9,2.26842730341909
122.,2.28410274648587
122.10000000000001,2.2998474222519323
122.2,2.3156613982543064
122.30000000000001,2.331544741044113
122.4,2.3474975161863743
122.5,2.3635197882599033
122.60000000000001,2.3796116208571148
122.7,2.3957730765839855
122.80000000000001,2.412004217060016
122.9,2.4283051029181526
123.,2.444675793804886
123.10000000000001,2.4611163483802967
123.2,2.4776268243180577
123.30000000000001,2.4942072783056797
123.4,2.5108577660445923
123.5,2.527578342250388
123.60000000000001,2.5443690606530067
123.7,2.5612299739970177
123.80000000000001,2.5781611340419097
123.9,2.5951625915624565
124.,2.6122343963489962
124.10000000000001,2.6293765972079304
124.2,2.6465892419620585
124.30000000000001,2.6638723774511077
124.4,2.6812260495321634
124.5,2.6986503030802833
124.60000000000001,2.716145181988939
124.7,2.733710729170708
124.80000000000001,2.7513469865578597
124.9,2.769053995102952
125.,2.786831794779643
125.10000000000001,2.8046804245832417
125.2,2.8225999225316185
125.30000000000001,2.840590325665863
125.4,2.8586516700511404
125.5,2.876783990777528
125.60000000000001,2.894987321960888
125.7,2.9132616967437097
125.80000000000001,2.9316071472961633
125.9,2.9500237048169144
126.,2.9685113995341705
126.10000000000001,2.9870702607067354
126.2,3.005700316624998
126.30000000000001,3.0244015946120473
126.4,3.0431741210247263
126.5,3.062017921254806
126.60000000000001,3.080933019730124
126.7,3.0999194399158108
126.80000000000001,3.1189772043153914
126.9,3.1381063344722047
127.,3.1573068509705116
127.10000000000001,3.176578773436913
127.2,3.1959221205415673
127.30000000000001,3.215336909999606
127.4,3.234823158572518
127.5,3.2543808820695554
127.60000000000001,3.2740100953490687
127.7,3.293710812320166
127.80000000000001,3.313483045943954
127.9,3.333326808235218
128.,3.3532421102639063
128.1,3.3732289621566807
128.20000000000002,3.3932873730984987
128.3,3.413417351334233
128.4,3.4336189041703364
128.5,3.4538920379764266
128.6,3.474236758187032
128.70000000000002,3.4946530693033075
128.8,3.515140974894672
128.9,3.5357004776007064
129.,3.55633157913285
129.1,3.577034280276139
129.20000000000002,3.5978085808912144
129.3,3.6186544799159517
129.4,3.639571975367528
129.5,3.6605610643442077
129.6,3.6816217430272653
129.70000000000002,3.7027540066829734
129.8,3.7239578496644947
129.9,3.745233265413954
130.,3.766580246464357
130.1,3.7879987844416574
130.20000000000002,3.809488870066854
130.3,3.8310504931579277
130.4,3.852683642632062
130.5,3.8743883065077096
130.6,3.896164471906667
130.70000000000002,3.918012125056373
130.8,3.93993125129189
130.9,3.9619218350582224
131.,3.983983859912536
131.1,4.0061173085263135
131.20000000000002,4.028322162687656
131.3,4.050598403303535
131.4,4.072946010402114
131.5,4.0953649631350055
131.6,4.11785523977964
131.70000000000002,4.140416817741614
131.8,4.163049673557003
131.9,4.185753782894795
132.,4.208529120559309
132.1,4.231375660492507
132.20000000000002,4.2542933757765935
132.3,4.277282238636301
132.4,4.30034222044149
132.5,4.323473291709555
132.6,4.346675422107994
132.70000000000002,4.369948580456877
132.8,4.393292734731386
132.9,4.4167078520644285
133.,4.44019389874914
133.1,4.463750840241504
133.20000000000002,4.4873786411629855
133.3,4.511077265303059
133.4,4.534846675621927
133.5,4.55868683425314
133.6,4.5825977025062805
133.70000000000002,4.606579240869574
133.8,4.630631409012699
133.9,4.654754165789372
134.,4.67894746924019
134.1,4.7032112765952405
134.20000000000002,4.727545544276993
134.3,4.751950227902937
134.4,4.776425282288464
134.5,4.800970661449573
134.6,4.825586318605765
134.70000000000002,4.85027220618279
134.8,4.875028275815512
134.9,4.8998544783507665
135.,4.924750763850214
135.1,4.949717081593165
135.20000000000002,4.97475338007956
135.3,4.99985960703274
135.4,5.025035709402486
135.5,5.050281633367878
135.6,5.075597324340157
135.70000000000002,5.10098272696582
135.8,5.126437785129448
135.9,5.1519624419567265
136.,5.177556639817444
136.1,5.20322032032843
136.20000000000002,5.228953424356583
136.3,5.25475589202186
136.4,5.28062766270032
136.5,5.306568675027178
136.6,5.332578866899787
136.70000000000002,5.3586581754807385
136.8,5.384806537200868
136.9,5.411023887762378
137.,5.437310162141965
137.1,5.4636652945937225
137.20000000000002,5.490089218652476
137.3,5.516581867136705
137.4,5.543143172151803
137.5,5.569773065093047
137.6,5.5964714766489
137.70000000000002,5.6232383368040315
137.8,5.650073574842508
137.9,5.676977119350975
138.,5.7039488982218
138.1,5.730988838656207
138.20000000000002,5.758096867167579
138.3,5.78527290958449
138.4,5.8125168910540665
138.5,5.839828736045034
138.6,5.867208368351082
138.70000000000002,5.894655711093939
138.8,5.922170686726683
138.9,5.949753217036989
139.,5.977403223150286
139.1,6.005120625533137
139.20000000000002,6.032905343996303
139.3,6.060757297698149
139.4,6.088676405147863
139.5,6.116662584208751
139.6,6.144715752101442
139.70000000000002,6.172835825407223
139.8,6.201022720071301
139.9,6.229276351406169
140.,6.257596634094735
140.1,6.28598348219381
140.20000000000002,6.314436809137323
140.3,6.342956527739613
140.4,6.371542550198778
140.5,6.400194788100016
140.6,6.428913152418837
140.70000000000002,6.457697553524622
140.8,6.486547901183629
140.9,6.515464104562681
141.,6.544446072232177
141.1,6.573493712169697
141.20000000000002,6.602606931763233
141.3,6.63178563781445
141.4,6.6610297365422415
141.5,6.690339133585922
141.6,6.719713734008683
141.70000000000002,6.749153442300902
141.8,6.7786581623835
141.9,6.808227797611348
142.,6.837862250776596
142.1,6.867561424112112
142.20000000000002,6.897325219294754
142.3,6.927153537448838
142.4,6.9570462791494565
142.5,6.987003344425916
142.6,7.0170246327650165
142.70000000000002,7.0471100431145945
142.8,7.0772594738867385
142.9,7.107472822961268
143.,7.137749987689124
143.1,7.168090864895713
143.20000000000002,7.198495350884308
143.3,7.228963341439479
143.4,7.259494731830419
143.5,7.290089416814395
143.6,7.320747290640065
143.70000000000002,7.351468247050987
143.8,7.3822521792888685
143.9,7.413098980097064
144.,7.444008541723924
144.1,7.47498075592619
144.20000000000002,7.506015513972414
144.3,7.537112706646297
144.4,7.568272224250082
144.5,7.599493956608041
144.6,7.630777793069756
144.70000000000002,7.662123622513549
144.8,7.693531333349835
144.9,7.725000813524564
145.,7.7565319505226045
145.1,7.788124631371082
145.20000000000002,7.819778742642767
145.3,7.8514941704595165
145.4,7.883270800495545
145.5,7.915108517980933
145.6,7.947007207704927
145.70000000000002,7.978966754019293
145.8,8.010987040841728
145.9,8.043067951659285
146.,8.075209369531569
146.1,8.107411177094322
146.20000000000002,8.139673256562647
146.3,8.17199548973434
146.4,8.20437775799337
146.5,8.23681994231321
146.6,8.26932192326005
146.70000000000002,8.30188358099634
146.8,8.334504795284014
146.9,8.367185445487866
147.,8.39992541057887
147.1,8.432724569137605
147.20000000000002,8.46558279935745
147.3,8.498499979048066
147.4,8.531475985638583
147.5,8.564510696180996
147.6,8.597603987353507
147.70000000000002,8.6307557354638
147.8,8.663965816452361
147.9,8.697234105895756
148.,8.730560479009979
148.1,8.763944810653783
148.20000000000002,8.797386975331897
148.3,8.830886847198322
148.4,8.864444300059702
148.5,8.898059207378525
148.6,8.931731442276403
148.70000000000002,8.965460877537405
148.8,8.999247385611298
148.9,9.033090838616719
149.,9.066991108344595
149.1,9.100948066261275
149.20000000000002,9.13496158351184
149.3,9.169031530923286
149.4,9.203157779007803
149.5,9.237340197966054
149.6,9.271578657690293
149.70000000000002,9.305873027767614
149.8,9.340223177483299
149.9,9.374628975823779
150.,9.409090291480108
150.1,9.44360699285098
150.20000000000002,9.478178948045946
150.3,9.512806024888635
150.4,9.547488090919952
150.5,9.582225013401242
150.6,9.617016659317372
150.70000000000002,9.651862895380013
150.8,9.686763588030725
150.9,9.721718603444128
151.,9.756727807531023
151.1,9.791791065941549
151.20000000000002,9.82690824406833
151.3,9.86207920704951
151.4,9.897303819772004
151.5,9.932581946874434
151.6,9.967913452750436
151.70000000000002,10.003298201551576
151.8,10.038736057190489
151.9,10.074226883344044
152.,10.109770543456298
152.1,10.145366900741585
152.20000000000002,10.181015818187715
152.3,10.21671715855875
152.4,10.252470784398328
152.5,10.288276558032537
152.6,10.324134341572982
152.70000000000002,10.360043996919805
152.8,10.396005385764708
152.9,10.43201836959395
153.,10.46808280969132
153.1,10.5041985671412
153.20000000000002,10.540365502831438
153.3,10.576583477456447
153.4,10.61285235152004
153.5,10.649171985338468
153.60000000000002,10.685542239043397
153.70000000000002,10.721962972584729
153.8,10.758434045733678
153.9,10.79495531808558
154.,10.831526649062862
154.10000000000002,10.868147897917991
154.20000000000002,10.904818923736247
154.3,10.941539585438756
154.4,10.978309741785244
154.5,11.015129251377056
154.60000000000002,11.051997972659883
154.70000000000002,11.088915763926634
154.8,11.125882483320447
154.9,11.16289798883724
155.,11.19996213832885
155.10000000000002,11.237074789505666
155.20000000000002,11.274235799939387
155.3,11.311445027066034
155.4,11.348702328188608
155.5,11.386007560479836
155.60000000000002,11.423360580985081
155.70000000000002,11.460761246624964
155.8,11.498209414198255
155.9,11.535704940384482
156.,11.57324768174685
156.10000000000002,11.610837494734774
156.20000000000002,11.648474235686681
156.3,11.686157760832764
156.4,11.723887926297696
156.5,11.761664588103189
156.60000000000002,11.799487602170824
156.70000000000002,11.837356824324551
156.8,11.875272110293599
156.9,11.913233315714859
157.,11.951240296135786
157.10000000000002,11.989292907016843
157.20000000000002,12.027391003734147
157.3,12.06553444158215
157.4,12.103723075776252
157.5,12.141956761455353
157.60000000000002,12.18023535368442
157.70000000000002,12.218558707457051
157.8,12.256926677698173
157.9,12.295339119266421
158.,12.333795886956764
158.10000000000002,12.372296835503112
158.20000000000002,12.410841819580643
158.3,12.449430693808582
158.4,12.488063312752436
158.5,12.526739530926728
158.60000000000002,12.56545920279731
158.70000000000002,12.604222182783912
158.8,12.643028325262527
158.9,12.681877484568098
159.,12.7207695149966
159.10000000000002,12.759704270807832
159.20000000000002,12.798681606227518
159.3,12.837701375450068
159.4,12.876763432640576
159.5,12.915867631937617
159.60000000000002,12.955013827455316
159.70000000000002,12.994201873285887
159.8,13.033431623501944
159.9,13.072702932158863
160.,13.112015653297066
160.10000000000002,13.15136964094449
160.20000000000002,13.19076474911876
160.3,13.230200831829483
160.4,13.269677743080772
160.5,13.309195336873268
160.60000000000002,13.348753467206546
160.70000000000002,13.388351988081359
160.8,13.42799075350192
160.9,13.467669617478096
161.,13.507388434027693
161.10000000000002,13.547147057178604
161.20000000000002,13.586945340971166
161.3,13.626783139460178
161.4,13.666660306717256
161.5,13.70657669683291
161.60000000000002,13.746532163918753
161.70000000000002,13.786526562109634
161.8,13.826559745565898
161.9,13.866631568475317
162.,13.906741885055423
162.10000000000002,13.946890549555473
162.20000000000002,13.987077416258689
162.3,14.027302339484269
162.4,14.06756517358946
162.5,14.107865772971639
162.60000000000002,14.148203992070485
162.70000000000002,14.188579685369879
162.8,14.22899270740004
162.9,14.269442912739468
163.,14.309930156017108
163.10000000000002,14.350454291914216
163.20000000000002,14.391015175166425
163.3,14.431612660565747
163.4,14.472246602962512
163.5,14.512916857267328
163.60000000000002,14.553623278453117
163.70000000000002,14.59436572155691
163.8,14.635144041681961
163.9,14.675958093999498
164.,14.716807733750796
164.10000000000002,14.75769281624893
164.20000000000002,14.798613196880748
164.3,14.839568731108788
164.4,14.880559274473033
164.5,14.921584682592874
164.60000000000002,14.962644811168882
164.70000000000002,15.00373951598467
164.8,15.044868652908757
164.9,15.086032077896393
165.,15.127229646991227
165.10000000000002,15.168461216327264
165.20000000000002,15.209726642130526
165.3,15.251025780720928
165.4,15.292358488513978
165.5,15.33372462202251
165.60000000000002,15.375124037858487
165.70000000000002,15.41655659273465
165.8,15.458022143466334
165.9,15.499520546973091
166.,15.541051660280406
166.10000000000002,15.58261534052141
166.20000000000002,15.624211444938569
166.3,15.665839830885234
166.4,15.707500355827477
166.5,15.749192877345601
166.60000000000002,15.790917253135804
166.70000000000002,15.832673341011791
166.8,15.874460998906407
166.9,15.916280084873259
167.,15.958130457088288
167.10000000000002,16.000011973851244
167.20000000000002,16.041924493587484
167.3,16.083867874849272
167.4,16.125841976317552
167.5,16.167846656803334
167.60000000000002,16.20988177524926
167.70000000000002,16.251947190731144
167.8,16.294042762459487
167.9,16.336168349780905
168.,16.378323812179737
168.10000000000002,16.420509009279364
168.20000000000002,16.462723800843722
168.3,16.504968046778888
168.4,16.547241607134385
168.5,16.589544342104535
168.60000000000002,16.6318761120302
168.70000000000002,16.674236777399788
168.8,16.716626198850932
168.9,16.759044237171878
169.,16.80149075330269
169.10000000000002,16.84396560833674
169.20000000000002,16.886468663522027
169.3,16.928999780262643
169.4,16.97155882011991
169.5,17.0141456448139
169.60000000000002,17.05676011622465
169.70000000000002,17.099402096393433
169.8,17.14207144752419
169.9,17.184768031984703
170.,17.227491712307994
170.10000000000002,17.270242351193435
170.20000000000002,17.313019811508056
170.3,17.355823956287995
170.4,17.398654648739367
170.5,17.441511752239787
170.60000000000002,17.48439513033957
170.70000000000002,17.527304646762673
170.8,17.57024016540822
170.9,17.613201550351633
171.,17.65618866584552
171.10000000000002,17.69920137632119
171.20000000000002,17.742239546389655
171.3,17.7853030408428
171.4,17.828391724654566
171.5,17.871505462981943
171.60000000000002,17.914644121166326
171.70000000000002,17.957807564734296
171.8,18.00099565939907
171.9,18.0442082710614
172.,18.087445265810587
172.10000000000002,18.130706509925812
172.20000000000002,18.173991869876897
172.3,18.21730121232556
172.4,18.260634404126368
172.5,18.30399131232784
172.60000000000002,18.347371804173378
172.70000000000002,18.390775747102392
172.8,18.43420300875115
172.9,18.477653456953945
173.,18.52112695974399
173.10000000000002,18.56462338535443
173.20000000000002,18.608142602219168
173.3,18.651684478974094
173.4,18.695248884457815
173.5,18.73883568771264
173.60000000000002,18.782444757985573
173.70000000000002,18.826075964729167
173.8,18.869729177602448
173.9,18.913404266471925
174.,18.957101101412228
174.10000000000002,19.000819552707334
174.20000000000002,19.044559490851107
174.3,19.088320786548433
174.4,19.132103310715866
174.5,19.175906934482708
174.60000000000002,19.219731529191645
174.70000000000002,19.263576966399583
174.8,19.30744311787858
174.9,19.351329855616775
175.,19.395237051818725
175.10000000000002,19.439164578906837
175.20000000000002,19.483112309521573
175.3,19.52708011652257
175.4,19.571067872989367
175.5,19.61507545222209
175.60000000000002,19.6591027277422
175.70000000000002,19.703149573293295
175.8,19.747215862841834
175.9,19.791301470577853
176.,19.835406270915605
176.10000000000002,19.879530138494466
176.20000000000002,19.92367294817942
176.3,19.96783457506185
176.4,20.012014894460286
176.5,20.05621378192099
176.60000000000002,20.10043111321854
176.70000000000002,20.144666764356785
176.8,20.188920611569134
176.9,20.23319253131949
177.,20.277482400302745
177.10000000000002,20.32179009544532
177.20000000000002,20.36611549390603
177.3,20.410458473076464
177.4,20.4548189105818
177.5,20.49919668428108
177.60000000000002,20.543591672268274
177.70000000000002,20.58800375287227
177.8,20.632432804657988
177.9,20.67687870642659
178.,20.7213413372162
178.10000000000002,20.765820576302435
178.20000000000002,20.810316303198835
178.3,20.85482839765749
178.4,20.899356739669624
178.5,20.94390120946594
178.60000000000002,20.988461687517315
178.70000000000002,21.03303805453511
178.8,21.07763019147188
178.9,21.122237979521618
179.,21.16686130012037
179.10000000000002,21.21150003494684
179.20000000000002,21.256154065922573
179.3,21.30082327521253
179.4,21.345507545225672
179.5,21.390206758615154
179.60000000000002,21.43492079827895
179.70000000000002,21.479649547360218
179.8,21.52439288924765
179.9,21.569150707576064
180.,21.613922886226618
180.10000000000002,21.658709309327303
180.20000000000002,21.703509861253323
180.3,21.748324426627388
180.4,21.793152890320354
180.5,21.837995137451315
180.60000000000002,21.882851053388013
180.70000000000002,21.92772052374727
180.8,21.972603434395356
180.9,22.0174996714483
181.,22.062409121272196
181.10000000000002,22.10733167048344
181.20000000000002,22.152267205949375
181.3,22.19721561478817
181.4,22.242176784369523
181.5,22.28715060231469
181.60000000000002,22.332136956496925
181.70000000000002,22.37713573504166
181.8,22.42214682632695
181.9,22.467170118983514
182.,22.512205501895313
182.10000000000002,22.5572528641995
182.20000000000002,22.602312095286816
182.3,22.647383084801948
182.4,22.692465722643604
182.5,22.737559898964705
182.60000000000002,22.7826655041729
182.70000000000002,22.827782428930472
182.8,22.872910564154775
182.9,22.918049801018313
183.,22.96320003094902
183.10000000000002,23.00836114563051
183.20000000000002,23.053533037002016
183.3,23.098715597258945
183.4,23.143908718852796
183.5,23.189112294491405
183.60000000000002,23.23432621713923
183.70000000000002,23.279550380017227
183.8,23.324784676603283
183.9,23.370029000632353
184.,23.41528324609648
184.10000000000002,23.460547307244948
184.20000000000002,23.505821078584447
184.3,23.55110445487935
184.4,23.596397331151515
184.5,23.641699602680703
184.60000000000002,23.687011165004535
184.70000000000002,23.732331913918635
184.8,23.777661745476777
184.9,23.82300055599088
185.,23.8683482420312
185.10000000000002,23.91370470042646
185.20000000000002,23.959069828263498
185.3,24.004443522888206
185.4,24.049825681904636
185.5,24.09521620317569
185.60000000000002,24.1406149848231
185.70000000000002,24.186021925227077
185.8,24.231436923026976
185.9,24.276859877120835
186.,24.32229068666564
186.10000000000002,24.3677292510774
186.20000000000002,24.413175470030914
186.3,24.45862924346013
186.4,24.504090471557948
186.5,24.549559054776374
186.60000000000002,24.595034893826217
186.70000000000002,24.640517889677522
186.8,24.686007943559304
186.9,24.731504956959622
187.,24.777008831625526
187.10000000000002,24.822519469563016
187.20000000000002,24.868036773037115
187.3,24.9135606445719
187.4,24.959090986950105
187.5,25.00462770321356
187.60000000000002,25.050170696662807
187.70000000000002,25.09571987085739
187.8,25.14127512961536
187.9,25.186836377013574
188.,25.23240351738756
188.10000000000002,25.27797645533134
188.20000000000002,25.323555095697525
188.3,25.369139343597045
188.4,25.414729104399377
188.5,25.46032428373213
188.60000000000002,25.505924787481142
188.70000000000002,25.55153052179048
188.8,25.597141393061975
188.9,25.64275730795558
189.,25.688378173389072
189.10000000000002,25.734003896537892
189.20000000000002,25.779634384835052
189.3,25.82526954597102
189.4,25.870909287893788
189.5,25.916553518808566
189.60000000000002,25.962202147177614
189.70000000000002,26.007855081720145
189.8,26.053512231412416
189.9,26.099173505487286
190.,26.144838813434266
190.10000000000002,26.190508064999204
190.20000000000002,26.236181170184402
190.3,26.28185803924816
190.4,26.327538582704786
190.5,26.373222711324573
190.60000000000002,26.418910336133315
190.70000000000002,26.46460136841221
190.8,26.510295719698146
190.9,26.555993301782767
191.,26.601694026712888
191.10000000000002,26.647397806790096
191.20000000000002,26.693104554570603
191.3,26.73881418286494
191.4,26.78452660473795
191.5,26.8302417335085
191.60000000000002,26.87595948274929
191.70000000000002,26.921679766286655
191.8,26.967402498200162
191.9,27.013127592822958
192.,27.058854964740938
192.10000000000002,27.10458452879287
192.20000000000002,27.150316200069962
192.3,27.196049893915944
192.4,27.241785525926666
192.5,27.287523011949716
192.60000000000002,27.333262268084425
192.70000000000002,27.379003210681624
192.8,27.424745756343185
192.9,27.470489821922097
193.,27.516235324521936
193.10000000000002,27.56198218149672
193.20000000000002,27.60773031045089
193.3,27.65347962923854
193.4,27.69923005596364
193.5,27.744981508979706
193.60000000000002,27.79073390688914
193.70000000000002,27.836487168543588
193.8,27.882241213043127
193.9,27.927995959736275
194.,27.97375132821974
194.10000000000002,28.019507238337965
194.20000000000002,28.06526361018297
194.3,28.111020364094138
194.4,28.156777420657765
194.5,28.2025347007069
194.60000000000002,28.248292125320912
194.70000000000002,28.29404961582545
194.8,28.339807093791986
194.9,28.385564481037388
195.,28.43132169962392
195.10000000000002,28.4770786718587
195.20000000000002,28.522835320293545
195.3,28.568591567724567
195.4,28.614347337191933
195.5,28.66010255197951
195.60000000000002,28.70585713561457
195.70000000000002,28.751611011867507
195.8,28.79736410475136
195.9,28.843116338521817
196.,28.888867637676533
196.10000000000002,28.934617926955074
196.20000000000002,28.980367131338365
196.3,29.026115176048542
196.4,29.071861986548623
196.5,29.117607488542085
196.60000000000002,29.163351607972476
196.70000000000002,29.209094271023186
196.8,29.25483540411721
196.9,29.30057493391642
197.,29.34631278732172
197.10000000000002,29.392048891472385
197.20000000000002,29.437783173745714
197.3,29.483515561756874
197.4,29.529245983358287
197.5,29.574974366639584
197.60000000000002,29.620700639926884
197.70000000000002,29.66642473178285
197.8,29.71214657100598
197.9,29.757866086630475
198.,29.803583207925634
198.10000000000002,29.849297864395837
198.20000000000002,29.89500998577987
198.3,29.94071950205063
198.4,29.986426343414983
198.5,30.032130440312958
198.60000000000002,30.077831723417845
198.70000000000002,30.123530123635483
198.8,30.16922557210399
198.9,30.214918000193464
199.,30.2606073395055
199.10000000000002,30.306293521872792
199.20000000000002,30.35197647935891
199.3,30.397656144257734
199.4,30.443332449093145
199.5,30.4890053266187
199.60000000000002,30.534674709817047
199.70000000000002,30.580340531899854
199.8,30.62600272630709
199.9,30.671661226706764
200.,30.717315966994637
200.10000000000002,30.762966881293693
200.20000000000002,30.808613903953805
200.3,30.85425696955114
200.4,30.89989601288823
200.5,30.945530968992998
200.60000000000002,30.991161773118776
200.70000000000002,31.036788360743707
200.8,31.082410667570404
200.9,31.1280286295255
201.,31.173642182759295
201.10000000000002,31.21925126364537
201.20000000000002,31.26485580877998
201.3,31.310455754981938
201.4,31.356051039291984
201.5,31.40164159897248
201.60000000000002,31.4472273715069
201.70000000000002,31.492808294599588
201.8,31.538384306175132
201.9,31.58395534437801
202.,31.629521347572364
202.10000000000002,31.675082254341255
202.20000000000002,31.7206380034865
202.3,31.766188534028164
202.4,31.81173378520406
202.5,31.85727369646948
202.60000000000002,31.902808207496683
202.70000000000002,31.94833725817438
202.8,31.99386078860752
202.9,32.0393787391167
203.,32.084891050237786
203.10000000000002,32.130397662721485
203.20000000000002,32.175898517532914
203.3,32.22139355585117
203.4,32.2668827190689
203.5,32.31236594879184
203.60000000000002,32.35784318683845
203.70000000000002,32.40331437523941
203.8,32.448779456237204
203.9,32.4942383722858
204.,32.53969106604993
204.10000000000002,32.58513748040498
204.20000000000002,32.63057755843637
204.3,32.676011243439085
204.4,32.72143847891742
204.5,32.76685920858433
204.60000000000002,32.81227337636112
204.70000000000002,32.857680926376965
204.8,32.90308180296846
204.9,32.94847595067927
205.,32.99386331425948
205.10000000000002,33.03924383866539
205.20000000000002,33.084617469058934
205.3,33.12998415080727
205.4,33.17534382948223
205.5,33.2206964508601
205.60000000000002,33.266041960921115
205.70000000000002,33.31138030584873
205.8,33.35671143202955
205.9,33.4020352860527
206.,33.447351814709435
206.10000000000002,33.492660964992545
206.20000000000002,33.53796268409614
206.3,33.58325691941507
206.4,33.62854361854442
206.5,33.67382272927921
206.60000000000002,33.71909419961387
206.70000000000002,33.76435797774169
206.8,33.80961401205458
206.9,33.854862251142414
207.,33.900102643792806
207.10000000000002,33.94533513899039
207.20000000000002,33.990559685916516
207.3,34.035776233948894
207.4,34.080984732660916
207.5,34.12618513182135
207.60000000000002,34.17137738139401
207.70000000000002,34.216561431536874
207.8,34.26173723260211
207.9,34.30690473513538
208.,34.35206388987544
208.10000000000002,34.3972146477536
208.20000000000002,34.44235695989343
208.3,34.487490777610226
208.4,34.532616052410475
208.5,34.577732735991525
208.60000000000002,34.622840780241134
208.70000000000002,34.66794013723686
208.8,34.71303075924577
208.9,34.75811259872395
209.,34.803185608316035
209.10000000000002,34.848249740854634
209.20000000000002,34.893304949360086
209.3,34.93835118703994
209.4,34.983388407288366
209.5,35.0284165636859
209.60000000000002,35.073435609998825
209.70000000000002,35.11844550017879
209.8,35.16344618836233
209.9,35.20843762887046
210.,35.253419776208275
210.10000000000002,35.29839258506421
210.20000000000002,35.343356010309904
210.3,35.38831000699962
210.4,35.43325453036983
210.5,35.47818953583858
210.60000000000002,35.52311497900539
210.70000000000002,35.56803081565035
210.8,35.612937001734146
210.9,35.657833493397185
211.,35.70272024695935
211.10000000000002,35.7475972189196
211.20000000000002,35.79246436595539
211.3,35.83732164492224
211.4,35.88216901285325
211.5,35.92700642695881
211.60000000000002,35.97183384462601
211.70000000000002,36.016651223418116
211.8,36.06145852107427
211.9,36.106255695509006
212.,36.15104270481176
212.10000000000002,36.195819507246384
212.20000000000002,36.24058606125072
212.3,36.285342325436254
212.4,36.33008825858753
212.5,36.3748238196617
212.60000000000002,36.41954896778817
212.70000000000002,36.464263662268074
212.8,36.50896786257384
212.9,36.55366152834878
213.,36.59834461940648
213.10000000000002,36.64301709573062
213.20000000000002,36.687678917474294
213.3,36.73233004495969
213.4,36.77697043867752
213.5,36.82160005928671
213.60000000000002,36.86621886761387
213.70000000000002,36.910826824652816
213.8,36.95542389156422
213.9,37.00001002967511
214.,37.044585200478444
214.10000000000002,37.08914936563254
214.20000000000002,37.13370248696078
214.3,37.17824452645119
214.4,37.22277544625584
214.5,37.267295208690456
214.60000000000002,37.31180377623409
214.70000000000002,37.35630111152848
214.8,37.40078717737779
214.9,37.44526193674799
215.,37.48972535276658
215.10000000000002,37.534177388722114
215.20000000000002,37.57861800806357
215.3,37.62304717440017
215.4,37.6674648515008
215.5,37.711871003293616
215.60000000000002,37.75626559386545
215.70000000000002,37.80064858746161
215.8,37.84501994848536
215.9,37.88937964149739
216.,37.93372763121536
216.10000000000002,37.978063882513695
216.20000000000002,38.02238836042283
216.3,38.06670103012904
216.4,38.111001856973836
216.5,38.15529080645364
216.60000000000002,38.19956784421927
216.70000000000002,38.243832936075435
216.8,38.28808604798053
216.9,38.332327146046005
217.,38.37655619653593
217.10000000000002,38.42077316586678
217.20000000000002,38.46497802060663
217.3,38.50917072747516
217.4,38.55335125334278
217.5,38.59751956523062
217.60000000000002,38.641675630309756
217.70000000000002,38.68581941590098
217.8,38.72995088947424
217.9,38.77407001864835
218.,38.81817677119054
218.10000000000002,38.86227111501581
218.20000000000002,38.90635301818682
218.3,38.95042244891329
218.4,38.99447937555152
218.5,39.03852376660413
218.60000000000002,39.08255559071955
218.70000000000002,39.126574816691495
218.8,39.17058141345872
218.9,39.21457535010448
219.,39.25855659585616
219.10000000000002,39.3025251200849
219.20000000000002,39.346480892304896
219.3,39.39042388217343
219.4,39.43435405949011
219.5,39.478271394196526
219.60000000000002,39.52217585637591
219.70000000000002,39.5660674162526
219.8,39.60994604419174
219.9,39.65381171069873
220.,39.697664386419056
220.10000000000002,39.74150404213751
220.20000000000002,39.78533064877811
220.3,39.82914417740342
220.4,39.87294459921438
220.5,39.916731885549694
220.60000000000002,39.960506007885556
220.70000000000002,40.00426693783519
220.8,40.04801464714829
220.9,40.09174910771089
221.,40.135470291544735
221.10000000000002,40.179178170807106
221.20000000000002,40.22287271778993
221.3,40.26655390492007
221.4,40.31022170475826
221.5,40.35387608999913
221.60000000000002,40.397517033470564
221.70000000000002,40.44114450813352
221.8,40.484758487081244
221.9,40.52835894353942
222.,40.57194585086519
222.10000000000002,40.61551918254718
222.20000000000002,40.65907891220488
222.3,40.7026250135883
222.4,40.7461574605775
222.5,40.789676227182426
222.60000000000002,40.833181287542246
222.70000000000002,40.87667261592504
222.8,40.92015018672739
222.9,40.96361397447411
223.,41.00706395381769
223.10000000000002,41.05050009953796
223.20000000000002,41.09392238654158
223.3,41.13733078986202
223.4,41.18072528465868
223.5,41.22410584621681
223.60000000000002,41.26747244994703
223.70000000000002,41.310825071384976
223.8,41.35416368619079
223.9,41.39748827014888
224.,41.44079879916746
224.10000000000002,41.4840952492782
224.20000000000002,41.52737759663571
224.3,41.57064581751737
224.4,41.613899888322784
224.5,41.65713978557344
224.60000000000002,41.70036548591229
224.70000000000002,41.74357696610349
224.8,41.78677420303184
224.9,41.829957173702475
225.,41.873125855240666
225.10000000000002,41.91628022489113
225.20000000000002,41.95942026001777
225.3,42.00254593810345
225.4,42.04565723674936
225.5,42.08875413367491
225.60000000000002,42.1318366067171
225.70000000000002,42.17490463383022
225.8,42.2179581930857
225.9,42.26099726267137
226.,42.30402182089131
226.10000000000002,42.34703184616549
226.20000000000002,42.39002731702925
226.3,42.43300821213313
226.4,42.47597451024228
226.5,42.51892619023626
226.60000000000002,42.561863231108596
226.70000000000002,42.60478561196646
226.8,42.6476933120302
226.9,42.690586310633115
227.,42.73346458722099
227.10000000000002,42.7763281213518
227.20000000000002,42.819176892695246
227.3,42.86201088103249
227.4,42.904830066255705
227.5,42.94763442836785
227.60000000000002,42.990423947482235
227.70000000000002,43.03319860382198
227.8,43.07595837772006
227.9,43.11870324961852
228.,43.16143320006848
228.10000000000002,43.204148209729425
228.20000000000002,43.24684825936923
228.3,43.2895333298634
228.4,43.33220340219509
228.5,43.37485845745457
228.60000000000002,43.417498476838844
228.70000000000002,43.46012344165131
228.8,43.50273333330148
228.9,43.5453281333046
229.,43.58790782328129
229.10000000000002,43.630472384957265
229.20000000000002,43.67302180016277
229.3,43.715556050832475
229.4,43.75807511900506
229.5,43.80057898682278
229.60000000000002,43.843067636531295
229.70000000000002,43.88554105047904
229.8,43.92799921111721
229.9,43.970442100999264
230.,44.012869702780506
230.10000000000002,44.055281999217875
230.20000000000002,44.09767897316957
230.3,44.1400606075947
230.4,44.18242688555288
230.5,44.22477779020402
230.60000000000002,44.26711330480799
230.70000000000002,44.309433412724026
230.8,44.35173809741073
230.9,44.39402734242565
231.,44.43630113142475
231.10000000000002,44.478559448162315
231.20000000000002,44.52080227649048
231.3,44.563029600359
231.4,44.60524140381477
231.5,44.64743767100168
231.60000000000002,44.68961838616019
231.70000000000002,44.731783533626924
231.8,44.773933097834494
231.9,44.81606706331117
232.,44.85818541468037
232.10000000000002,44.90028813666055
232.20000000000002,44.94237521406469
232.3,44.98444663180021
232.4,45.02650237486841
232.5,45.06854242836423
232.60000000000002,45.11056677747611
232.70000000000002,45.15257540748523
232.8,45.194568303765756
232.9,45.23654545178406
233.,45.27850683709862
233.10000000000002,45.320452445359685
233.20000000000002,45.36238226230896
233.3,45.40429627377915
233.4,45.44619446569395
233.5,45.48807682406733
233.60000000000002,45.52994333500364
233.70000000000002,45.57179398469699
233.8,45.61362875943103
233.9,45.65544764557875
234.,45.697250629601974
234.10000000000002,45.739037698051284
234.20000000000002,45.78080883756544
234.3,45.82256403487132
234.4,45.8643032767834
234.5,45.9060265502038
234.60000000000002,45.94773384212146
234.70000000000002,45.98942513961225
234.8,46.03110042983858
234.9,46.072759700048955
235.,46.11440293757789
235.10000000000002,46.156030129845284
235.20000000000002,46.197641264356584
235.3,46.239236328702106
235.4,46.28081531055679
235.5,46.322378197680116
235.60000000000002,46.36392497791563
235.70000000000002,46.40545563919062
235.8,46.44697016951593
235.9,46.48846855698563
236.,46.52995078977665
236.10000000000002,46.5714168561488
236.20000000000002,46.61286674444382
236.3,46.654300443085866
236.4,46.69571794058061
236.5,46.737119225515464
236.60000000000002,46.77850428655871
236.70000000000002,46.81987311245977
236.8,46.86122569204855
236.9,46.902562014235315
237.,46.94388206801036
237.10000000000002,46.985185842443805
237.20000000000002,47.02647332668509
237.3,47.06774450996304
237.4,47.10899938158516
237.5,47.15023793093772
237.60000000000002,47.19146014748543
237.70000000000002,47.232666020770836
237.8,47.27385554041437
237.9,47.315028696114
238.,47.35618547764494
238.10000000000002,47.3973258748593
238.20000000000002,47.43844987768583
238.3,47.47955747612978
238.4,47.52064866027249
238.5,47.56172342027113
238.60000000000002,47.60278174635851
238.70000000000002,47.64382362884261
238.8,47.68484905810661
238.9,47.725858024608364
239.,47.76685051888032
239.10000000000002,47.807826531529
239.20000000000002,47.84878605323498
239.3,47.889729074752495
239.4,47.930655586909324
239.5,47.97156558060618
239.60000000000002,48.012459046816865
239.70000000000002,48.053335976587746
239.8,48.09419636103757
239.9,48.13504019135706
240.,48.175867458809016
240.10000000000002,48.216678154727674
240.20000000000002,48.25747227051855
240.3,48.29824979765826
240.4,48.3390107276943
240.5,48.3797550522446
240.60000000000002,48.420482762997466
240.70000000000002,48.46119385171106
240.8,48.50188831021356
240.9,48.542566130402456
241.,48.5832273042446
241.10000000000002,48.62387182377581
241.20000000000002,48.664499681100644
241.3,48.705110868392225
241.4,48.74570537789183
241.5,48.78628320190886
241.60000000000002,48.826844332820286
241.70000000000002,48.86738876307078
241.8,48.907916485172116
241.9,48.948427491703086
242.,48.988921775309294
242.10000000000002,49.029399328702844
242.20000000000002,49.06986014466196
242.3,49.110304216031075
242.4,49.15073153572036
242.5,49.19114209670533
242.60000000000002,49.231535892027
242.70000000000002,49.271912914791336
242.8,49.31227315816908
242.9,49.352616615395604
243.,49.39294327977054
243.10000000000002,49.43325314465754
243.20000000000002,49.473546203484275
243.3,49.513822449741824
243.4,49.55408187698484
243.5,49.594324478830785
243.60000000000002,49.6345502489604
243.70000000000002,49.674759181116805
243.8,49.71495126910562
243.9,49.75512650679469
244.,49.79528488811382
244.10000000000002,49.835426407054435
244.20000000000002,49.87555105766953
244.3,49.91565883407339
244.4,49.95574973044129
244.5,49.995823741009275
244.60000000000002,50.03588086007403
244.70000000000002,50.07592108199246
244.8,50.11594440118177
244.9,50.15595081211892
245.,50.19594030934057
245.10000000000002,50.23591288744279
245.20000000000002,50.2758685410809
245.3,50.315807264969195
245.4,50.35572905388071
245.5,50.39563390264708
245.60000000000002,50.435521806158235
245.70000000000002,50.475392759362094
245.8,50.51524675726468
245.9,50.55508379492944
246.,50.5949038674774
246.10000000000002,50.63470697008686
246.20000000000002,50.67449309799291
246.3,50.71426224648756
246.4,50.754014410919424
246.5,50.79374958669339
246.60000000000002,50.83346776927052
246.70000000000002,50.87316895416773
246.8,50.912853136957764
246.9,50.95252031326884
247.,50.992170478784274
247.10000000000002,51.03180362924273
247.20000000000002,51.07141976043748
247.3,51.11101886821663
247.4,51.15060094848263
247.5,51.19016599719211
247.60000000000002,51.22971401035591
247.70000000000002,51.26924498403851
247.8,51.308758914357995
247.9,51.34825579748585
248.,51.38773562964695
248.10000000000002,51.42719840711886
248.20000000000002,51.46664412623217
248.3,51.50607278336984
248.4,51.54548437496736
248.5,51.58487889751232
248.60000000000002,51.6242563475443
248.70000000000002,51.6636167216546
248.8,51.70296001648613
248.9,51.74228622873323
249.,51.78159535514124
249.10000000000002,51.82088739250657
249.20000000000002,51.86016233767641
249.3,51.89942018754847
249.4,51.93866093907086
249.5,51.97788458924187
249.60000000000002,52.01709113510978
249.70000000000002,52.05628057377253
249.8,52.095452902377865
249.9,52.13460811812276
250.,52.1737462182535
250.10000000000002,52.21286720006521
250.20000000000002,52.251971060901994
250.3,52.29105779815658
250.4,52.33012740926999
250.5,52.36917989173169
250.60000000000002,52.40821524307896
250.70000000000002,52.4472334608971
250.8,52.4862345428192
250.9,52.52521848652551
251.,52.5641852897439
251.10000000000002,52.60313495024914
251.20000000000002,52.64206746586303
251.3,52.680982834454
251.4,52.71988105393728
251.5,52.758762122274256
251.60000000000002,52.797626037472526
251.70000000000002,52.836472797585806
251.8,52.875302400713444
251.9,52.91411484500062
252.,52.952910128637825
252.10000000000002,52.991688249861
252.20000000000002,53.030449206951
252.3,53.06919299823368
252.4,53.10791962207972
252.5,53.14662907690422
252.60000000000002,53.185321361166665
252.70000000000002,53.22399647337086
252.8,53.262654412064556
252.9,53.30129517583937
253.,53.33991876333061
253.10000000000002,53.378525173217035
253.20000000000002,53.41711440422084
253.3,53.45568645510725
253.4,53.494241324684616
253.5,53.53277901180382
253.60000000000002,53.57129951535869
253.70000000000002,53.609802834285354
253.8,53.64828896756233
253.9,53.68675791421012
254.,53.72520967329121
254.10000000000002,53.76364424391004
254.20000000000002,53.802061625212446
254.3,53.84046181638578
254.4,53.878844816658756
254.5,53.917210625301024
254.60000000000002,53.95555924162335
254.70000000000002,53.993890664977144
254.8,54.03220489475455
254.9,54.07050193038807
255.,54.108781771350564
255.10000000000002,54.14704441715479
255.20000000000002,54.18528986735382
255.3,54.22351812154028
255.4,54.26172917934647
255.5,54.2999230404441
255.60000000000002,54.33809970454428
255.70000000000002,54.37625917139721
255.8,54.41440144079215
255.9,54.45252651255709
256.,54.49063438655876
256.1,54.528725062702314
256.2,54.566798540931394
256.3,54.60485482122768
256.40000000000003,54.642893903610954
256.5,54.68091578813893
256.6,54.718920474906895
256.7,54.75690796404794
256.8,54.79487825573235
256.90000000000003,54.83283135016775
257.,54.870767247598906
257.1,54.90868594830746
257.2,54.94658745261189
257.3,54.984471760867386
257.40000000000003,55.02233887346549
257.5,55.06018879083413
257.6,55.0980215134376
257.7,55.135837041775986
257.8,55.1736353763854
257.90000000000003,55.21141651783776
258.,55.249180466740334
258.1,55.28692722373608
258.2,55.32465678950311
258.3,55.36236916475481
258.40000000000003,55.40006435023953
258.5,55.437742346740315
258.6,55.47540315507515
258.7,55.513046776096495
258.8,55.55067321069115
258.90000000000003,55.588282459780395
259.,55.62587452431939
259.1,55.663449405297506
259.2,55.7010071037378
259.3,55.73854762069717
259.40000000000003,55.77607095726596
259.5,55.813577114568
259.6,55.851066093760394
259.7,55.88853789603337
259.8,55.925992522610116
259.90000000000003,55.96342997474683
260.,56.00085025373221
260.1,56.03825336088775
260.2,56.075639297567214
260.3,56.11300806515685
260.40000000000003,56.15035966507493
260.5,56.18769409877177
260.6,56.225011367729714
260.7,56.26231147346265
260.8,56.29959441751639
260.90000000000003,56.33686020146791
261.,56.37410882692579
261.1,56.41134029552966
261.2,56.44855460895037
261.3,56.48575176888974
261.40000000000003,56.522931777080295
261.5,56.5600946352853
261.6,56.59724034529858
261.7,56.63436890894446
261.8,56.67148032807739
261.90000000000003,56.70857460458229
262.,56.74565174037377
262.1,56.78271173739661
262.2,56.81975459762516
262.3,56.856780323063695
262.40000000000003,56.89378891574571
262.5,56.930780377734244
262.6,56.96775471112171
262.7,57.004711918029436
262.8,57.04165200060799
262.90000000000003,57.07857496103661
263.,57.11548080152354
263.1,57.15236952430549
263.2,57.1892411316476
263.3,57.226095625843755
263.40000000000003,57.26293300921574
263.5,57.2997532841137
263.6,57.3365564529157
263.7,57.373342518027734
263.8,57.41011148188359
263.90000000000003,57.446863346944724
264.,57.4835981157001
264.1,57.52031579066599
264.2,57.55701637438616
264.3,57.59369986943152
264.40000000000003,57.630366278399904
264.5,57.667015603916056
264.6,57.70364784863181
264.7,57.740263015225366
264.8,57.776861106401775
264.90000000000003,57.813442124892326
265.,57.85000607345482
265.1,57.886552954873295
265.2,57.92308277195768
265.3,57.959595527544224
265.40000000000003,57.99609122449481
265.5,58.032569865697184
265.6,58.06903145406471
265.7,58.105475992536334
265.8,58.14190348407651
265.90000000000003,58.17831393167475
266.,58.21470733834598
266.1,58.251083707130164
266.2,58.28744304109222
266.3,58.32378534332195
266.40000000000003,58.36011061693388
266.5,58.396418865067176
266.6,58.43271009088565
266.7,58.4689842975773
266.8,58.50524148835465
266.90000000000003,58.54148166645425
267.,58.577704835136934
267.1,58.61391099768737
267.2,58.65010015741416
267.3,58.68627231764961
267.40000000000003,58.722427481749875
267.5,58.758565653094415
267.6,58.794686835086246
267.7,58.830791031151705
267.8,58.866878244740434
267.90000000000003,58.902948479325175
268.,58.939001738401565
268.1,58.97503802548832
268.2,59.01105734412682
268.3,59.04705969788146
268.40000000000003,59.08304509033879
268.5,59.11901352510815
268.6,59.15496500582129
268.7,59.190899536132186
268.8,59.22681711971693
268.90000000000003,59.262717760273844
269.,59.29860146152314
269.1,59.33446822720698
269.2,59.37031806108931
269.3,59.40615096695573
269.40000000000003,59.44196694861342
269.5,59.47776600989114
269.6,59.51354815463891
269.7,59.549313386728144
269.8,59.5850617100514
269.90000000000003,59.620793128522294
270.,59.656507646075504
270.1,59.69220526666661
270.2,59.727885994271894
270.3,59.76354983288847
270.40000000000003,59.79919678653394
270.5,59.83482685924648
270.6,59.87044005508466
270.7,59.90603637812742
270.8,59.94161583247375
270.90000000000003,59.97717842224315
271.,60.012724151574666
271.1,60.04825302462756
271.2,60.08376504558098
271.3,60.11926021863371
271.40000000000003,60.15473854800423
271.5,60.19020003793052
271.6,60.22564469267019
271.7,60.26107251650005
271.8,60.296483513716325
271.90000000000003,60.331877688634464
272.,60.367255045588855
272.1,60.40261558893308
272.2,60.43795932303948
272.3,60.473286252299395
272.40000000000003,60.50859638112283
272.5,60.54388971393842
272.6,60.57916625519347
272.7,60.61442600935356
272.8,60.649668980902945
272.90000000000003,60.68489517434394
273.,60.72010459419716
273.1,60.75529724500137
273.2,60.79047313131325
273.3,60.82563225770766
273.40000000000003,60.860774628777136
273.5,60.89590024913203
273.6,60.931009123400436
273.7,60.96610125622791
273.8,61.00117665227779
273.90000000000003,61.03623531623066
274.,61.07127725278434
274.1,61.10630246665425
274.2,61.141310962572675
274.3,61.17630274528919
274.40000000000003,61.21127781957036
274.5,61.24623619019956
274.6,61.281177861977156
274.7,61.31610283972018
274.8,61.351011128262414
274.90000000000003,61.38590273245416
275.,61.42077765716234
275.1,61.45563590727024
275.2,61.49047748767756
275.3,61.5253024033002
275.40000000000003,61.560110659070276
275.5,61.59490225993609
275.6,61.629677210861935
275.7,61.66443551682789
275.8,61.6991771828303
275.90000000000003,61.73390221388094
276.,61.768610615007454
276.1,61.803302391253034
276.2,61.8379775476766
276.3,61.87263608935247
276.40000000000003,61.907278021370274
276.5,61.94190334883501
276.6,61.97651207686708
276.7,62.01110421060191
276.8,62.045679755190015
276.90000000000003,62.080238715797
277.,62.11478109760326
277.1,62.14930690580438
277.2,62.183816145610464
277.3,62.21830882224633
277.40000000000003,62.25278494095158
277.5,62.287244506980315
277.6,62.32168752560115
277.7,62.35611400209698
277.8,62.39052394176536
277.90000000000003,62.42491734991781
278.,62.459294231880165
278.1,62.49365459299242
278.2,62.52799843860856
278.3,62.56232577409661
278.40000000000003,62.596636604838466
278.5,62.63093093622984
278.6,62.665208773680256
278.7,62.699470122612865
278.8,62.733714988464556
278.90000000000003,62.767943376685665
279.,62.802155292740025
279.1,62.83635074210497
279.2,62.870529730271016
279.3,62.90469226274205
279.40000000000003,62.93883834503516
279.5,62.972967982680586
279.6,63.00708118122153
279.7,63.04117794621429
279.8,63.07525828322808
279.90000000000003,63.10932219784485
280.,63.14336969565947
280.1,63.17740078227955
280.2,63.21141546332519
280.3,63.245413744429264
280.40000000000003,63.27939563123706
280.5,63.31336112940637
280.6,63.34731024460729
280.7,63.3812429825223
280.8,63.41515934884609
280.90000000000003,63.44905934928563
281.,63.48294298955993
281.1,63.51681027540005
281.2,63.550661212549045
281.3,63.58449580676205
281.40000000000003,63.618314063805805
281.5,63.652115989459006
281.6,63.68590158951198
281.7,63.71967086976696
281.8,63.75342383603756
281.90000000000003,63.78716049414891
282.,63.820880849937744
282.1,63.85458490925216
282.2,63.888272677951704
282.3,63.921944161907064
282.40000000000003,63.95559936700035
282.5,63.98923829912456
282.6,64.02286096418398
282.7,64.05646736809392
282.8,64.09005751678072
282.90000000000003,64.12363141618154
283.,64.1571890722445
283.1,64.19073049092843
283.2,64.2242556782029
283.3,64.25776464004834
283.40000000000003,64.29125738245554
283.5,64.32473391142595
283.6,64.35819423297161
283.7,64.39163835311486
283.8,64.42506627788862
283.90000000000003,64.45847801333589
284.,64.49187356551002
284.1,64.52525294047476
284.2,64.5586161443037
284.3,64.59196318308071
284.40000000000003,64.62529406289964
284.5,64.65860878986433
284.6,64.69190737008859
284.7,64.72518980969593
284.8,64.75845611481985
284.90000000000003,64.79170629160349
285.,64.82494034619968
285.1,64.85815828477085
285.2,64.89136011348916
285.3,64.92454583853623
285.40000000000003,64.95771546610308
285.5,64.99086900239018
285.6,65.0240064536073
285.7,65.05712782597367
285.8,65.09023312571755
285.90000000000003,65.12332235907657
286.,65.15639553229748
286.1,65.18945265163603
286.2,65.22249372335699
286.3,65.25551875373425
286.40000000000003,65.28852774905046
286.5,65.32152071559722
286.6,65.35449765967502
286.7,65.38745858759289
286.8,65.42040350566884
286.90000000000003,65.45333242022932
287.,65.48624533760955
287.1,65.51914226415315
287.2,65.55202320621238
287.3,65.58488817014785
287.40000000000003,65.61773716232867
287.5,65.65057018913218
287.6,65.6833872569441
287.7,65.71618837215838
287.8,65.7489735411772
287.90000000000003,65.78174277041076
288.,65.8144960662774
288.1,65.84723343520365
288.2,65.87995488362382
288.3,65.91266041798043
288.40000000000003,65.94535004472355
288.5,65.97802377031135
288.6,66.0106816012098
288.7,66.04332354389228
288.8,66.07594960484045
288.90000000000003,66.10855979054313
289.,66.14115410749685
289.1,66.1737325622059
289.2,66.20629516118181
289.3,66.23884191094379
289.40000000000003,66.27137281801825
289.5,66.30388788893904
289.6,66.33638713024749
289.7,66.36887054849184
289.8,66.40133815022794
289.90000000000003,66.43378994201858
290.,66.46622593043378
290.1,66.49864612205052
290.2,66.53105052345292
290.3,66.56343914123198
290.40000000000003,66.59581198198583
290.5,66.6281690523194
290.6,66.66051035884429
290.7,66.69283590817919
290.8,66.72514570694945
290.90000000000003,66.75743976178698
291.,66.7897180793306
291.1,66.82198066622568
291.2,66.854227529124
291.3,66.88645867468415
291.40000000000003,66.91867410957101
291.5,66.95087384045603
291.6,66.9830578740169
291.7,67.01522621693789
291.8,67.04737887590943
291.90000000000003,67.07951585762828
292.,67.11163716879742
292.1,67.143742816126
292.2,67.17583280632934
292.3,67.20790714612896
292.40000000000003,67.23996584225225
292.5,67.27200890143257
292.6,67.30403633040967
292.7,67.33604813592866
292.8,67.36804432474109
292.90000000000003,67.40002490360402
293.,67.43198987928032
293.1,67.46393925853882
293.2,67.49587304815385
293.3,67.52779125490567
293.40000000000003,67.5596938855799
293.5,67.59158094696807
293.6,67.62345244586707
293.7,67.65530838907932
293.8,67.68714878341282
293.90000000000003,67.7189736356809
294.,67.7507829527023
294.1,67.78257674130131
294.2,67.81435500830736
294.3,67.8461177605551
294.40000000000003,67.87786500488463
294.5,67.90959674814113
294.6,67.94131299717499
294.7,67.97301375884162
294.8,68.00469904000171
294.90000000000003,68.03636884752085
295.,68.06802318826959
295.1,68.09966206912367
295.2,68.13128549696351
295.3,68.16289347867476
295.40000000000003,68.19448602114758
295.5,68.22606313127716
295.6,68.25762481596334
295.7,68.2891710821108
295.8,68.32070193662891
295.90000000000003,68.35221738643175
296.,68.3837174384379
296.1,68.41520209957076
296.2,68.44667137675809
296.3,68.47812527693216
296.40000000000003,68.50956380703005
296.5,68.5409869739928
296.6,68.57239478476636
296.7,68.60378724630066
296.8,68.63516436555018
296.90000000000003,68.66652614947368
297.,68.69787260503422
297.1,68.72920373919908
297.2,68.76051955893963
297.3,68.79182007123157
297.40000000000003,68.82310528305472
297.5,68.85437520139286
297.6,68.88562983323392
297.7,68.91686918556995
297.8,68.94809326539684
297.90000000000003,68.9793020797145
298.,69.01049563552678
298.1,69.04167393984143
298.2,69.07283699967002
298.3,69.103984822028
298.40000000000003,69.13511741393467
298.5,69.1662347824128
298.6,69.19733693448919
298.7,69.2284238771942
298.8,69.25949561756192
298.90000000000003,69.29055216263002
299.,69.32159351943966
299.1,69.35261969503577
299.2,69.38363069646672
299.3,69.41462653078426
299.40000000000003,69.44560720504367
299.5,69.47657272630386
299.6,69.50752310162684
299.7,69.53845833807809
299.8,69.5693784427265
299.90000000000003,69.60028342264424
300.,69.63117328490665
300.1,69.66204803659254
300.2,69.69290768478358
300.3,69.72375223656488
300.40000000000003,69.75458169902468
300.5,69.78539607925423
300.6,69.81619538434799
300.7,69.84697962140332
300.8,69.87774879752075
300.90000000000003,69.90850291980381
301.,69.9392419953587
301.1,69.96996603129503
301.2,70.00067503472495
301.3,70.03136901276363
301.40000000000003,70.06204797252903
301.5,70.09271192114205
301.6,70.12336086572608
301.7,70.15399481340765
301.8,70.18461377131571
301.90000000000003,70.2152177465821
302.,70.24580674634113
302.1,70.27638077773003
302.2,70.30693984788836
302.3,70.33748396395843
302.40000000000003,70.36801313308503
302.5,70.39852736241556
302.6,70.42902665909972
302.7,70.45951103028996
302.8,70.48998048314091
302.90000000000003,70.52043502480974
303.,70.55087466245608
303.1,70.58129940324173
303.2,70.61170925433093
303.3,70.64210422289023
303.40000000000003,70.6724843160883
303.5,70.70284954109636
303.6,70.7331999050875
303.7,70.76353541523731
303.8,70.79385607872328
303.90000000000003,70.82416190272527
304.,70.85445289442505
304.1,70.88472906100652
304.2,70.9149904096558
304.3,70.94523694756096
304.40000000000003,70.97546868191189
304.5,71.0056856199007
304.6,71.03588776872121
304.7,71.06607513556952
304.8,71.09624772764332
304.90000000000003,71.12640555214222
305.,71.15654861626783
305.1,71.18667692722344
305.2,71.21679049221423
305.3,71.24688931844699
305.40000000000003,71.27697341313048
305.5,71.30704278347497
305.6,71.33709743669273
305.7,71.36713737999733
305.8,71.39716262060416
305.90000000000003,71.42717316573027
306.,71.45716902259421
306.1,71.48715019841627
306.2,71.51711670041814
306.3,71.54706853582294
306.40000000000003,71.57700571185555
306.5,71.6069282357422
306.6,71.63683611471045
306.7,71.6667293559895
306.8,71.69660796680981
306.90000000000003,71.72647195440324
307.,71.75632132600305
307.1,71.7861560888438
307.20000000000005,71.81597625016143
307.3,71.84578181719299
307.40000000000003,71.87557279717697
307.5,71.90534919735305
307.6,71.93511102496203
307.70000000000005,71.96485828724605
307.8,71.9945909914483
307.90000000000003,72.02430914481316
308.,72.05401275458615
308.1,72.08370182801386
308.20000000000005,72.11337637234406
308.3,72.14303639482536
308.40000000000003,72.17268190270764
308.5,72.20231290324159
308.6,72.23192940367919
308.70000000000005,72.2615314112729
308.8,72.29111893327655
308.90000000000003,72.32069197694476
309.,72.3502505495331
309.1,72.37979465829778
309.20000000000005,72.40932431049623
309.3,72.43883951338648
309.40000000000003,72.46834027422734
309.5,72.49782660027856
309.6,72.52729849880075
309.70000000000005,72.55675597705489
309.8,72.58619904230308
309.90000000000003,72.61562770180794
310.,72.64504196283276
310.1,72.67444183264173
310.20000000000005,72.70382731849932
310.3,72.73319842767089
310.40000000000003,72.7625551674223
310.5,72.79189754502006
310.6,72.8212255677312
310.70000000000005,72.85053924282332
310.8,72.87983857756451
310.90000000000003,72.90912357922336
311.,72.93839425506903
311.1,72.96765061237099
311.20000000000005,72.99689265839937
311.3,73.02612040042442
311.40000000000003,73.05533384571713
311.5,73.08453300154864
311.6,73.11371787519057
311.70000000000005,73.14288847391488
311.8,73.17204480499375
311.90000000000003,73.20118687569969
312.,73.23031469330574
312.1,73.25942826508486
312.20000000000005,73.28852759831045
312.3,73.3176127002561
312.40000000000003,73.3466835781957
312.5,73.37574023940313
312.6,73.40478269115268
312.70000000000005,73.43381094071864
312.8,73.46282499537544
312.90000000000003,73.49182486239773
313.,73.52081054906016
313.1,73.54978206263755
313.20000000000005,73.5787394104047
313.3,73.60768259963643
313.40000000000003,73.63661163760777
313.5,73.66552653159349
313.6,73.69442728886867
313.70000000000005,73.72331391670802
313.8,73.75218642238644
313.90000000000003,73.7810448131788
314.,73.80988909635963
314.1,73.83871927920364
314.20000000000005,73.86753536898529
314.3,73.89633737297889
314.40000000000003,73.92512529845865
314.5,73.95389915269864
314.6,73.98265894297268
314.70000000000005,74.01140467655445
314.8,74.04013636071728
314.90000000000003,74.06885400273453
315.,74.09755760987893
315.1,74.12624718942334
315.20000000000005,74.1549227486401
315.3,74.1835842948012
315.40000000000003,74.21223183517849
315.5,74.24086537704342
315.6,74.269484927667
315.70000000000005,74.29809049431996
315.8,74.32668208427265
315.90000000000003,74.35525970479497
316.,74.38382336315642
316.1,74.41237306662609
316.20000000000005,74.44090882247265
316.3,74.46943063796412
316.40000000000003,74.49793852036831
316.5,74.52643247695237
316.6,74.5549125149829
316.70000000000005,74.58337864172614
316.8,74.61183086444755
316.90000000000003,74.64026919041234
317.,74.66869362688483
317.1,74.69710418112895
317.20000000000005,74.72550086040793
317.3,74.75388367198447
317.40000000000003,74.78225262312054
317.5,74.8106077210774
317.6,74.83894897311589
317.70000000000005,74.86727638649596
317.8,74.8955899684769
317.90000000000003,74.92388972631731
318.,74.95217566727506
318.1,74.98044779860729
318.20000000000005,75.00870612757039
318.3,75.03695066141994
318.40000000000003,75.06518140741073
318.5,75.09339837279681
318.6,75.12160156483142
318.70000000000005,75.14979099076686
318.8,75.17796665785471
318.90000000000003,75.20612857334567
319.,75.23427674448949
319.1,75.26241117853516
319.20000000000005,75.2905318827306
319.3,75.318638864323
319.40000000000003,75.34673213055854
319.5,75.37481168868241
319.6,75.40287754593896
319.70000000000005,75.43092970957142
319.8,75.45896818682225
319.90000000000003,75.48699298493264
320.,75.515004111143
320.1,75.54300157269267
320.20000000000005,75.57098537681985
320.3,75.59895553076183
320.40000000000003,75.62691204175472
320.5,75.65485491703359
320.6,75.68278416383244
320.70000000000005,75.71069978938424
320.8,75.7386018009206
320.90000000000003,75.76649020567231
321.,75.79436501086884
321.1,75.82222622373853
321.20000000000005,75.85007385150851
321.3,75.87790790140485
321.40000000000003,75.90572838065233
321.5,75.93353529647457
321.6,75.96132865609391
321.70000000000005,75.98910846673154
321.8,76.01687473560742
321.90000000000003,76.04462746994008
322.,76.07236667694704
322.1,76.10009236384428
322.20000000000005,76.12780453784671
322.3,76.15550320616784
322.40000000000003,76.18318837601977
322.5,76.2108600546134
322.6,76.23851824915836
322.70000000000005,76.26616296686268
322.8,76.29379421493321
322.90000000000003,76.32141200057539
323.,76.34901633099322
323.1,76.37660721338935
323.20000000000005,76.40418465496506
323.3,76.43174866292013
323.40000000000003,76.45929924445284
323.5,76.48683640676022
323.6,76.51436015703764
323.70000000000005,76.54187050247917
323.8,76.56936745027726
323.90000000000003,76.59685100762293
324.,76.6243211817057
324.1,76.65177797971357
324.20000000000005,76.67922140883299
324.3,76.70665147624892
324.40000000000003,76.7340681891447
324.5,76.76147155470223
324.6,76.78886158010164
324.70000000000005,76.8162382725217
324.8,76.84360163913946
324.90000000000003,76.87095168713033
325.,76.89828842366828
325.1,76.9256118559255
325.20000000000005,76.95292199107253
325.3,76.98021883627841
325.40000000000003,77.00750239871034
325.5,77.03477268553407
325.6,77.06202970391344
325.70000000000005,77.08927346101078
325.8,77.11650396398657
325.90000000000003,77.14372121999973
326.,77.17092523620741
326.1,77.198116019765
326.20000000000005,77.22529357782611
326.3,77.25245791754266
326.40000000000003,77.2796090460649
326.5,77.30674697054113
326.6,77.33387169811803
326.70000000000005,77.36098323594037
326.8,77.38808159115108
326.90000000000003,77.41516677089147
327.,77.44223878230095
327.1,77.469297632517
327.20000000000005,77.49634332867538
327.3,77.52337587790993
327.40000000000003,77.55039528735267
327.5,77.57740156413378
327.6,77.6043947153815
327.70000000000005,77.63137474822221
327.8,77.65834166978031
327.90000000000003,77.68529548717855
328.,77.71223620753746
328.1,77.73916383797582
328.20000000000005,77.76607838561043
328.3,77.79297985755615
328.40000000000003,77.81986826092589
328.5,77.84674360283061
328.6,77.87360589037927
328.70000000000005,77.90045513067889
328.8,77.92729133083442
328.90000000000003,77.95411449794896
329.,77.98092463912349
329.1,78.00772176145695
329.20000000000005,78.03450587204642
329.3,78.06127697798668
329.40000000000003,78.08803508637084
329.5,78.11478020428949
329.6,78.1415123388316
329.70000000000005,78.16823149708387
329.8,78.19493768613087
329.90000000000003,78.22163091305522
330.,78.2483111849374
330.1,78.27497850885574
330.20000000000005,78.30163289188653
330.3,78.32827434110384
330.40000000000003,78.35490286357974
330.5,78.3815184663841
330.6,78.40812115658467
330.70000000000005,78.434710941247
330.8,78.46128782743457
330.90000000000003,78.4878518222086
331.,78.51440293262816
331.1,78.54094116575021
331.20000000000005,78.56746652862941
331.3,78.59397902831824
331.40000000000003,78.62047867186713
331.5,78.64696546632408
331.6,78.67343941873494
331.70000000000005,78.69990053614343
331.8,78.72634882559083
331.90000000000003,78.75278429411638
332.,78.779206948757
332.1,78.80561679654724
332.20000000000005,78.83201384451954
332.3,78.8583980997039
332.40000000000003,78.88476956912831
332.5,78.91112825981811
332.6,78.93747417879656
332.70000000000005,78.96380733308467
332.8,78.99012772970092
332.90000000000003,79.01643537566164
333.,79.04273027798081
333.1,79.06901244366999
333.20000000000005,79.09528187973851
333.3,79.12153859319321
333.40000000000003,79.14778259103872
333.5,79.17401388027723
333.6,79.20023246790859
333.70000000000005,79.22643836093027
333.8,79.25263156633723
333.90000000000003,79.27881209112225
334.,79.30497994227564
334.1,79.33113512678511
334.20000000000005,79.35727765163628
334.3,79.38340752381211
334.40000000000003,79.40952475029329
334.5,79.43562933805792
334.6,79.46172129408176
334.70000000000005,79.48780062533812
334.8,79.51386733879782
334.90000000000003,79.53992144142926
335.,79.56596294019839
335.1,79.59199184206858
335.20000000000005,79.61800815400083
335.3,79.64401188295366
335.40000000000003,79.67000303588303
335.5,79.69598161974234
335.6,79.72194764148276
335.70000000000005,79.74790110805266
335.8,79.77384202639792
335.90000000000003,79.79977040346212
336.,79.82568624618602
336.1,79.85158956150812
336.20000000000005,79.87748035636416
336.3,79.90335863768743
336.40000000000003,79.92922441240863
336.5,79.95507768745598
336.6,79.98091846975507
336.70000000000005,80.00674676622889
336.8,80.03256258379785
336.90000000000003,80.05836592937989
337.,80.08415680989025
337.1,80.10993523224158
337.20000000000005,80.13570120334398
337.3,80.16145473010488
337.40000000000003,80.18719581942918
337.5,80.21292447821905
337.6,80.23864071337411
337.70000000000005,80.26434453179145
337.8,80.29003594036521
337.90000000000003,80.31571494598727
338.,80.34138155554656
338.1,80.36703577592954
338.20000000000005,80.39267761401993
338.3,80.41830707669875
338.40000000000003,80.44392417084451
338.5,80.46952890333287
338.6,80.4951212810369
338.70000000000005,80.52070131082696
338.8,80.54626899957073
338.90000000000003,80.57182435413323
339.,80.59736738137663
339.1,80.62289808816055
339.20000000000005,80.64841648134193
339.3,80.67392256777478
339.40000000000003,80.6994163543106
339.5,80.72489784779802
339.6,80.75036705508309
339.70000000000005,80.77582398300892
339.8,80.80126863841603
339.90000000000003,80.82670102814222
340.,80.85212115902235
340.1,80.87752903788875
340.20000000000005,80.90292467157076
340.3,80.92830806689517
340.40000000000003,80.95367923068582
340.5,80.97903816976397
340.6,81.00438489094786
340.70000000000005,81.02971940105309
340.8,81.05504170689242
340.90000000000003,81.08035181527592
341.,81.10564973301067
341.1,81.13093546690114
341.20000000000005,81.15620902374887
341.3,81.18147041035249
341.40000000000003,81.20671963350813
341.5,81.23195670000871
341.6,81.25718161664463
341.70000000000005,81.28239439020338
341.8,81.30759502746947
341.90000000000003,81.33278353522472
342.,81.357959920248
342.1,81.38312418931538
342.20000000000005,81.40827634920016
342.3,81.43341640667256
342.40000000000003,81.45854436850023
342.5,81.48366024144768
342.6,81.50876403227669
342.70000000000005,81.53385574774619
342.8,81.55893539461208
342.90000000000003,81.58400297962753
343.,81.60905850954269
343.1,81.63410199110496
343.20000000000005,81.6591334310588
343.3,81.68415283614566
343.40000000000003,81.70916021310411
343.5,81.73415556866999
343.6,81.75913890957602
343.70000000000005,81.78411024255216
343.8,81.80906957432524
343.90000000000003,81.83401691161939
344.,81.85895226115562
344.1,81.88387562965224
344.20000000000005,81.90878702382433
344.3,81.93368645038431
344.40000000000003,81.95857391604144
344.5,81.98344942750212
344.6,82.00831299146985
344.70000000000005,82.03316461464505
344.8,82.05800430372534
344.90000000000003,82.08283206540517
345.,82.1076479063762
345.1,82.13245183332711
345.20000000000005,82.1572438529434
345.3,82.18202397190785
345.40000000000003,82.20679219690014
345.5,82.23154853459694
345.6,82.25629299167201
345.70000000000005,82.28102557479609
345.8,82.3057462906368
345.90000000000003,82.33045514585893
346.,82.35515214712426
346.1,82.37983730109146
346.20000000000005,82.40451061441622
346.3,82.42917209375128
346.40000000000003,82.45382174574621
346.5,82.47845957704779
346.6,82.50308559429963
346.70000000000005,82.52769980414236
346.8,82.55230221321345
346.90000000000003,82.57689282814759
347.,82.60147165557613
347.1,82.62603870212772
347.20000000000005,82.65059397442768
347.3,82.67513747909837
347.40000000000003,82.6996692227592
347.5,82.72418921202645
347.6,82.74869745351323
347.70000000000005,82.77319395382989
347.8,82.7976787195834
347.90000000000003,82.82215175737788
348.,82.8466130738142
348.1,82.87106267549038
348.20000000000005,82.89550056900127
348.3,82.91992676093848
348.40000000000003,82.94434125789083
348.5,82.96874406644383
348.6,82.99313519318004
348.70000000000005,83.0175146446789
348.8,83.04188242751661
348.90000000000003,83.06623854826658
349.,83.09058301349886
349.1,83.11491582978054
349.20000000000005,83.13923700367558
349.3,83.1635465417447
349.40000000000003,83.18784445054574
349.5,83.21213073663328
349.6,83.2364054065588
349.70000000000005,83.26066846687084
349.8,83.2849199241145
349.90000000000003,83.30915978483198
350.,83.33338805556237
350.1,83.35760474284154
350.20000000000005,83.38180985320227
350.3,83.4060033931742
350.40000000000003,83.43018536928383
350.5,83.4543557880546
350.6,83.47851465600667
350.70000000000005,83.5026619796572
350.8,83.52679776552013
350.90000000000003,83.55092202010626
351.,83.57503474992323
351.1,83.59913596147564
351.20000000000005,83.62322566126474
351.3,83.64730385578879
351.40000000000003,83.67137055154281
351.5,83.69542575501873
351.6,83.71946947270523
351.70000000000005,83.74350171108792
351.8,83.76752247664915
351.90000000000003,83.79153177586818
352.,83.81552961522097
352.1,83.8395160011805
352.20000000000005,83.86349094021648
352.3,83.88745443879534
352.40000000000003,83.91140650338055
352.5,83.93534714043214
352.6,83.95927635640723
352.70000000000005,83.98319415775954
352.8,84.00710055093961
352.90000000000003,84.030995542395
353.,84.05487913856983
353.1,84.07875134590518
353.20000000000005,84.10261217083881
353.3,84.12646161980547
353.40000000000003,84.15029969923646
353.5,84.17412641556011
353.6,84.19794177520137
353.70000000000005,84.22174578458217
353.8,84.24553845012096
353.90000000000003,84.2693197782333
354.,84.29308977533132
354.1,84.31684844782394
354.20000000000005,84.34059580211695
354.3,84.36433184461292
354.40000000000003,84.38805658171117
354.5,84.41177001980778
354.6,84.43547216529562
354.70000000000005,84.45916302456435
354.8,84.48284260400044
354.90000000000003,84.506510909987
355.,84.53016794890404
355.1,84.55381372712839
355.20000000000005,84.57744825103337
355.3,84.60107152698939
355.40000000000003,84.6246835613634
355.5,84.64828436051927
355.6,84.67187393081745
355.70000000000005,84.69545227861538
355.8,84.71901941026695
355.90000000000003,84.74257533212315
356.,84.7661200505315
356.1,84.78965357183635
356.20000000000005,84.81317590237867
356.3,84.83668704849644
356.40000000000003,84.86018701652414
356.5,84.88367581279306
356.6,84.90715344363139
356.70000000000005,84.93061991536383
356.8,84.954075234312
356.90000000000003,84.97751940679416
357.,85.00095243912529
357.1,85.02437433761725
357.20000000000005,85.04778510857844
357.3,85.07118475831422
357.40000000000003,85.09457329312647
357.5,85.11795071931391
357.6,85.141317043172
357.70000000000005,85.16467227099288
357.8,85.18801640906547
357.90000000000003,85.21134946367532
358.,85.2346714411048
358.1,85.257982347633
358.20000000000005,85.28128218953572
358.3,85.30457097308543
358.40000000000003,85.32784870455144
358.5,85.35111539019957
358.6,85.37437103629259
358.70000000000005,85.3976156490899
358.8,85.42084923484754
358.90000000000003,85.44407179981833
359.,85.46728335025182
359.1,85.49048389239428
359.20000000000005,85.51367343248862
359.3,85.53685197677447
359.40000000000003,85.56001953148836
359.5,85.5831761028632
359.6,85.60632169712883
359.70000000000005,85.62945632051178
359.8,85.6525799792352
359.90000000000003,85.67569267951902
360.,85.69879442757987
360.1,85.72188522963101
360.20000000000005,85.74496509188246
360.3,85.76803402054097
360.40000000000003,85.79109202180992
360.5,85.81413910188938
360.6,85.83717526697613
360.70000000000005,85.86020052326381
360.8,85.88321487694245
360.90000000000003,85.90621833419908
361.,85.9292109012172
361.1,85.9521925841771
361.20000000000005,85.97516338925577
361.3,85.99812332262677
361.40000000000003,86.02107239046062
361.5,86.0440105989242
361.6,86.06693795418131
361.70000000000005,86.08985446239241
361.8,86.11276012971446
361.90000000000003,86.13565496230139
362.,86.15853896630362
362.1,86.18141214786824
362.20000000000005,86.20427451313918
362.3,86.227126068257
362.40000000000003,86.24996681935879
362.5,86.27279677257853
362.6,86.29561593404672
362.70000000000005,86.3184243098907
362.8,86.34122190623434
362.90000000000003,86.36400872919825
363.,86.38678478489976
363.1,86.4095500794528
363.20000000000005,86.43230461896802
363.3,86.4550484095528
363.40000000000003,86.47778145731102
363.5,86.50050376834346
363.6,86.52321534874746
363.70000000000005,86.54591620461703
363.8,86.56860634204276
363.90000000000003,86.59128576711217
364.,86.61395448590929
364.1,86.63661250451479
364.20000000000005,86.65925982900606
364.3,86.68189646545717
364.40000000000003,86.70452241993883
364.5,86.7271376985185
364.6,86.74974230726019
364.70000000000005,86.77233625222473
364.8,86.79491953946943
364.90000000000003,86.81749217504841
365.,86.84005416501242
365.1,86.8626055154089
365.20000000000005,86.88514623228188
365.3,86.9076763216721
365.40000000000003,86.93019578961712
365.5,86.95270464215088
365.6,86.97520288530417
365.70000000000005,86.99769052510443
365.8,87.02016756757574
365.90000000000003,87.04263401873885
366.,87.06508988461107
366.1,87.08753517120667
366.20000000000005,87.1099698845362
366.3,87.13239403060717
366.40000000000003,87.15480761542364
366.5,87.17721064498633
366.6,87.19960312529264
366.70000000000005,87.22198506233664
366.8,87.24435646210901
366.90000000000003,87.26671733059717
367.,87.28906767378515
367.1,87.31140749765366
367.20000000000005,87.33373680818013
367.3,87.35605561133845
367.40000000000003,87.37836391309949
367.5,87.40066171943039
367.6,87.42294903629542
367.70000000000005,87.44522586965508
367.8,87.46749222546673
367.90000000000003,87.48974810968441
368.,87.5119935282588
368.1,87.53422848713716
368.20000000000005,87.55645299226352
368.3,87.57866704957848
368.40000000000003,87.60087066501934
368.5,87.62306384452013
368.6,87.64524659401143
368.70000000000005,87.66741891942048
368.8,87.68958082667132
368.90000000000003,87.71173232168445
369.,87.73387341037721
369.1,87.75600409866347
369.20000000000005,87.77812439245386
369.3,87.80023429765555
369.40000000000003,87.82233382017256
369.5,87.84442296590538
369.6,87.86650174075122
369.70000000000005,87.88857015060404
369.8,87.91062820135424
369.90000000000003,87.9326758988892
370.,87.95471324909266
370.1,87.9767402578453
370.20000000000005,87.9987569310241
370.3,88.02076327450295
370.40000000000003,88.04275929415246
370.5,88.06474499583982
370.6,88.08672038542875
370.70000000000005,88.10868546877977
370.8,88.13064025175008
370.90000000000003,88.15258474019345
371.,88.1745189399603
371.1,88.1964428568979
371.20000000000005,88.21835649684995
371.3,88.24025986565692
371.40000000000003,88.26215296915599
371.5,88.28403581318086
371.6,88.30590840356207
371.70000000000005,88.32777074612666
371.8,88.34962284669844
371.90000000000003,88.37146471109781
372.,88.3932963451419
372.1,88.41511775464451
372.20000000000005,88.43692894541601
372.3,88.45872992326352
372.40000000000003,88.48052069399074
372.5,88.50230126339815
372.6,88.52407163728283
372.70000000000005,88.54583182143845
372.8,88.56758182165558
372.90000000000003,88.58932164372122
373.,88.61105129341917
373.1,88.63277077652971
373.20000000000005,88.65448009883004
373.3,88.67617926609383
373.40000000000003,88.69786828409158
373.5,88.71954715859033
373.6,88.74121589535383
373.70000000000005,88.76287450014256
373.8,88.78452297871347
373.90000000000003,88.8061613368205
374.,88.82778958021396
374.1,88.84940771464095
374.20000000000005,88.87101574584526
374.3,88.89261367956738
374.40000000000003,88.91420152154433
374.5,88.93577927751001
374.6,88.95734695319476
374.70000000000005,88.97890455432574
374.8,89.0004520866268
374.90000000000003,89.02198955581831
375.,89.04351696761758
375.1,89.06503432773823
375.20000000000005,89.08654164189088
375.3,89.10803891578276
375.40000000000003,89.1295261551176
375.5,89.15100336559594
375.6,89.17247055291503
375.70000000000005,89.19392772276868
375.8,89.2153748808475
375.90000000000003,89.23681203283874
376.,89.25823918442627
376.1,89.27965634129067
376.20000000000005,89.30106350910926
376.3,89.3224606935559
376.40000000000003,89.34384790030137
376.5,89.3652251350128
376.6,89.38659240335431
376.70000000000005,89.40794971098654
376.8,89.4292970635669
376.90000000000003,89.45063446674935
377.,89.47196192618468
377.1,89.49327944752024
377.20000000000005,89.51458703640021
377.3,89.53588469846537
377.40000000000003,89.5571724393531
377.5,89.57845026469761
377.6,89.59971818012977
377.70000000000005,89.62097619127705
377.8,89.64222430376374
377.90000000000003,89.66346252321077
378.,89.68469085523562
378.1,89.7059093054527
378.20000000000005,89.72711787947296
378.3,89.74831658290408
378.40000000000003,89.76950542135043
378.5,89.79068440041303
378.6,89.81185352568976
378.70000000000005,89.83301280277493
378.8,89.85416223725976
378.90000000000003,89.87530183473211
379.,89.8964316007765
379.1,89.91755154097416
379.20000000000005,89.93866166090308
379.3,89.95976196613783
379.40000000000003,89.98085246224974
379.5,90.00193315480695
379.6,90.02300404937412
379.70000000000005,90.04406515151274
379.8,90.06511646678086
379.90000000000003,90.08615800073343
380.,90.107189758922
380.1,90.12821174689478
380.20000000000005,90.14922397019674
380.3,90.17022643436951
380.40000000000003,90.19121914495163
380.5,90.21220210747802
380.6,90.23317532748054
380.70000000000005,90.25413881048767
380.8,90.27509256202465
380.90000000000003,90.29603658761344
381.,90.31697089277262
381.1,90.33789548301752
381.20000000000005,90.35881036386037
381.3,90.37971554080973
381.40000000000003,90.40061101937123
381.5,90.42149680504706
381.6,90.44237290333615
381.70000000000005,90.46323931973411
381.8,90.4840960597334
381.90000000000003,90.50494312882303
382.,90.52578053248881
382.1,90.54660827621332
382.20000000000005,90.56742636547574
382.3,90.58823480575208
382.40000000000003,90.60903360251508
382.5,90.62982276123412
382.6,90.65060228737536
382.70000000000005,90.6713721864017
382.8,90.69213246377262
382.90000000000003,90.71288312494465
383.,90.73362417537071
383.1,90.75435562050072
383.20000000000005,90.77507746578101
383.3,90.795789716655
383.40000000000003,90.81649237856266
383.5,90.83718545694062
383.6,90.85786895722241
383.70000000000005,90.87854288483828
383.8,90.89920724521502
383.90000000000003,90.9198620437764
384.,90.94050728594284
384.1,90.96114297713147
384.20000000000005,90.98176912275615
384.3,91.00238572822751
384.40000000000003,91.02299279895296
384.5,91.04359034033658
384.6,91.06417835777924
384.70000000000005,91.0847568566786
384.8,91.10532584242893
384.90000000000003,91.1258853204214
385.,91.1464352960438
385.1,91.1669757746808
385.20000000000005,91.1875067617137
385.3,91.20802826252057
385.40000000000003,91.2285402824764
385.5,91.24904282695265
385.6,91.26953590131778
385.70000000000005,91.29001951093684
385.8,91.31049366117183
385.90000000000003,91.33095835738119
386.,91.35141360492051
386.1,91.37185940914176
386.20000000000005,91.39229577539399
386.3,91.41272270902286
386.40000000000003,91.43314021537074
386.5,91.45354829977686
386.6,91.47394696757725
386.70000000000005,91.49433622410457
386.8,91.51471607468831
386.90000000000003,91.53508652465484
387.,91.55544757932711
387.1,91.57579924402498
387.20000000000005,91.59614152406498
387.3,91.61647442476054
387.40000000000003,91.63679795142167
387.5,91.65711210935538
387.6,91.67741690386536
387.70000000000005,91.69771234025198
387.8,91.71799842381247
387.90000000000003,91.73827515984101
388.,91.75854255362825
388.1,91.77880061046177
388.20000000000005,91.79904933562591
388.3,91.81928873440192
388.40000000000003,91.83951881206765
388.5,91.85973957389778
388.6,91.87995102516392
388.70000000000005,91.9001531711343
388.8,91.92034601707401
388.90000000000003,91.94052956824488
389.,91.96070382990567
389.1,91.98086880731171
389.20000000000005,92.00102450571534
389.3,92.02117093036557
389.40000000000003,92.04130808650825
389.5,92.06143597938605
389.6,92.08155461423837
389.70000000000005,92.10166399630145
389.8,92.12176413080832
389.90000000000003,92.14185502298885
390.,92.16193667806967
390.1,92.18200910127422
390.20000000000005,92.20207229782284
390.3,92.22212627293248
390.40000000000003,92.24217103181707
390.5,92.2622065796873
390.6,92.2822329217506
390.70000000000005,92.30225006321133
390.8,92.32225800927066
390.90000000000003,92.34225676512642
391.,92.36224633597337
391.1,92.38222672700319
391.20000000000005,92.40219794340409
391.3,92.42215999036145
391.40000000000003,92.44211287305717
391.5,92.46205659667012
391.6,92.48199116637599
391.70000000000005,92.5019165873473
391.8,92.52183286475332
391.90000000000003,92.54174000376021
392.,92.56163800953094
392.1,92.58152688722534
392.20000000000005,92.60140664200003
392.3,92.62127727900841
392.40000000000003,92.64113880340092
392.5,92.66099122032456
392.6,92.68083453492333
392.70000000000005,92.70066875233815
392.8,92.72049387770646
392.90000000000003,92.74030991616293
393.,92.76011687283878
393.1,92.77991475286217
393.20000000000005,92.79970356135824
393.3,92.81948330344875
393.40000000000003,92.83925398425228
393.5,92.85901560888459
393.6,92.878768182458
393.70000000000005,92.8985117100817
393.8,92.91824619686186
393.90000000000003,92.93797164790135
394.,92.95768806830007
394.1,92.97739546315464
394.20000000000005,92.99709383755854
394.3,93.01678319660218
394.40000000000003,93.03646354537274
394.5,93.05613488895442
394.6,93.07579723242814
394.70000000000005,93.09545058087163
394.8,93.11509493935961
394.90000000000003,93.13473031296371
395.,93.15435670675225
395.1,93.17397412579047
395.20000000000005,93.19358257514068
395.3,93.21318205986178
395.40000000000003,93.23277258500974
395.5,93.25235415563725
395.6,93.27192677679393
395.70000000000005,93.29149045352646
395.8,93.31104519087818
395.90000000000003,93.33059099388927
396.,93.35012786759695
396.1,93.36965581703525
396.20000000000005,93.38917484723514
396.3,93.40868496322436
396.40000000000003,93.42818617002767
396.5,93.44767847266652
396.6,93.46716187615955
396.70000000000005,93.48663638552203
396.8,93.50610200576624
396.90000000000003,93.52555874190132
397.,93.54500659893326
397.1,93.564445581865
397.20000000000005,93.58387569569645
397.3,93.60329694542429
397.40000000000003,93.62270933604213
397.5,93.64211287254052
397.6,93.66150755990695
397.70000000000005,93.68089340312567
397.8,93.7002704071779
397.90000000000003,93.7196385770419
398.,93.7389979176926
398.1,93.75834843410206
398.20000000000005,93.77769013123915
398.3,93.79702301406962
398.40000000000003,93.81634708755622
398.5,93.83566235665852
398.6,93.85496882633308
398.70000000000005,93.87426650153333
398.8,93.89355538720972
398.90000000000003,93.91283548830947
399.,93.93210680977683
399.1,93.95136935655286
399.20000000000005,93.97062313357569
399.3,93.98986814578036
399.40000000000003,94.00910439809874
399.5,94.02833189545969
399.6,94.04755064278896
399.70000000000005,94.06676064500928
399.8,94.08596190704026
399.90000000000003,94.10515443379855
400.,94.12433823019764
400.1,94.14351330114802
400.20000000000005,94.16267965155704
400.3,94.18183728632896
400.40000000000003,94.20098621036526
400.5,94.220126428564
400.6,94.23925794582037
400.70000000000005,94.25838076702657
400.8,94.27749489707158
400.90000000000003,94.29660034084147
401.,94.31569710321916
401.1,94.33478518908458
401.20000000000005,94.35386460331462
401.3,94.37293535078308
401.40000000000003,94.39199743636071
401.5,94.41105086491537
401.6,94.43009564131168
401.70000000000005,94.44913177041133
401.8,94.46815925707291
401.90000000000003,94.48717810615204
402.,94.50618832250125
402.1,94.52518991097018
402.20000000000005,94.54418287640519
402.3,94.56316722364974
402.40000000000003,94.58214295754438
402.5,94.60111008292645
402.6,94.62006860463036
402.70000000000005,94.63901852748742
402.8,94.65795985632599
402.90000000000003,94.67689259597142
403.,94.69581675124597
403.1,94.71473232696894
403.20000000000005,94.7336393279566
403.3,94.75253775902222
403.40000000000003,94.77142762497597
403.5,94.79030893062517
403.6,94.80918168077396
403.70000000000005,94.82804588022356
403.8,94.84690153377218
403.90000000000003,94.86574864621501
404.,94.8845872223443
404.1,94.90341726694916
404.20000000000005,94.92223878481576
404.3,94.9410517807273
404.40000000000003,94.95985625946408
404.5,94.97865222580312
404.6,94.99743968451875
404.70000000000005,95.01621864038208
404.8,95.03498909816142
404.90000000000003,95.05375106262194
405.,95.07250453852582
405.1,95.09124953063237
405.20000000000005,95.10998604369784
405.3,95.12871408247548
405.40000000000003,95.14743365171564
405.5,95.16614475616554
405.6,95.1848474005696
405.70000000000005,95.20354158966913
405.8,95.22222732820242
405.90000000000003,95.24090462090506
406.,95.25957347250925
406.1,95.2782338877446
406.20000000000005,95.29688587133757
406.3,95.3155294280117
406.40000000000003,95.33416456248749
406.5,95.35279127948246
406.6,95.37140958371133
406.70000000000005,95.39001947988572
406.8,95.40862097271435
406.90000000000003,95.42721406690289
407.,95.44579876715419
407.1,95.46437507816793
407.20000000000005,95.48294300464114
407.3,95.50150255126765
407.40000000000003,95.52005372273842
407.5,95.5385965237414
407.6,95.55713095896179
407.70000000000005,95.57565703308157
407.8,95.59417475077997
407.90000000000003,95.61268411673322
408.,95.63118513561447
408.1,95.6496778120942
408.20000000000005,95.66816215083982
408.3,95.68663815651571
408.40000000000003,95.70510583378339
408.5,95.7235651873014
408.6,95.74201622172555
408.70000000000005,95.76045894170845
408.8,95.77889335189992
408.90000000000003,95.79731945694684
409.,95.81573726149307
409.1,95.83414677017971
409.20000000000005,95.85254798764481
409.3,95.8709409185235
409.40000000000003,95.88932556744811
409.5,95.90770193904788
409.6,95.92607003794929
409.70000000000005,95.94442986877577
409.8,95.96278143614795
409.90000000000003,95.98112474468347
410.,95.99945979899702
410.1,96.01778660370053
410.20000000000005,96.0361051634029
410.3,96.05441548271014
410.40000000000003,96.0727175662254
410.5,96.09101141854893
410.6,96.109297044278
410.70000000000005,96.12757444800701
410.8,96.1458436343275
410.90000000000003,96.16410460782812
411.,96.18235737309455
411.1,96.2006019347097
411.20000000000005,96.21883829725344
411.3,96.23706646530282
411.40000000000003,96.25528644343201
411.5,96.27349823621228
411.6,96.29170184821201
411.70000000000005,96.30989728399676
411.8,96.32808454812901
411.90000000000003,96.34626364516872
412.,96.36443457967258
412.1,96.38259735619458
412.20000000000005,96.40075197928584
412.3,96.41889845349468
412.40000000000003,96.43703678336631
412.5,96.45516697344334
412.6,96.47328902826528
412.70000000000005,96.49140295236896
412.8,96.50950875028825
412.90000000000003,96.52760642655406
413.,96.54569598569468
413.1,96.56377743223533
413.20000000000005,96.58185077069844
413.3,96.5999160056036
413.40000000000003,96.61797314146753
413.5,96.63602218280401
413.6,96.65406313412414
413.70000000000005,96.67209599993605
413.8,96.69012078474495
413.90000000000003,96.70813749305339
414.,96.72614612936093
414.1,96.74414669816436
414.20000000000005,96.76213920395756
414.3,96.78012365123156
414.40000000000003,96.79810004447475
414.5,96.81606838817234
414.6,96.83402868680692
414.70000000000005,96.8519809448583
414.8,96.86992516680318
414.90000000000003,96.88786135711578
415.,96.90578952026725
415.1,96.92370966072599
415.20000000000005,96.94162178295757
415.3,96.95952589142463
415.40000000000003,96.97742199058719
415.5,96.99531008490226
415.6,97.01319017882415
415.70000000000005,97.03106227680426
415.8,97.0489263832912
415.90000000000003,97.06678250273085
416.,97.08463063956616
416.1,97.10247079823723
416.20000000000005,97.12030298318155
416.3,97.13812719883353
416.40000000000003,97.15594344962507
416.5,97.17375173998501
416.6,97.19155207433951
416.70000000000005,97.20934445711188
416.8,97.22712889272267
416.90000000000003,97.24490538558956
417.,97.26267394012754
417.1,97.28043456074869
417.20000000000005,97.29818725186236
417.3,97.31593201787511
417.40000000000003,97.33366886319064
417.5,97.3513977922099
417.6,97.36911880933106
417.70000000000005,97.38683191894955
417.8,97.40453712545789
417.90000000000003,97.42223443324593
418.,97.43992384670072
418.1,97.45760537020637
418.20000000000005,97.47527900814451
418.3,97.49294476489369
418.40000000000003,97.51060264482987
418.5,97.52825265232627
418.6,97.54589479175313
418.70000000000005,97.56352906747809
418.8,97.58115548386586
418.90000000000003,97.59877404527863
419.,97.61638475607566
419.1,97.63398762061342
419.20000000000005,97.6515826432457
419.3,97.66916982832345
419.40000000000003,97.68674918019501
419.5,97.70432070320572
419.6,97.72188440169833
419.70000000000005,97.73944028001286
419.8,97.75698834248645
419.90000000000003,97.77452859345361
420.,97.79206103724606
420.1,97.80958567819265
420.20000000000005,97.82710252061973
420.3,97.8446115688507
420.40000000000003,97.86211282720622
420.5,97.87960630000434
420.6,97.8970919915603
420.70000000000005,97.91456990618656
420.8,97.93204004819295
420.90000000000003,97.9495024218864
421.,97.96695703157128
421.1,97.98440388154911
421.20000000000005,98.00184297611877
421.3,98.01927431957624
421.40000000000003,98.03669791621502
421.5,98.05411377032573
421.6,98.07152188619622
421.70000000000005,98.08892226811177
421.8,98.10631492035483
421.90000000000003,98.1236998472051
422.,98.1410770529397
422.1,98.15844654183292
422.20000000000005,98.1758083181564
422.3,98.19316238617904
422.40000000000003,98.21050875016694
422.5,98.22784741438367
422.6,98.24517838308999
422.70000000000005,98.26250166054392
422.8,98.27981725100081
422.90000000000003,98.29712515871338
423.,98.31442538793146
423.1,98.3317179429025
423.20000000000005,98.34900282787086
423.3,98.36628004707849
423.40000000000003,98.38354960476458
423.5,98.4008115051655
423.6,98.41806575251518
423.70000000000005,98.43531235104457
423.8,98.4525513049821
423.90000000000003,98.46978261855351
424.,98.48700629598186
424.1,98.50422234148736
424.20000000000005,98.52143075928791
424.3,98.53863155359828
424.40000000000003,98.55582472863082
424.5,98.57301028859521
424.6,98.59018823769836
424.70000000000005,98.60735858014458
424.8,98.62452132013549
424.90000000000003,98.64167646186996
425.,98.65882400954428
425.1,98.67596396735205
425.20000000000005,98.69309633948427
425.3,98.71022113012911
425.40000000000003,98.72733834347223
425.5,98.74444798369659
425.6,98.76155005498251
425.70000000000005,98.77864456150749
425.8,98.79573150744669
425.90000000000003,98.81281089697222
426.,98.82988273425391
426.1,98.84694702345872
426.20000000000005,98.86400376875103
426.3,98.88105297429259
426.40000000000003,98.89809464424236
426.5,98.91512878275695
426.6,98.93215539399003
426.70000000000005,98.94917448209277
426.8,98.96618605121363
426.90000000000003,98.98319010549861
427.,99.00018664909082
427.1,99.01717568613088
427.20000000000005,99.03415722075688
427.3,99.05113125710393
427.40000000000003,99.06809779930498
427.5,99.08505685148994
427.6,99.10200841778625
427.70000000000005,99.11895250231892
427.8,99.13588910920994
427.90000000000003,99.1528182425791
428.,99.16973990654317
428.1,99.18665410521656
428.20000000000005,99.20356084271106
428.3,99.22046012313571
428.40000000000003,99.23735195059703
428.5,99.25423632919893
428.6,99.27111326304268
428.70000000000005,99.28798275622695
428.8,99.30484481284778
428.90000000000003,99.3216994369986
429.,99.33854663277035
429.1,99.35538640425126
429.20000000000005,99.37221875552693
429.3,99.38904369068051
429.40000000000003,99.40586121379232
429.5,99.42267132894027
429.6,99.43947404019973
429.70000000000005,99.45626935164323
429.8,99.47305726734092
429.90000000000003,99.48983779136032
430.,99.50661092776626
430.1,99.52337668062113
430.20000000000005,99.54013505398477
430.3,99.5568860519141
430.40000000000003,99.57362967846382
430.5,99.59036593768595
430.6,99.60709483362984
430.70000000000005,99.62381637034244
430.8,99.64053055186788
430.90000000000003,99.65723738224797
431.,99.6739368655218
431.1,99.69062900572588
431.20000000000005,99.70731380689426
431.3,99.72399127305829
431.40000000000003,99.7406614082469
431.5,99.75732421648638
431.6,99.77397970180043
431.70000000000005,99.79062786821025
431.8,99.80726871973442
431.90000000000003,99.82390226038902
432.,99.84052849418754
432.1,99.85714742514091
432.20000000000005,99.87375905725762
432.3,99.8903633945434
432.40000000000003,99.90696044100166
432.5,99.92355020063309
432.6,99.94013267743591
432.70000000000005,99.95670787540578
432.8,99.97327579853581
432.90000000000003,99.98983645081665
433.,100.00638983623625
433.1,100.02293595878021
433.20000000000005,100.03947482243149
433.3,100.05600643117043
433.40000000000003,100.07253078897506
433.5,100.08904789982064
433.6,100.10555776768017
433.70000000000005,100.12206039652378
433.8,100.13855579031943
433.90000000000003,100.15504395303229
434.,100.17152488862511
434.1,100.18799860105817
434.20000000000005,100.2044650942892
434.3,100.2209243722733
434.40000000000003,100.2373764389632
434.5,100.253821298309
434.6,100.2702589542584
434.70000000000005,100.28668941075658
434.8,100.30311267174604
434.90000000000003,100.319528741167
435.,100.33593762295706
435.1,100.35233932105129
435.20000000000005,100.36873383938227
435.3,100.38512118188025
435.40000000000003,100.40150135247265
435.5,100.41787435508465
435.6,100.43424019363889
435.70000000000005,100.45059887205535
435.8,100.46695039425184
435.90000000000003,100.4832947641434
436.,100.49963198564261
436.1,100.51596206265964
436.20000000000005,100.53228499910226
436.3,100.54860079887547
436.40000000000003,100.56490946588205
436.5,100.58121100402226
436.6,100.59750541719376
436.70000000000005,100.61379270929184
436.8,100.63007288420923
436.90000000000003,100.64634594583623
437.,100.66261189806067
437.1,100.6788707447679
437.20000000000005,100.69512248984081
437.3,100.71136713715987
437.40000000000003,100.72760469060287
437.5,100.74383515404539
437.6,100.76005853136039
437.70000000000005,100.77627482641849
437.8,100.79248404308761
437.90000000000003,100.8086861852336
438.,100.8248812567195
438.1,100.84106926140599
438.20000000000005,100.85725020315144
438.3,100.87342408581155
438.40000000000003,100.8895909132397
438.5,100.90575068928679
438.6,100.92190341780129
438.70000000000005,100.93804910262915
438.8,100.95418774761401
438.90000000000003,100.9703193565969
439.,100.98644393341654
439.1,101.00256148190921
439.20000000000005,101.01867200590861
439.3,101.03477550924606
439.40000000000003,101.05087199575067
439.5,101.06696146924867
439.6,101.08304393356431
439.70000000000005,101.09911939251914
439.8,101.11518784993238
439.90000000000003,101.13124930962074
440.,101.14730377539858
440.1,101.16335125107781
440.20000000000005,101.17939174046793
440.3,101.19542524737604
440.40000000000003,101.21145177560668
440.5,101.22747132896211
440.6,101.24348391124222
440.70000000000005,101.25948952624437
440.8,101.27548817776355
440.90000000000003,101.29147986959225
441.,101.30746460552069
441.1,101.32344238933665
441.20000000000005,101.33941322482542
441.3,101.35537711576998
441.40000000000003,101.37133406595086
441.5,101.38728407914611
441.6,101.40322715913156
441.70000000000005,101.41916330968046
441.8,101.43509253456378
441.90000000000003,101.45101483755003
442.,101.46693022240537
442.1,101.48283869289361
442.20000000000005,101.49874025277597
442.3,101.51463490581152
442.40000000000003,101.53052265575677
442.5,101.54640350636598
442.6,101.56227746139092
442.70000000000005,101.57814452458099
442.8,101.59400469968318
442.90000000000003,101.60985799044232
443.,101.62570440060047
443.1,101.6415439338977
443.20000000000005,101.65737659407141
443.3,101.6732023848569
443.40000000000003,101.68902130998684
443.5,101.70483337319155
443.6,101.72063857819927
443.70000000000005,101.73643692873564
443.8,101.75222842852375
443.90000000000003,101.76801308128474
444.,101.78379089073712
444.1,101.79956186059708
444.20000000000005,101.81532599457853
444.3,101.83108329639293
444.40000000000003,101.84683376974938
444.5,101.86257741835475
444.6,101.87831424591333
444.70000000000005,101.89404425612732
444.8,101.90976745269639
444.90000000000003,101.92548383931785
445.,101.94119341968687
445.1,101.95689619749598
445.20000000000005,101.97259217643564
445.3,101.98828136019375
445.40000000000003,102.00396375245603
445.5,102.01963935690569
445.6,102.03530817722383
445.70000000000005,102.05097021708903
445.8,102.0666254801775
445.90000000000003,102.08227397016331
446.,102.09791569071808
446.1,102.11355064551107
446.20000000000005,102.12917883820933
446.3,102.14480027247737
446.40000000000003,102.16041495197764
446.5,102.17602288037008
446.6,102.19162406131237
446.70000000000005,102.20721849845978
446.8,102.22280619546554
446.90000000000003,102.23838715598015
447.,102.25396138365213
447.1,102.26952888212749
447.20000000000005,102.28508965505009
447.3,102.30064370606124
447.40000000000003,102.31619103880021
447.5,102.33173165690378
447.6,102.34726556400648
447.70000000000005,102.36279276374059
447.8,102.37831325973589
447.90000000000003,102.39382705562015
448.,102.40933415501853
448.1,102.42483456155419
448.20000000000005,102.44032827884776
448.3,102.45581531051764
448.40000000000003,102.47129566017996
448.5,102.48676933144863
448.6,102.50223632793505
448.70000000000005,102.51769665324863
448.8,102.53315031099623
448.90000000000003,102.54859730478248
449.,102.56403763820981
449.1,102.57947131487835
449.20000000000005,102.59489833838586
449.3,102.6103187123279
449.40000000000003,102.62573244029771
449.5,102.64113952588632
449.6,102.65653997268234
449.70000000000005,102.67193378427227
449.8,102.68732096424016
449.90000000000003,102.70270151616802
450.,102.71807544363536
450.1,102.7334427502196
450.20000000000005,102.74880343949567
450.3,102.76415751503653
450.40000000000003,102.77950498041265
450.5,102.7948458391923
450.6,102.81018009494153
450.70000000000005,102.82550775122402
450.8,102.84082881160127
450.90000000000003,102.85614327963263
451.,102.871451158875
451.1,102.88675245288312
451.20000000000005,102.9020471652095
451.3,102.9173352994043
451.40000000000003,102.93261685901548
451.5,102.94789184758888
451.6,102.96316026866789
451.70000000000005,102.97842212579386
451.8,102.99367742250558
451.90000000000003,103.00892616234003
452.,103.02416834883152
452.1,103.03940398551245
452.20000000000005,103.05463307591285
452.3,103.06985562356044
452.40000000000003,103.08507163198087
452.5,103.10028110469744
452.6,103.11548404523124
452.70000000000005,103.13068045710116
452.8,103.1458703438238
452.90000000000003,103.16105370891363
453.,103.17623055588278
453.1,103.19140088824129
453.20000000000005,103.20656470949683
453.3,103.22172202315502
453.40000000000003,103.23687283271904
453.5,103.25201714169009
453.6,103.26715495356699
453.70000000000005,103.2822862718464
453.8,103.2974111000227
453.90000000000003,103.3125294415882
454.,103.32764130003295
454.1,103.3427466788447
454.20000000000005,103.35784558150904
454.3,103.3729380115094
454.40000000000003,103.38802397232699
454.5,103.40310346744072
454.6,103.41817650032748
454.70000000000005,103.4332430744618
454.8,103.44830319331608
454.90000000000003,103.4633568603605
455.,103.47840407906313
455.1,103.49344485288967
455.20000000000005,103.50847918530386
455.3,103.523507079767
455.40000000000003,103.53852853973837
455.5,103.55354356867504
455.6,103.56855217003182
455.70000000000005,103.58355434726147
455.8,103.59855010381435
455.90000000000003,103.61353944313886
456.,103.6285223686811
456.1,103.64349888388503
456.20000000000005,103.65846899219237
456.3,103.67343269704277
456.40000000000003,103.68839000187363
456.5,103.70334091012022
456.6,103.71828542521564
456.70000000000005,103.73322355059067
456.8,103.74815528967414
456.90000000000003,103.76308064589269
457.,103.77799962267052
457.1,103.79291222343001
457.20000000000005,103.80781845159126
457.3,103.82271831057209
457.40000000000003,103.83761180378838
457.5,103.85249893465354
457.6,103.86737970657917
457.70000000000005,103.8822541229745
457.8,103.89712218724665
457.90000000000003,103.91198390280059
458.,103.9268392730392
458.1,103.94168830136313
458.20000000000005,103.9565309911709
458.3,103.97136734585888
458.40000000000003,103.9861973688213
458.5,104.00102106345021
458.6,104.01583843313577
458.70000000000005,104.03064948126553
458.8,104.04545421122529
458.90000000000003,104.06025262639862
459.,104.07504473016682
459.1,104.08983052590918
459.20000000000005,104.10461001700287
459.3,104.11938320682282
459.40000000000003,104.13415009874201
459.5,104.14891069613104
459.6,104.16366500235858
459.70000000000005,104.17841302079111
459.8,104.193154754793
459.90000000000003,104.20789020772646
460.,104.22261938295155
460.1,104.23734228382638
460.20000000000005,104.2520589137068
460.3,104.26676927594644
460.40000000000003,104.28147337389707
460.5,104.29617121090821
460.6,104.31086279032718
460.70000000000005,104.32554811549939
460.8,104.34022718976792
460.90000000000003,104.35490001647392
461.,104.36956659895631
461.1,104.38422694055205
461.20000000000005,104.39888104459587
461.3,104.4135289144203
461.40000000000003,104.42817055335603
461.5,104.44280596473148
461.6,104.45743515187304
461.70000000000005,104.47205811810497
461.8,104.4866748667494
461.90000000000003,104.50128540112637
462.,104.51588972455393
462.1,104.53048784034789
462.20000000000005,104.54507975182216
462.3,104.55966546228834
462.40000000000003,104.57424497505603
462.5,104.58881829343296
462.6,104.60338542072435
462.70000000000005,104.6179463602337
462.8,104.63250111526219
462.90000000000003,104.64704968910908
463.,104.66159208507153
463.1,104.6761283064446
463.20000000000005,104.69065835652117
463.3,104.70518223859217
463.40000000000003,104.71969995594652
463.5,104.73421151187085
463.6,104.74871690964986
463.70000000000005,104.76321615256627
463.8,104.77770924390052
463.90000000000003,104.79219618693108
464.,104.80667698493446
464.1,104.82115164118498
464.20000000000005,104.83562015895491
464.3,104.85008254151445
464.40000000000003,104.86453879213184
464.5,104.87898891407319
464.6,104.89343291060246
464.70000000000005,104.9078707849818
464.8,104.9223025404711
464.90000000000003,104.93672818032819
465.,104.95114770780896
465.1,104.96556112616736
465.20000000000005,104.9799684386549
465.3,104.99436964852146
465.40000000000003,105.0087647590146
465.5,105.02315377338003
465.6,105.03753669486126
465.70000000000005,105.05191352669976
465.8,105.0662842721352
465.90000000000003,105.08064893440495
466.,105.09500751674442
466.1,105.10936002238701
466.20000000000005,105.1237064545641
466.3,105.13804681650493
466.40000000000003,105.15238111143685
466.5,105.16670934258516
466.6,105.18103151317307
466.70000000000005,105.19534762642172
466.8,105.20965768555035
466.90000000000003,105.22396169377625
467.,105.2382596543142
467.1,105.2525515703777
467.20000000000005,105.26683744517764
467.3,105.28111728192314
467.40000000000003,105.29539108382129
467.5,105.30965885407711
467.6,105.3239205958936
467.70000000000005,105.33817631247189
467.8,105.3524260070108
467.90000000000003,105.36666968270748
468.,105.38090734275691
468.1,105.39513899035204
468.20000000000005,105.4093646286838
468.3,105.42358426094127
468.40000000000003,105.4377978903113
468.5,105.45200551997901
468.6,105.46620715312724
468.70000000000005,105.48040279293693
468.8,105.49459244258716
468.90000000000003,105.50877610525492
469.,105.52295378411505
469.1,105.53712548234071
469.20000000000005,105.55129120310279
469.3,105.56545094957032
469.40000000000003,105.5796047249103
469.5,105.59375253228777
469.6,105.60789437486577
469.70000000000005,105.62203025580538
469.8,105.6361601782657
469.90000000000003,105.6502841454037
470.,105.66440216037466
470.1,105.67851422633159
470.20000000000005,105.69262034642564
470.3,105.70672052380606
470.40000000000003,105.72081476162002
470.5,105.73490306301271
470.6,105.74898543112747
470.70000000000005,105.7630618691055
470.8,105.77713238008614
470.90000000000003,105.79119696720674
471.,105.80525563360264
471.1,105.81930838240734
471.20000000000005,105.83335521675222
471.3,105.84739613976677
471.40000000000003,105.86143115457851
471.5,105.87546026431296
471.6,105.8894834720939
471.70000000000005,105.90350078104271
471.8,105.91751219427934
471.90000000000003,105.93151771492126
472.,105.94551734608442
472.1,105.95951109088269
472.20000000000005,105.97349895242786
472.3,105.98748093382977
472.40000000000003,106.00145703819658
472.5,106.01542726863423
472.6,106.02939162824677
472.70000000000005,106.0433501201364
472.8,106.05730274740326
472.90000000000003,106.07124951314577
473.,106.08519042046002
473.1,106.09912547244049
473.20000000000005,106.11305467217969
473.3,106.12697802276797
473.40000000000003,106.14089552729405
473.5,106.15480718884454
473.6,106.16871301050399
473.70000000000005,106.18261299535541
473.8,106.19650714647943
473.90000000000003,106.21039546695508
474.,106.22427795985932
474.1,106.23815462826728
474.20000000000005,106.25202547525203
474.3,106.26589050388475
474.40000000000003,106.27974971723481
474.5,106.29360311836952
474.6,106.30745071035442
474.70000000000005,106.32129249625297
474.8,106.33512847912678
474.90000000000003,106.34895866203568
475.,106.3627830480373
475.1,106.37660164018767
475.20000000000005,106.39041444154068
475.3,106.40422145514836
475.40000000000003,106.418022684061
475.5,106.43181813132665
475.6,106.44560779999182
475.70000000000005,106.45939169310087
475.8,106.47316981369632
475.90000000000003,106.48694216481888
476.,106.5007087495072
476.1,106.51446957079818
476.20000000000005,106.52822463172664
476.3,106.54197393532577
476.40000000000003,106.55571748462658
476.5,106.56945528265842
476.6,106.58318733244862
476.70000000000005,106.59691363702267
476.8,106.61063419940405
476.90000000000003,106.62434902261454
477.,106.63805810967392
477.1,106.65176146360004
477.20000000000005,106.66545908740905
477.3,106.67915098411504
477.40000000000003,106.69283715673028
477.5,106.7065176082651
477.6,106.72019234172811
477.70000000000005,106.73386136012583
477.8,106.74752466646312
477.90000000000003,106.7611822637428
478.,106.7748341549659
478.1,106.7884803431315
478.20000000000005,106.80212083123688
478.3,106.8157556222774
478.40000000000003,106.82938471924668
478.5,106.84300812513621
478.6,106.85662584293597
478.70000000000005,106.87023787563375
478.8,106.88384422621564
478.90000000000003,106.8974448976658
479.,106.9110398929666
479.1,106.9246292150985
479.20000000000005,106.93821286704018
479.3,106.95179085176827
479.40000000000003,106.9653631722578
479.5,106.97892983148174
479.6,106.99249083241132
479.70000000000005,107.00604617801578
479.8,107.01959587126278
479.90000000000003,107.0331399151179
480.,107.0466783125449
480.1,107.06021106650564
480.20000000000005,107.07373817996046
480.3,107.0872596558674
480.40000000000003,107.10077549718302
480.5,107.11428570686176
480.6,107.12779028785641
480.70000000000005,107.14128924311787
480.8,107.15478257559519
480.90000000000003,107.16827028823558
481.,107.18175238398446
481.1,107.1952288657854
481.20000000000005,107.20869973657997
481.3,107.2221649993082
481.40000000000003,107.23562465690809
481.5,107.24907871231586
481.6,107.26252716846594
481.70000000000005,107.27597002829081
481.8,107.28940729472134
481.90000000000003,107.30283897068638
482.,107.31626505911305
482.1,107.32968556292656
482.20000000000005,107.34310048505046
482.3,107.35650982840637
482.40000000000003,107.36991359591408
482.5,107.38331179049155
482.6,107.39670441505514
482.70000000000005,107.41009147251903
482.8,107.4234729657959
482.90000000000003,107.43684889779651
483.,107.4502192714297
483.1,107.46358408960266
483.20000000000005,107.47694335522071
483.3,107.49029707118746
483.40000000000003,107.50364524040447
483.5,107.51698786577171
483.6,107.53032495018734
483.70000000000005,107.5436564965476
483.8,107.55698250774705
483.90000000000003,107.5703029866784
484.,107.5836179362325
484.1,107.59692735929848
484.20000000000005,107.6102312587637
484.3,107.62352963751367
484.40000000000003,107.63682249843211
484.5,107.65010984440102
484.6,107.6633916783004
484.70000000000005,107.67666800300883
484.8,107.68993882140278
484.90000000000003,107.7032041363569
485.,107.71646395074443
485.1,107.72971826743648
485.20000000000005,107.74296708930245
485.3,107.75621041921015
485.40000000000003,107.7694482600253
485.5,107.78268061461202
485.6,107.79590748583273
485.70000000000005,107.80912887654783
485.8,107.82234478961624
485.90000000000003,107.83555522789487
486.,107.84876019423895
486.1,107.86195969150192
486.20000000000005,107.87515372253554
486.3,107.88834229018966
486.40000000000003,107.90152539731245
486.5,107.91470304675023
486.6,107.92787524134769
486.70000000000005,107.94104198394763
486.8,107.95420327739114
486.90000000000003,107.96735912451761
487.,107.98050952816452
487.1,107.99365449116776
487.20000000000005,108.00679401636123
487.3,108.01992810657741
487.40000000000003,108.03305676464676
487.5,108.04617999339797
487.6,108.05929779565822
487.70000000000005,108.07241017425272
487.8,108.08551713200495
487.90000000000003,108.09861867173682
488.,108.11171479626823
488.1,108.12480550841752
488.20000000000005,108.13789081100123
488.3,108.15097070683409
488.40000000000003,108.16404519872926
488.5,108.17711428949798
488.6,108.1901779819498
488.70000000000005,108.20323627889256
488.8,108.21628918313246
488.90000000000003,108.22933669747366
489.,108.24237882471888
489.1,108.25541556766912
489.20000000000005,108.26844692912327
489.3,108.28147291187891
489.40000000000003,108.29449351873168
489.5,108.30750875247563
489.6,108.32051861590284
489.70000000000005,108.33352311180391
489.8,108.34652224296757
489.90000000000003,108.35951601218085
490.,108.37250442222916
490.1,108.385487475896
490.20000000000005,108.39846517596325
490.3,108.41143752521116
490.40000000000003,108.42440452641807
490.5,108.43736618236085
490.6,108.45032249581436
490.70000000000005,108.46327346955195
490.8,108.4762191063451
490.90000000000003,108.48915940896389
491.,108.50209438017623
491.1,108.51502402274868
491.20000000000005,108.5279483394461
491.3,108.54086733303122
491.40000000000003,108.5537810062656
491.5,108.56668936190871
491.6,108.57959240271852
491.70000000000005,108.59249013145124
491.8,108.6053825508613
491.90000000000003,108.61826966370158
492.,108.63115147272315
492.1,108.64402798067533
492.20000000000005,108.65689919030602
492.3,108.669765104361
492.40000000000003,108.6826257255847
492.5,108.69548105671971
492.6,108.70833110050698
492.70000000000005,108.72117585968567
492.8,108.7340153369934
492.90000000000003,108.74684953516595
493.,108.7596784569376
493.1,108.77250210504069
493.20000000000005,108.7853204822061
493.3,108.79813359116284
493.40000000000003,108.81094143463847
493.5,108.82374401535866
493.6,108.83654133604739
493.70000000000005,108.84933339942718
493.8,108.86212020821861
493.90000000000003,108.8749017651408
494.,108.88767807291107
494.1,108.90044913424504
494.20000000000005,108.91321495185674
494.3,108.92597552845848
494.40000000000003,108.93873086676098
494.5,108.95148096947312
494.6,108.96422583930227
494.70000000000005,108.97696547895404
494.8,108.98969989113252
494.90000000000003,109.00242907853983
495.,109.01515304387674
495.1,109.02787178984218
495.20000000000005,109.04058531913356
495.3,109.05329363444643
495.40000000000003,109.06599673847488
495.5,109.07869463391114
495.6,109.09138732344603
495.70000000000005,109.10407480976838
495.8,109.11675709556577
495.90000000000003,109.1294341835238
496.,109.14210607632654
496.1,109.15477277665644
496.20000000000005,109.16743428719421
496.3,109.18009061061898
496.40000000000003,109.19274174960825
496.5,109.20538770683771
496.6,109.21802848498169
496.70000000000005,109.23066408671257
496.8,109.24329451470132
496.90000000000003,109.25591977161712
497.,109.26853986012759
497.1,109.28115478289865
497.20000000000005,109.29376454259472
497.3,109.30636914187826
497.40000000000003,109.31896858341054
497.5,109.33156286985083
497.6,109.34415200385688
497.70000000000005,109.35673598808489
497.8,109.36931482518942
497.90000000000003,109.38188851782316
498.,109.39445706863744
498.1,109.40702048028187
498.20000000000005,109.41957875540443
498.3,109.43213189665151
498.40000000000003,109.4446799066678
498.5,109.45722278809637
498.6,109.46976054357877
498.70000000000005,109.48229317575479
498.8,109.49482068726272
498.90000000000003,109.5073430807391
499.,109.51986035881905
499.1,109.53237252413581
499.20000000000005,109.5448795793213
499.3,109.55738152700552
499.40000000000003,109.56987836981703
499.5,109.58237011038281
499.6,109.59485675132814
499.70000000000005,109.6073382952767
499.8,109.61981474485054
499.90000000000003,109.63228610267018
500.,109.64475237135458
500.1,109.65721355352083
500.20000000000005,109.66966965178469
500.3,109.68212066876013
500.40000000000003,109.69456660705974
500.5,109.70700746929418
500.6,109.71944325807289
500.70000000000005,109.7318739760034
500.8,109.74429962569172
500.90000000000003,109.75672020974238
501.,109.76913573075828
501.1,109.78154619134054
501.20000000000005,109.7939515940889
501.3,109.80635194160136
501.40000000000003,109.81874723647451
501.5,109.8311374813032
501.6,109.84352267868066
501.70000000000005,109.85590283119868
501.8,109.8682779414473
501.90000000000003,109.8806480120151
502.,109.89301304548906
502.1,109.90537304445448
502.20000000000005,109.91772801149513
502.3,109.93007794919325
502.40000000000003,109.94242286012948
502.5,109.95476274688276
502.6,109.96709761203066
502.70000000000005,109.979427458149
502.8,109.99175228781203
502.90000000000003,110.0040721035926
503.,110.01638690806178
503.1,110.0286967037892
503.20000000000005,110.04100149334278
503.3,110.05330127928903
503.40000000000003,110.06559606419282
503.5,110.07788585061738
503.6,110.0901706411245
503.70000000000005,110.10245043827435
503.8,110.11472524462542
503.90000000000003,110.12699506273484
504.,110.13925989515808
504.1,110.15151974444903
504.20000000000005,110.16377461315996
504.3,110.17602450384176
504.40000000000003,110.1882694190436
504.5,110.20050936131322
504.6,110.21274433319654
504.70000000000005,110.22497433723831
504.8,110.23719937598148
504.90000000000003,110.24941945196738
505.,110.2616345677361
505.1,110.2738447258258
505.20000000000005,110.28604992877337
505.3,110.29825017911394
505.40000000000003,110.31044547938133
505.5,110.32263583210765
505.6,110.33482123982347
505.70000000000005,110.34700170505782
505.8,110.35917723033828
505.90000000000003,110.37134781819077
506.,110.3835134711397
506.1,110.395674191708
506.20000000000005,110.40782998241689
506.3,110.41998084578631
506.40000000000003,110.43212678433451
506.5,110.44426780057822
506.6,110.45640389703252
506.70000000000005,110.4685350762112
506.8,110.48066134062634
506.90000000000003,110.4927826927885
507.,110.50489913520681
507.1,110.51701067038874
507.20000000000005,110.52911730084035
507.3,110.54121902906606
507.40000000000003,110.5533158575688
507.5,110.56540778885014
507.6,110.57749482540976
507.70000000000005,110.58957696974622
507.8,110.60165422435627
507.90000000000003,110.61372659173524
508.,110.62579407437696
508.1,110.63785667477372
508.20000000000005,110.6499143954163
508.3,110.66196723879398
508.40000000000003,110.67401520739435
508.5,110.68605830370382
508.6,110.69809653020698
508.70000000000005,110.71012988938706
508.8,110.72215838372577
508.90000000000003,110.73418201570318
509.,110.74620078779806
509.1,110.75821470248748
509.20000000000005,110.77022376224714
509.3,110.78222796955117
509.40000000000003,110.7942273268721
509.5,110.8062218366812
509.6,110.81821150144805
509.70000000000005,110.8301963236407
509.8,110.84217630572581
509.90000000000003,110.85415145016849
510.,110.86612175943239
510.1,110.87808723597955
510.20000000000005,110.89004788227062
510.3,110.90200370076481
510.40000000000003,110.91395469391964
510.5,110.92590086419129
510.6,110.93784221403436
510.70000000000005,110.94977874590205
510.8,110.96171046224596
510.90000000000003,110.9736373655164
511.,110.9855594581618
511.1,110.99747674262953
511.20000000000005,111.00938922136525
511.3,111.02129689681313
511.40000000000003,111.03319977141595
511.5,111.04509784761497
511.6,111.05699112784984
511.70000000000005,111.06887961455902
511.8,111.08076331017911
511.90000000000003,111.09264221714565
512.,111.10451633789232
512.1,111.1163856748515
512.2,111.1282502304541
512.3000000000001,111.14011000712954
512.4,111.15196500730572
512.5,111.16381523340917
512.6,111.1756606878648
512.7,111.18750137309618
512.8000000000001,111.1993372915253
512.9,111.21116844557281
513.,111.22299483765777
513.1,111.23481647019776
513.2,111.2466333456091
513.3000000000001,111.25844546630634
513.4,111.27025283470289
513.5,111.28205545321035
513.6,111.29385332423921
513.7,111.30564645019813
513.8000000000001,111.31743483349472
513.9,111.32921847653468
514.,111.3409973817227
514.1,111.35277155146166
514.2,111.36454098815322
514.3000000000001,111.37630569419738
514.4,111.38806567199293
514.5,111.39982092393686
514.6,111.41157145242518
514.7,111.42331725985197
514.8000000000001,111.43505834861013
514.9,111.4467947210911
515.,111.45852637968478
515.1,111.47025332677968
515.2,111.48197556476286
515.3000000000001,111.49369309601994
515.4,111.50540592293508
515.5,111.51711404789097
515.6,111.52881747326887
515.7,111.54051620144863
515.8000000000001,111.55221023480878
515.9,111.563899575726
516.,111.57558422657607
516.1,111.58726418973282
516.2,111.5989394675692
516.3000000000001,111.61061006245613
516.4,111.6222759767635
516.5,111.63393721285969
516.6,111.6455937731115
516.7,111.65724565988451
516.8000000000001,111.66889287554275
516.9,111.68053542244874
517.,111.69217330296377
517.1,111.7038065194475
517.2,111.7154350742584
517.3000000000001,111.7270589697532
517.4,111.73867820828757
517.5,111.75029279221542
517.6,111.76190272388943
517.7,111.7735080056609
517.8000000000001,111.78510863987952
517.9,111.79670462889365
518.,111.80829597505033
518.1,111.81988268069503
518.2,111.83146474817194
518.3000000000001,111.84304217982371
518.4,111.85461497799159
518.5,111.86618314501551
518.6,111.877746683234
518.7,111.88930559498397
518.8000000000001,111.9008598826012
518.9,111.9124095484198
519.,111.92395459477264
519.1,111.93549502399125
519.2,111.94703083840544
519.3000000000001,111.95856204034392
519.4,111.9700886321339
519.5,111.98161061610104
519.6,111.99312799456993
519.7,112.00464076986347
519.8000000000001,112.01614894430321
519.9,112.02765252020936
520.,112.03915149990064
520.1,112.0506458856946
520.2,112.06213567990713
520.3000000000001,112.07362088485286
520.4,112.08510150284484
520.5,112.09657753619513
520.6,112.10804898721393
520.7,112.11951585821039
520.8000000000001,112.13097815149214
520.9,112.14243586936531
521.,112.15388901413486
521.1,112.16533758810418
521.2,112.17678159357537
521.3000000000001,112.18822103284909
521.4,112.1996559082247
521.5,112.21108622200009
521.6,112.22251197647174
521.7,112.23393317393486
521.8000000000001,112.24534981668317
521.9,112.25676190700914
522.,112.26816944720372
522.1,112.27957243955647
522.2,112.29097088635581
522.3000000000001,112.30236478988844
522.4,112.31375415243997
522.5,112.3251389762945
522.6,112.33651926373473
522.7,112.34789501704205
522.8000000000001,112.35926623849652
522.9,112.3706329303767
523.,112.3819950949599
523.1,112.39335273452197
523.2,112.40470585133745
523.3000000000001,112.41605444767949
523.4,112.4273985258199
523.5,112.43873808802908
523.6,112.45007313657608
523.7,112.4614036737286
523.8000000000001,112.47272970175301
523.9,112.48405122291425
524.,112.49536823947591
524.1,112.50668075370028
524.2,112.5179887678482
524.3000000000001,112.52929228417926
524.4,112.54059130495153
524.5,112.55188583242193
524.6,112.56317586884589
524.7,112.57446141647753
524.8000000000001,112.58574247756961
524.9,112.5970190543734
525.,112.60829114913916
525.1,112.61955876411547
525.2,112.6308219015497
525.3000000000001,112.64208056368784
525.4,112.65333475277458
525.5,112.6645844710532
525.6,112.67582972076566
525.7,112.68707050415254
525.8000000000001,112.69830682345318
525.9,112.70953868090542
526.,112.72076607874597
526.1,112.73198901921003
526.2,112.74320750453144
526.3000000000001,112.75442153694279
526.4,112.76563111867529
526.5,112.77683625195893
526.6,112.7880369390221
526.7,112.7992331820922
526.8000000000001,112.81042498339494
526.9,112.82161234515495
527.,112.83279526959544
527.1,112.84397375893822
527.2,112.855147815404
527.3000000000001,112.86631744121185
527.4,112.8774826385797
527.5,112.8886434097242
527.6,112.89979975686045
527.7,112.91095168220241
527.8000000000001,112.92209918796274
527.9,112.93324227635252
528.,112.94438094958186
528.1,112.95551520985926
528.2,112.96664505939209
528.3000000000001,112.97777050038626
528.4,112.98889153504638
528.5,113.00000816557585
528.6,113.01112039417667
528.7,113.0222282230495
528.8000000000001,113.03333165439378
528.9,113.04443069040748
529.,113.05552533328736
529.1,113.0666155852289
529.2,113.07770144842625
529.3000000000001,113.0887829250721
529.4,113.099860017358
529.5,113.11093272747412
529.6,113.12200105760938
529.7,113.13306500995128
529.8000000000001,113.14412458668612
529.9,113.15517978999887
530.,113.1662306220731
530.1,113.17727708509126
530.2,113.18831918123432
530.3000000000001,113.199356912682
530.4,113.21039028161275
530.5,113.22141929020373
530.6,113.23244394063069
530.7,113.24346423506832
530.8000000000001,113.25448017568965
530.9,113.26549176466669
531.,113.27649900417019
531.1,113.28750189636929
531.2,113.2985004434322
531.3000000000001,113.30949464752567
531.4,113.32048451081499
531.5,113.33147003546452
531.6,113.34245122363704
531.7,113.35342807749417
531.8000000000001,113.36440059919614
531.9,113.375368790902
532.,113.38633265476952
532.1,113.39729219295505
532.2,113.40824740761374
532.3000000000001,113.41919830089955
532.4,113.43014487496488
532.5,113.44108713196118
532.6,113.45202507403837
532.7,113.46295870334524
532.8000000000001,113.47388802202916
532.9,113.48481303223637
533.,113.49573373611172
533.1,113.50665013579882
533.2,113.51756223344002
533.3000000000001,113.52847003117638
533.4,113.5393735311476
533.5,113.55027273549226
533.6,113.5611676463476
533.7,113.57205826584953
533.8000000000001,113.58294459613279
533.9,113.59382663933069
534.,113.60470439757555
534.1,113.61557787299806
534.2,113.62644706772798
534.3000000000001,113.63731198389351
534.4,113.64817262362189
534.5,113.65902898903873
534.6,113.66988108226867
534.7,113.68072890543503
534.8000000000001,113.69157246065977
534.9,113.70241175006367
535.,113.71324677576612
535.1,113.72407753988544
535.2,113.73490404453864
535.3000000000001,113.74572629184135
535.4,113.75654428390799
535.5,113.76735802285181
535.6,113.77816751078474
535.7,113.78897274981745
535.8000000000001,113.79977374205947
535.9,113.8105704896188
536.,113.82136299460244
536.1,113.83215125911607
536.2,113.8429352852641
536.3000000000001,113.85371507514967
536.4,113.86449063087468
536.5,113.8752619545399
536.6,113.88602904824468
536.7,113.89679191408716
536.8000000000001,113.90755055416429
536.9,113.91830497057175
537.,113.92905516540402
537.1,113.9398011407543
537.2,113.95054289871446
537.3000000000001,113.9612804413753
537.4,113.97201377082617
537.5,113.98274288915535
537.6,113.99346779844987
537.7,114.00418850079542
537.8000000000001,114.01490499827665
537.9,114.02561729297655
538.,114.03632538697747
538.1,114.04702928236003
538.2,114.05772898120388
538.3000000000001,114.06842448558731
538.4,114.07911579758743
538.5,114.0898029192801
538.6,114.10048585273996
538.7,114.11116460004055
538.8000000000001,114.12183916325385
538.9,114.1325095444509
539.,114.14317574570144
539.1,114.15383776907399
539.2,114.16449561663573
539.3000000000001,114.17514929045284
539.4,114.18579879258999
539.5,114.19644412511092
539.6,114.20708529007794
539.7,114.21772228955223
539.8000000000001,114.2283551255937
539.9,114.23898380026108
540.,114.24960831561191
540.1,114.26022867370239
540.2,114.27084487658759
540.3000000000001,114.2814569263214
540.4,114.29206482495636
540.5,114.30266857454407
540.6,114.31326817713455
540.7,114.32386363477688
540.8000000000001,114.3344549495187
540.9,114.34504212340676
541.,114.35562515848632
541.1,114.36620405680151
541.2,114.37677882039524
541.3000000000001,114.3873494513092
541.4,114.39791595158408
541.5,114.40847832325902
541.6,114.4190365683722
541.7,114.42959068896059
541.8000000000001,114.4401406870597
541.9,114.4506865647041
542.,114.46122832392713
542.1,114.47176596676083
542.2,114.48229949523606
542.3000000000001,114.49282891138257
542.4,114.50335421722883
542.5,114.51387541480206
542.6,114.52439250612844
542.7,114.53490549323281
542.8000000000001,114.54541437813889
542.9,114.55591916286916
543.,114.56641984944493
543.1,114.57691643988633
543.2,114.58740893621223
543.3000000000001,114.59789734044048
543.4,114.60838165458748
543.5,114.6188618806686
543.6,114.62933802069806
543.7,114.63981007668882
543.8000000000001,114.65027805065267
543.9,114.66074194460016
544.,114.67120176054067
544.1,114.68165750048249
544.2,114.69210916643262
544.3000000000001,114.70255676039694
544.4,114.71300028438013
544.5,114.72343974038557
544.6,114.73387513041577
544.7,114.74430645647163
544.8000000000001,114.75473372055325
544.9,114.76515692465935
545.,114.77557607078752
545.1,114.78599116093422
545.2,114.79640219709455
545.3000000000001,114.80680918126272
545.4,114.81721211543149
545.5,114.82761100159269
545.6,114.83800584173677
545.7,114.84839663785314
545.8000000000001,114.85878339192995
545.9,114.86916610595426
546.,114.87954478191196
546.1,114.88991942178761
546.2,114.90029002756484
546.3000000000001,114.9106566012259
546.4,114.92101914475202
546.5,114.93137766012326
546.6,114.94173214931837
546.7,114.95208261431515
546.8000000000001,114.96242905708995
546.9,114.97277147961826
547.,114.98310988387425
547.1,114.9934442718309
547.2,115.00377464546017
547.3000000000001,115.01410100673267
547.4,115.02442335761798
547.5,115.03474170008451
547.6,115.04505603609957
547.7,115.05536636762909
547.8000000000001,115.06567269663816
547.9,115.07597502509033
548.,115.08627335494842
548.1,115.09656768817383
548.2,115.10685802672683
548.3000000000001,115.11714437256653
548.4,115.1274267276511
548.5,115.13770509393721
548.6,115.1479794733807
548.7,115.15824986793601
548.8000000000001,115.16851627955674
548.9,115.17877871019482
549.,115.18903716180168
549.1,115.19929163632716
549.2,115.20954213572008
549.3000000000001,115.21978866192812
549.4,115.23003121689781
549.5,115.2402698025746
549.6,115.25050442090263
549.7,115.26073507382515
549.8000000000001,115.270961763284
549.9,115.28118449122006
550.,115.29140325957304
550.1,115.30161807028139
550.2,115.31182892528271
550.3000000000001,115.32203582651317
550.4,115.33223877590785
550.5,115.34243777540085
550.6,115.35263282692505
550.7,115.36282393241213
550.8000000000001,115.37301109379273
550.9,115.38319431299632
551.,115.39337359195126
551.1,115.4035489325848
551.2,115.41372033682293
551.3000000000001,115.42388780659063
551.4,115.43405134381176
551.5,115.44421095040907
551.6,115.45436662830397
551.7,115.46451837941713
551.8000000000001,115.47466620566773
551.9,115.48481010897395
552.,115.49495009125295
552.1,115.5050861544207
552.2,115.51521830039191
552.3000000000001,115.52534653108033
552.4,115.53547084839866
552.5,115.54559125425827
552.6,115.5557077505695
552.7,115.56582033924164
552.8000000000001,115.5759290221828
552.9,115.58603380129995
553.,115.59613467849894
553.1,115.60623165568464
553.2,115.61632473476064
553.3000000000001,115.62641391762952
553.4,115.63649920619261
553.5,115.64658060235035
553.6,115.65665810800184
553.7,115.66673172504521
553.8000000000001,115.67680145537754
553.9,115.68686730089458
554.,115.69692926349109
554.1,115.7069873450609
554.2,115.71704154749632
554.3000000000001,115.72709187268894
554.4,115.73713832252909
554.5,115.74718089890602
554.6,115.75721960370781
554.7,115.7672544388215
554.8000000000001,115.77728540613307
554.9,115.78731250752728
555.,115.79733574488793
555.1,115.80735512009754
555.2,115.81737063503775
555.3000000000001,115.82738229158896
555.4,115.8373900916304
555.5,115.84739403704042
555.6,115.85739412969608
555.7,115.86739037147343
555.8000000000001,115.87738276424749
555.9,115.88737130989198
556.,115.89735601027981
556.1,115.90733686728252
556.2,115.91731388277077
556.3000000000001,115.927287058614
556.4,115.93725639668067
556.5,115.9472218988379
556.6,115.95718356695211
556.7,115.9671414028883
556.8000000000001,115.97709540851055
556.9,115.98704558568174
557.,115.99699193626388
557.1,116.00693446211764
557.2,116.0168731651028
557.3000000000001,116.02680804707781
557.4,116.03673910990042
557.5,116.04666635542685
557.6,116.05658978551264
557.7,116.06650940201196
557.8000000000001,116.07642520677813
557.9,116.0863372016631
558.,116.09624538851804
558.1,116.10614976919295
558.2,116.1160503455366
558.3000000000001,116.12594711939686
558.4,116.13584009262051
558.5,116.1457292670531
558.6,116.15561464453937
558.7,116.16549622692267
558.8000000000001,116.17537401604561
558.9,116.18524801374946
559.,116.19511822187445
559.1,116.20498464225999
559.2,116.21484727674404
559.3000000000001,116.22470612716381
559.4,116.2345611953553
559.5,116.24441248315348
559.6,116.25425999239214
559.7,116.2641037249042
559.8000000000001,116.2739436825214
559.9,116.28377986707429
560.,116.29361228039274
560.1,116.30344092430506
560.2,116.3132658006389
560.3000000000001,116.32308691122066
560.4,116.33290425787565
560.5,116.34271784242833
560.6,116.35252766670175
560.7,116.36233373251832
560.8000000000001,116.37213604169895
560.9,116.38193459606393
561.,116.3917293974321
561.1,116.40152044762156
561.2,116.41130774844915
561.3000000000001,116.42109130173073
561.4,116.43087110928106
561.5,116.44064717291397
561.6,116.45041949444212
561.7,116.4601880756771
561.8000000000001,116.46995291842954
561.9,116.47971402450897
562.,116.48947139572387
562.1,116.49922503388169
562.2,116.50897494078885
562.3000000000001,116.51872111825062
562.4,116.52846356807137
562.5,116.53820229205428
562.6,116.54793729200165
562.7,116.55766856971447
562.8000000000001,116.56739612699305
562.9,116.57711996563624
563.,116.58684008744228
563.1,116.59655649420799
563.2,116.60626918772942
563.3000000000001,116.6159781698015
563.4,116.62568344221795
563.5,116.6353850067717
563.6,116.64508286525448
563.7,116.65477701945707
563.8000000000001,116.66446747116915
563.9,116.67415422217942
564.,116.68383727427553
564.1,116.693516629244
564.2,116.70319228887047
564.3000000000001,116.71286425493945
564.4,116.7225325292344
564.5,116.73219711353786
564.6,116.74185800963122
564.7,116.75151521929483
564.8000000000001,116.7611687443082
564.9,116.7708185864496
565.,116.78046474749628
565.1,116.79010722922457
565.2,116.79974603340979
565.3000000000001,116.80938116182607
565.4,116.81901261624667
565.5,116.82864039844377
565.6,116.83826451018852
565.7,116.84788495325103
565.8000000000001,116.85750172940045
565.9,116.86711484040472
566.,116.87672428803114
566.1,116.88633007404563
566.2,116.89593220021314
566.3000000000001,116.90553066829774
566.4,116.91512548006241
566.5,116.92471663726913
566.6,116.93430414167878
566.7,116.94388799505134
566.8000000000001,116.95346819914572
566.9,116.96304475571976
567.,116.97261766653035
567.1,116.98218693333341
567.2,116.9917525578837
567.3000000000001,117.00131454193514
567.4,117.0108728872405
567.5,117.02042759555157
567.6,117.02997866861924
567.7,117.03952610819323
567.8000000000001,117.04906991602236
567.9,117.05861009385434
568.,117.06814664343597
568.1,117.07767956651307
568.2,117.08720886483026
568.3000000000001,117.09673454013135
568.4,117.106256594159
568.5,117.11577502865504
568.6,117.12528984536014
568.7,117.13480104601408
568.8000000000001,117.14430863235553
568.9,117.15381260612214
569.,117.16331296905072
569.1,117.17280972287698
569.2,117.18230286933557
569.3000000000001,117.19179241016028
569.4,117.20127834708367
569.5,117.21076068183771
569.6,117.2202394161528
569.7,117.22971455175899
569.8000000000001,117.23918609038473
569.9,117.24865403375792
570.,117.25811838360521
570.1,117.26757914165236
570.2,117.2770363096241
570.3000000000001,117.28648988924414
570.4,117.29593988223534
570.5,117.30538629031949
570.6,117.31482911521712
570.7,117.32426835864833
570.8000000000001,117.3337040223317
570.9,117.34313610798517
571.,117.35256461732547
571.1,117.36198955206844
571.2,117.37141091392887
571.3000000000001,117.38082870462078
571.4,117.3902429258569
571.5,117.3996535793491
571.6,117.40906066680837
571.7,117.41846418994466
571.8000000000001,117.42786415046675
571.9,117.43726055008273
572.,117.44665339049949
572.1,117.45604267342304
572.2,117.46542840055835
572.3000000000001,117.4748105736095
572.4,117.48418919427957
572.5,117.49356426427052
572.6,117.50293578528357
572.7,117.51230375901872
572.8000000000001,117.52166818717517
572.9,117.53102907145106
573.,117.54038641354354
573.1,117.54974021514894
573.2,117.55909047796234
573.3000000000001,117.56843720367813
573.4,117.5777803939895
573.5,117.5871200505889
573.6,117.59645617516749
573.7,117.60578876941581
573.8000000000001,117.61511783502323
573.9,117.62444337367812
574.,117.63376538706798
574.1,117.64308387687937
574.2,117.6523988447978
574.3000000000001,117.66171029250778
574.4,117.67101822169286
574.5,117.68032263403583
574.6,117.68962353121825
574.7,117.69892091492082
574.8000000000001,117.70821478682338
574.9,117.71750514860456
575.,117.72679200194227
575.1,117.73607534851337
575.2,117.74535518999369
575.3000000000001,117.75463152805824
575.4,117.76390436438086
575.5,117.77317370063471
575.6,117.7824395384918
575.7,117.79170187962316
575.8000000000001,117.80096072569899
575.9,117.81021607838842
576.,117.81946793935973
576.1,117.82871631028016
576.2,117.837961192816
576.3000000000001,117.8472025886327
576.4,117.8564404993946
576.5,117.86567492676512
576.6,117.87490587240686
576.7,117.88413333798128
576.8000000000001,117.89335732514897
576.9,117.90257783556969
577.,117.91179487090199
577.1,117.92100843280375
577.2,117.9302185229318
577.3000000000001,117.93942514294177
577.4,117.94862829448878
577.5,117.95782797922674
577.6,117.96702419880862
577.7,117.97621695488647
577.8000000000001,117.98540624911152
577.9,117.9945920831338
578.,118.00377445860273
578.1,118.01295337716651
578.2,118.02212884047238
578.3000000000001,118.03130085016694
578.4,118.04046940789554
578.5,118.04963451530278
578.6,118.05879617403224
578.7,118.06795438572644
578.8000000000001,118.07710915202729
578.9,118.0862604745754
579.,118.09540835501072
579.1,118.10455279497211
579.2,118.11369379609754
579.3000000000001,118.12283136002391
579.4,118.13196548838754
579.5,118.14109618282347
579.6,118.15022344496592
579.7,118.15934727644823
579.8000000000001,118.16846767890267
579.9,118.1775846539608
580.,118.18669820325306
580.1,118.19580832840896
580.2,118.2049150310572
580.3000000000001,118.21401831282544
580.4,118.22311817534052
580.5,118.23221462022828
580.6,118.24130764911361
580.7,118.25039726362057
580.8000000000001,118.25948346537218
580.9,118.26856625599065
581.,118.27764563709711
581.1,118.28672161031189
581.2,118.29579417725444
581.3000000000001,118.30486333954308
581.4,118.31392909879547
581.5,118.32299145662812
581.6,118.33205041465685
581.7,118.3411059744962
581.8000000000001,118.35015813776018
581.9,118.35920690606171
582.,118.3682522810128
582.1,118.37729426422449
582.2,118.386332857307
582.3000000000001,118.39536806186955
582.4,118.4043998795204
582.5,118.41342831186712
582.6,118.42245336051617
582.7,118.43147502707316
582.8000000000001,118.44049331314274
582.9,118.44950822032868
583.,118.45851975023376
583.1,118.46752790446006
583.2,118.4765326846086
583.3000000000001,118.48553409227941
583.4,118.49453212907167
583.5,118.50352679658377
583.6,118.51251809641315
583.7,118.52150603015616
583.8000000000001,118.53049059940847
583.9,118.53947180576468
584.,118.54844965081858
584.1,118.557424136163
584.2,118.56639526338994
584.3000000000001,118.57536303409047
584.4,118.58432744985457
584.5,118.59328851227168
584.6,118.60224622292999
584.7,118.61120058341702
584.8000000000001,118.62015159531924
584.9,118.62909926022228
585.,118.63804357971087
585.1,118.64698455536882
585.2,118.65592218877917
585.3000000000001,118.66485648152376
585.4,118.6737874351839
585.5,118.68271505133976
585.6,118.6916393315706
585.7,118.70056027745497
585.8000000000001,118.70947789057033
585.9,118.71839217249334
586.,118.72730312479983
586.1,118.73621074906455
586.2,118.74511504686159
586.3000000000001,118.75401601976385
586.4,118.76291366934365
586.5,118.77180799717222
586.6,118.78069900482002
586.7,118.78958669385649
586.8000000000001,118.7984710658502
586.9,118.80735212236904
587.,118.81622986497965
587.1,118.82510429524817
587.2,118.8339754147395
587.3000000000001,118.84284322501789
587.4,118.8517077276466
587.5,118.8605689241881
587.6,118.8694268162039
587.7,118.87828140525446
587.8000000000001,118.88713269289973
587.9,118.8959806806985
588.,118.90482537020875
588.1,118.91366676298757
588.2,118.92250486059122
588.3000000000001,118.93133966457499
588.4,118.9401711764933
588.5,118.94899939789988
588.6,118.9578243303472
588.7,118.96664597538724
588.8000000000001,118.9754643345709
588.9,118.98427940944823
589.,118.99309120156836
589.1,119.00189971247974
589.2,119.01070494372966
589.3000000000001,119.01950689686468
589.4,119.02830557343059
589.5,119.03710097497212
589.6,119.04589310303321
589.7,119.0546819591569
589.8000000000001,119.06346754488541
589.9,119.07224986175994
590.,119.08102891132114
590.1,119.08980469510846
590.2,119.09857721466054
590.3000000000001,119.10734647151533
590.4,119.11611246720972
590.5,119.12487520327987
590.6,119.13363468126089
590.7,119.14239090268731
590.8000000000001,119.15114386909241
590.9,119.159893582009
591.,119.16864004296873
591.1,119.17738325350254
591.2,119.18612321514038
591.3000000000001,119.19485992941155
591.4,119.20359339784423
591.5,119.21232362196592
591.6,119.22105060330317
591.7,119.22977434338179
591.8000000000001,119.23849484372644
591.9,119.24721210586127
592.,119.25592613130931
592.1,119.26463692159304
592.2,119.27334447823353
592.3000000000001,119.28204880275165
592.4,119.29074989666691
592.5,119.29944776149824
592.6,119.30814239876354
592.7,119.31683380998004
592.8000000000001,119.32552199666397
592.9,119.33420696033075
593.,119.34288870249488
593.1,119.35156722467019
593.2,119.36024252836943
593.3000000000001,119.36891461510464
593.4,119.37758348638694
593.5,119.38624914372672
593.6,119.39491158863333
593.7,119.40357082261531
593.8000000000001,119.41222684718056
593.9,119.42087966383595
594.,119.42952927408746
594.1,119.43817567944032
594.2,119.44681888139884
594.3000000000001,119.45545888146658
594.4,119.4640956811462
594.5,119.4727292819395
594.6,119.48135968534744
594.7,119.48998689287015
594.8000000000001,119.49861090600686
594.9,119.5072317262561
595.,119.51584935511535
595.1,119.52446379408141
595.2,119.53307504465016
595.3000000000001,119.5416831083167
595.4,119.55028798657527
595.5,119.55888968091915
595.6,119.56748819284105
595.7,119.57608352383252
595.8000000000001,119.58467567538446
595.9,119.59326464898692
596.,119.60185044612909
596.1,119.61043306829929
596.2,119.61901251698504
596.3000000000001,119.62758879367304
596.4,119.63616189984906
596.5,119.64473183699816
596.6,119.65329860660452
596.7,119.66186221015154
596.8000000000001,119.67042264912158
596.9,119.67897992499634
597.,119.68753403925678
597.1,119.69608499338275
597.2,119.70463278885347
597.3000000000001,119.71317742714741
597.4,119.72171890974192
597.5,119.73025723811377
597.6,119.73879241373879
597.7,119.74732443809201
597.8000000000001,119.75585331264762
597.9,119.764379038879
598.,119.77290161825869
598.1,119.78142105225847
598.2,119.78993734234909
598.3000000000001,119.79845049000073
598.4,119.80696049668259
598.5,119.81546736386312
598.6,119.82397109300986
598.7,119.83247168558962
598.8000000000001,119.8409691430683
598.9,119.84946346691112
599.,119.85795465858237
599.1,119.86644271954545
599.2,119.87492765126302
599.3000000000001,119.88340945519701
599.4,119.89188813280836
599.5,119.90036368555731
599.6,119.90883611490332
599.7,119.91730542230484
599.8000000000001,119.92577160921964
599.9,119.93423467710468
600.,119.94269462741612
600.1,119.95115146160917
600.2,119.95960518113849
600.3000000000001,119.96805578745746
600.4,119.9765032820192
600.5,119.98494766627564
600.6,119.99338894167802
600.7,120.00182710967678
600.8000000000001,120.01026217172155
600.9,120.01869412926102
601.,120.0271229837433
601.1,120.0355487366155
601.2,120.04397138932404
601.3000000000001,120.05239094331435
601.4,120.06080740003128
601.5,120.06922076091868
601.6,120.07763102741987
601.7,120.08603820097693
601.8000000000001,120.0944422830316
601.9,120.10284327502434
602.,120.11124117839526
602.1,120.11963599458342
602.2,120.12802772502708
602.3000000000001,120.13641637116373
602.4,120.14480193443003
602.5,120.15318441626195
602.6,120.16156381809446
602.7,120.16994014136196
602.8000000000001,120.17831338749777
602.9,120.1866835579347
603.,120.19505065410465
603.1,120.2034146774386
603.2,120.21177562936677
603.3000000000001,120.22013351131879
603.4,120.22848832472323
603.5,120.23684007100805
603.6,120.24518875160035
603.7,120.25353436792629
603.8000000000001,120.26187692141147
603.9,120.27021641348054
604.,120.2785528455574
604.1,120.28688621906518
604.2,120.29521653542619
604.3000000000001,120.30354379606193
604.4,120.31186800239313
604.5,120.32018915583974
604.6,120.32850725782082
604.7,120.33682230975481
604.8000000000001,120.3451343130592
604.9,120.35344326915086
605.,120.36174917944567
605.1,120.37005204535878
605.2,120.37835186830466
605.3000000000001,120.38664864969701
605.4,120.39494239094849
605.5,120.40323309347113
605.6,120.41152075867635
605.7,120.41980538797436
605.8000000000001,120.428086982775
605.9,120.43636554448717
606.,120.44464107451891
606.1,120.45291357427752
606.2,120.46118304516962
606.3000000000001,120.4694494886009
606.4,120.47771290597629
606.5,120.48597329870002
606.6,120.49423066817558
606.7,120.50248501580545
606.8000000000001,120.51073634299156
606.9,120.51898465113483
607.,120.52722994163575
607.1,120.53547221589372
607.2,120.54371147530736
607.3000000000001,120.55194772127483
607.4,120.56018095519315
607.5,120.56841117845863
607.6,120.57663839246712
607.7,120.58486259861328
607.8000000000001,120.59308379829127
607.9,120.6013019928942
608.,120.60951718381479
608.1,120.61772937244459
608.2,120.62593856017467
608.3000000000001,120.63414474839523
608.4,120.64234793849563
608.5,120.65054813186461
608.6,120.65874532988988
608.7,120.66693953395864
608.8000000000001,120.67513074545722
608.9,120.68331896577111
609.,120.6915041962852
609.1,120.69968643838337
609.2,120.70786569344901
609.3000000000001,120.7160419628645
609.4,120.72421524801162
609.5,120.73238555027127
609.6,120.74055287102368
609.7,120.74871721164821
609.8000000000001,120.75687857352345
609.9,120.76503695802748
610.,120.7731923665372
610.1,120.78134480042908
610.2,120.78949426107866
610.3000000000001,120.79764074986085
610.4,120.80578426814955
610.5,120.81392481731818
610.6,120.8220623987392
610.7,120.83019701378456
610.8000000000001,120.83832866382505
610.9,120.84645735023103
611.,120.85458307437192
611.1,120.86270583761662
611.2,120.87082564133293
611.3000000000001,120.87894248688816
611.4,120.88705637564875
611.5,120.89516730898038
611.6,120.90327528824798
611.7,120.91138031481577
611.8000000000001,120.91948239004722
611.9,120.92758151530492
612.,120.93567769195081
612.1,120.94377092134611
612.2,120.95186120485118
612.3000000000001,120.95994854382575
612.4,120.96803293962861
612.5,120.97611439361796
612.6,120.98419290715124
612.7,120.99226848158507
612.8000000000001,121.0003411182753
612.9,121.00841081857712
613.,121.01647758384497
613.1,121.02454141543242
613.2,121.03260231469243
613.3000000000001,121.04066028297703
613.4,121.04871532163777
613.5,121.05676743202521
613.6,121.06481661548928
613.7,121.07286287337911
613.8000000000001,121.08090620704321
613.9,121.08894661782907
614.,121.09698410708376
614.1,121.1050186761534
614.2,121.11305032638343
614.3000000000001,121.12107905911851
614.4000000000001,121.12910487570261
614.5,121.13712777747887
614.6,121.14514776578989
614.7,121.15316484197717
614.8000000000001,121.16117900738192
614.9000000000001,121.16919026334419
615.,121.1771986112036
615.1,121.18520405229876
615.2,121.19320658796784
615.3000000000001,121.2012062195479
615.4000000000001,121.20920294837569
615.5,121.2171967757869
615.6,121.22518770311665
615.7,121.23317573169916
615.8000000000001,121.24116086286807
615.9000000000001,121.24914309795618
616.,121.25712243829574
616.1,121.26509888521798
616.2,121.27307244005354
616.3000000000001,121.28104310413245
616.4000000000001,121.28901087878377
616.5,121.29697576533596
616.6,121.30493776511675
616.7,121.31289687945312
616.8000000000001,121.32085310967125
616.9000000000001,121.3288064570967
617.,121.33675692305422
617.1,121.34470450886795
617.2,121.35264921586108
617.3000000000001,121.36059104535617
617.4000000000001,121.36852999867529
617.5,121.37646607713927
617.6,121.38439928206876
617.7,121.39232961478335
617.8000000000001,121.4002570766019
617.9000000000001,121.4081816688428
618.,121.41610339282339
618.1,121.42402224986049
618.2,121.43193824127013
618.3000000000001,121.43985136836766
618.4000000000001,121.44776163246759
618.5,121.45566903488384
618.6,121.46357357692963
618.7,121.47147525991723
618.8000000000001,121.47937408515838
618.9000000000001,121.48727005396404
619.,121.49516316764458
619.1,121.50305342750939
619.2,121.51094083486736
619.3000000000001,121.51882539102647
619.4000000000001,121.5267070972943
619.5,121.53458595497727
619.6,121.54246196538142
619.7,121.55033512981197
619.8000000000001,121.55820544957344
619.9000000000001,121.5660729259694
620.,121.57393756030315
620.1,121.58179935387692
620.2,121.58965830799241
620.3000000000001,121.59751442395047
620.4000000000001,121.60536770305123
620.5,121.61321814659429
620.6,121.62106575587833
620.7,121.62891053220143
620.8000000000001,121.63675247686096
620.9000000000001,121.64459159115346
621.,121.65242787637492
621.1,121.66026133382049
621.2,121.66809196478462
621.3000000000001,121.67591977056124
621.4000000000001,121.68374475244326
621.5,121.69156691172307
621.6,121.69938624969231
621.7,121.70720276764195
621.8000000000001,121.71501646686222
621.9000000000001,121.72282734864253
622.,121.73063541427187
622.1,121.7384406650382
622.2,121.74624310222892
622.3000000000001,121.75404272713075
622.4000000000001,121.76183954102972
622.5,121.76963354521098
622.6,121.77742474095922
622.7,121.78521312955824
622.8000000000001,121.79299871229121
622.9000000000001,121.80078149044057
623.,121.80856146528815
623.1,121.81633863811491
623.2,121.82411301020117
623.3000000000001,121.83188458282666
623.4000000000001,121.83965335727032
623.5,121.84741933481031
623.6,121.8551825167243
623.7,121.86294290428896
623.8000000000001,121.87070049878052
623.9000000000001,121.87845530147446
624.,121.88620731364543
624.1,121.89395653656749
624.2,121.90170297151408
624.3000000000001,121.90944661975769
624.4000000000001,121.91718748257043
624.5,121.92492556122336
624.6,121.93266085698721
624.7,121.94039337113179
624.8000000000001,121.94812310492621
624.9000000000001,121.9558500596389
625.,121.9635742365378
625.1,121.97129563688986
625.2,121.97901426196152
625.3000000000001,121.9867301130184
625.4000000000001,121.99444319132557
625.5,122.00215349814725
625.6,122.00986103474717
625.7,122.01756580238819
625.8000000000001,122.0252678023325
625.9000000000001,122.03296703584172
626.,122.04066350417669
626.1,122.04835720859747
626.2,122.05604815036367
626.3000000000001,122.06373633073402
626.4000000000001,122.07142175096659
626.5,122.07910441231874
626.6,122.08678431604719
626.7,122.09446146340815
626.8000000000001,122.10213585565673
626.9000000000001,122.10980749404774
627.,122.11747637983505
627.1,122.12514251427208
627.2,122.1328058986113
627.3000000000001,122.14046653410462
627.4000000000001,122.14812442200336
627.5,122.15577956355806
627.6,122.16343196001847
627.7,122.17108161263398
627.8000000000001,122.17872852265286
627.9000000000001,122.18637269132304
628.,122.19401411989165
628.1,122.20165280960522
628.2,122.20928876170935
628.3000000000001,122.21692197744927
628.4000000000001,122.2245524580693
628.5,122.23218020481329
628.6,122.23980521892416
628.7,122.24742750164441
628.8000000000001,122.25504705421572
628.9000000000001,122.26266387787902
629.,122.27027797387471
629.1,122.27788934344242
629.2,122.28549798782119
629.3000000000001,122.29310390824938
629.4000000000001,122.30070710596453
629.5,122.30830758220365
629.6,122.315905338203
629.7,122.32350037519828
629.8000000000001,122.33109269442434
629.9000000000001,122.33868229711545
630.,122.34626918450522
630.1,122.35385335782658
630.2,122.36143481831184
630.3000000000001,122.36901356719245
630.4000000000001,122.37658960569946
630.5,122.38416293506296
630.6,122.39173355651259
630.7,122.39930147127725
630.8000000000001,122.40686668058521
630.9000000000001,122.41442918566399
631.,122.4219889877404
631.1,122.42954608804077
631.2,122.43710048779054
631.3000000000001,122.44465218821477
631.4000000000001,122.45220119053752
631.5,122.45974749598238
631.6,122.46729110577226
631.7,122.47483202112936
631.8000000000001,122.4823702432753
631.9000000000001,122.48990577343078
632.,122.49743861281625
632.1,122.50496876265116
632.2,122.51249622415445
632.3000000000001,122.5200209985443
632.4000000000001,122.52754308703834
632.5,122.53506249085343
632.6,122.54257921120578
632.7,122.55009324931105
632.8000000000001,122.55760460638417
632.9000000000001,122.56511328363933
633.,122.57261928229019
633.1,122.58012260354975
633.2,122.58762324863017
633.3000000000001,122.59512121874315
633.4000000000001,122.60261651509958
633.5,122.61010913890993
633.6,122.61759909138358
633.7,122.62508637372981
633.8000000000001,122.63257098715681
633.9000000000001,122.64005293287224
634.,122.64753221208316
634.1,122.655008825996
634.2,122.66248277581636
634.3000000000001,122.66995406274944
634.4000000000001,122.67742268799947
634.5,122.68488865277027
634.6,122.69235195826501
634.7,122.69981260568603
634.8000000000001,122.70727059623516
634.9000000000001,122.7147259311135
635.,122.72217861152164
635.1,122.72962863865934
635.2,122.7370760137257
635.3000000000001,122.7445207379194
635.4000000000001,122.75196281243825
635.5,122.75940223847945
635.6,122.76683901723968
635.7,122.7742731499148
635.8000000000001,122.78170463770006
635.9000000000001,122.78913348179015
636.,122.79655968337906
636.1,122.80398324366007
636.2,122.81140416382597
636.3000000000001,122.8188224450688
636.4000000000001,122.82623808857988
636.5,122.83365109554998
636.6,122.84106146716924
636.7,122.84846920462708
636.8000000000001,122.85587430911242
636.9000000000001,122.86327678181328
637.,122.87067662391735
637.1,122.87807383661142
637.2,122.88546842108177
637.3000000000001,122.89286037851394
637.4000000000001,122.90024971009298
637.5,122.9076364170032
637.6,122.91502050042824
637.7,122.92240196155109
637.8000000000001,122.92978080155426
637.9000000000001,122.93715702161946
638.,122.94453062292772
638.1,122.95190160665958
638.2,122.95926997399496
638.3000000000001,122.96663572611295
638.4000000000001,122.97399886419218
638.5,122.98135938941041
638.6,122.98871730294515
638.7,122.99607260597288
638.8000000000001,123.00342529966976
638.9000000000001,123.01077538521106
639.,123.01812286377152
639.1,123.02546773652533
639.2,123.03281000464584
639.3000000000001,123.04014966930599
639.4000000000001,123.0474867316779
639.5,123.05482119293322
639.6,123.06215305424278
639.7,123.06948231677697
639.8000000000001,123.0768089817054
639.9000000000001,123.08413305019718
640.,123.09145452342064
640.1,123.09877340254359
640.2,123.10608968873316
640.3000000000001,123.11340338315586
640.4000000000001,123.12071448697755
640.5,123.12802300136363
640.6,123.1353289274785
640.7,123.14263226648627
640.8000000000001,123.14993301955028
640.9000000000001,123.1572311878333
641.,123.16452677249745
641.1,123.17181977470415
641.2,123.17911019561426
641.3000000000001,123.18639803638806
641.4000000000001,123.19368329818516
641.5,123.20096598216439
641.6,123.20824608948423
641.7,123.21552362130254
641.8000000000001,123.22279857877612
641.9000000000001,123.23007096306164
642.,123.23734077531486
642.1,123.24460801669112
642.2,123.25187268834495
642.3000000000001,123.25913479143031
642.4000000000001,123.26639432710068
642.5,123.27365129650862
642.6,123.28090570080637
642.7,123.28815754114542
642.8000000000001,123.29540681867665
642.9000000000001,123.30265353455026
643.,123.30989768991587
643.1,123.3171392859226
643.2,123.32437832371879
643.3000000000001,123.33161480445222
643.4000000000001,123.33884872927004
643.5,123.34608009931881
643.6,123.35330891574452
643.7,123.36053517969232
643.8000000000001,123.367758892307
643.9000000000001,123.37498005473267
644.,123.38219866811272
644.1,123.38941473358996
644.2,123.3966282523067
644.3000000000001,123.40383922540445
644.4000000000001,123.41104765402439
644.5,123.4182535393067
644.6,123.4254568823913
644.7,123.43265768441722
644.8000000000001,123.43985594652312
644.9000000000001,123.44705166984683
645.,123.45424485552573
645.1,123.46143550469655
645.2,123.46862361849531
645.3000000000001,123.47580919805753
645.4000000000001,123.48299224451813
645.5,123.49017275901127
645.6,123.49735074267072
645.7,123.50452619662944
645.8000000000001,123.51169912201989
645.9000000000001,123.51886951997386
646.,123.52603739162265
646.1,123.53320273809678
646.2,123.5403655605263
646.3000000000001,123.54752586004061
646.4000000000001,123.55468363776845
646.5,123.56183889483805
646.6,123.568991632377
646.7,123.57614185151223
646.8000000000001,123.58328955337007
646.9000000000001,123.59043473907636
647.,123.59757740975617
647.1,123.60471756653416
647.2,123.61185521053416
647.3000000000001,123.61899034287958
647.4000000000001,123.62612296469318
647.5,123.63325307709698
647.6,123.6403806812126
647.7,123.64750577816106
647.8000000000001,123.65462836906244
647.9000000000001,123.66174845503681
648.,123.66886603720296
648.1,123.67598111667967
648.2,123.68309369458473
648.3000000000001,123.69020377203549
648.4000000000001,123.69731135014872
648.5,123.70441643004054
648.6,123.71151901282646
648.7,123.71861909962142
648.8000000000001,123.72571669153974
648.9000000000001,123.73281178969528
649.,123.73990439520098
649.1,123.74699450916951
649.2,123.7540821327128
649.3000000000001,123.76116726694218
649.4000000000001,123.76824991296847
649.5,123.77533007190169
649.6,123.78240774485151
649.7,123.7894829329269
649.8000000000001,123.79655563723631
649.9000000000001,123.80362585888739
650.,123.81069359898736
650.1,123.8177588586428
650.2,123.82482163895979
650.3000000000001,123.8318819410437
650.4000000000001,123.83893976599936
650.5,123.84599511493101
650.6,123.85304798894231
650.7,123.86009838913623
650.8000000000001,123.86714631661526
650.9000000000001,123.87419177248123
651.,123.88123475783559
651.1,123.88827527377879
651.2,123.89531332141107
651.3000000000001,123.90234890183189
651.4000000000001,123.90938201614023
651.5,123.91641266543432
651.6,123.92344085081203
651.7,123.93046657337045
651.8000000000001,123.93748983420615
651.9000000000001,123.94451063441514
652.,123.9515289750928
652.1,123.958544857334
652.2,123.96555828223283
652.3000000000001,123.97256925088308
652.4000000000001,123.97957776437778
652.5,123.98658382380935
652.6,123.99358743026967
652.7,124.0005885848502
652.8000000000001,124.00758728864149
652.9000000000001,124.01458354273382
653.,124.02157734821657
653.1,124.02856870617889
653.2,124.0355576177091
653.3000000000001,124.04254408389505
653.4000000000001,124.04952810582392
653.5,124.05650968458244
653.6,124.06348882125661
653.7,124.07046551693196
653.8000000000001,124.07743977269338
653.9000000000001,124.08441158962529
654.,124.09138096881134
654.1,124.09834791133473
654.2,124.10531241827809
654.3000000000001,124.11227449072335
654.4000000000001,124.11923412975212
654.5,124.12619133644519
654.6,124.1331461118828
654.7,124.14009845714467
654.8000000000001,124.14704837331003
654.9000000000001,124.15399586145739
655.,124.16094092266471
655.1,124.16788355800936
655.2,124.17482376856836
655.3000000000001,124.18176155541778
655.4000000000001,124.18869691963346
655.5,124.19562986229037
655.6,124.20256038446323
655.7,124.20948848722578
655.8000000000001,124.21641417165165
655.9000000000001,124.22333743881346
656.,124.23025828978373
656.1,124.23717672563386
656.2,124.24409274743518
656.3000000000001,124.25100635625809
656.4000000000001,124.25791755317263
656.5,124.26482633924817
656.6,124.2717327155536
656.7,124.27863668315715
656.8000000000001,124.28553824312645
656.9000000000001,124.29243739652875
657.,124.29933414443045
657.1,124.30622848789776
657.2,124.31312042799586
657.3000000000001,124.32000996578977
657.4000000000001,124.3268971023438
657.5,124.33378183872153
657.6,124.3406641759862
657.7,124.34754411520045
657.8000000000001,124.35442165742622
657.9000000000001,124.36129680372495
658.,124.36816955515769
658.1,124.37503991278463
658.2,124.38190787766557
658.3000000000001,124.38877345085979
658.4000000000001,124.39563663342577
658.5,124.40249742642172
658.6,124.4093558309051
658.7,124.41621184793294
658.8000000000001,124.42306547856161
658.9000000000001,124.42991672384684
659.,124.43676558484403
659.1,124.44361206260771
659.2,124.45045615819227
659.3000000000001,124.45729787265118
659.4000000000001,124.46413720703738
659.5,124.47097416240354
659.6,124.47780873980135
659.7,124.48464094028232
659.8000000000001,124.49147076489722
659.9000000000001,124.49829821469622
660.,124.50512329072905
660.1,124.5119459940448
660.2,124.51876632569207
660.3000000000001,124.52558428671884
660.4000000000001,124.53239987817258
660.5,124.53921310110009
660.6,124.54602395654788
660.7,124.55283244556159
660.8000000000001,124.55963856918655
660.9000000000001,124.56644232846736
661.,124.57324372444818
661.1,124.58004275817261
661.2,124.58683943068355
661.3000000000001,124.59363374302352
661.4000000000001,124.60042569623444
661.5,124.60721529135775
661.6,124.61400252943409
661.7,124.62078741150377
661.8000000000001,124.6275699386065
661.9000000000001,124.63435011178147
662.,124.64112793206718
662.1,124.64790340050168
662.2,124.65467651812263
662.3000000000001,124.66144728596683
662.4000000000001,124.66821570507071
662.5,124.67498177647009
662.6,124.68174550120033
662.7,124.6885068802961
662.8000000000001,124.69526591479169
662.9000000000001,124.70202260572069
663.,124.70877695411627
663.1,124.71552896101089
663.2,124.72227862743667
663.3000000000001,124.72902595442508
663.4000000000001,124.73577094300691
663.5,124.74251359421267
663.6,124.74925390907205
663.7,124.75599188861456
663.8000000000001,124.76272753386873
663.9000000000001,124.76946084586285
664.,124.77619182562451
664.1,124.7829204741809
664.2,124.7896467925585
664.3000000000001,124.79637078178345
664.4000000000001,124.80309244288108
664.5,124.80981177687643
664.6,124.81652878479386
664.7,124.8232434676573
664.8000000000001,124.82995582648988
664.9000000000001,124.83666586231458
665.,124.84337357615345
665.1,124.8500789690283
665.2,124.85678204196022
665.3000000000001,124.86348279596984
665.4000000000001,124.87018123207724
665.5,124.8768773513019
665.6,124.88357115466286
665.7,124.89026264317859
665.8000000000001,124.89695181786696
665.9000000000001,124.90363867974538
666.,124.91032322983074
666.1,124.91700546913916
666.2,124.92368539868662
666.3000000000001,124.93036301948821
666.4000000000001,124.93703833255871
666.5,124.9437113389122
666.6,124.9503820395624
666.7,124.9570504355223
666.8000000000001,124.96371652780454
666.9000000000001,124.97038031742103
667.,124.97704180538337
667.1,124.98370099270247
667.2,124.99035788038866
667.3000000000001,124.99701246945203
667.4000000000001,125.0036647609017
667.5,125.01031475574663
667.6,125.0169624549951
667.7,125.02360785965483
667.8000000000001,125.030250970733
667.9000000000001,125.03689178923638
668.,125.04353031617113
668.1,125.05016655254285
668.2,125.05680049935661
668.3000000000001,125.06343215761703
668.4000000000001,125.07006152832821
668.5,125.07668861249346
668.6,125.08331341111602
668.7,125.08993592519818
668.8000000000001,125.09655615574195
668.9000000000001,125.10317410374859
669.,125.10978977021911
669.1,125.11640315615384
669.2,125.12301426255257
669.3000000000001,125.12962309041458
669.4000000000001,125.13622964073865
669.5,125.142833914523
669.6,125.14943591276534
669.7,125.15603563646287
669.8000000000001,125.16263308661225
669.9000000000001,125.16922826420968
670.,125.17582117025063
670.1,125.18241180573034
670.2,125.18900017164326
670.3000000000001,125.19558626898353
670.4000000000001,125.20217009874465
670.5,125.20875166191951
670.6,125.21533095950066
670.7,125.2219079924801
670.8000000000001,125.2284827618492
670.9000000000001,125.2350552685989
671.,125.24162551371953
671.1,125.24819349820098
671.2,125.25475922303264
671.3000000000001,125.26132268920331
671.4000000000001,125.26788389770128
671.5,125.27444284951437
671.6,125.28099954562973
671.7,125.2875539870343
671.8000000000001,125.29410617471422
671.9000000000001,125.3006561096552
672.,125.30720379284239
672.1,125.31374922526048
672.2,125.32029240789365
672.3000000000001,125.32683334172556
672.4000000000001,125.33337202773927
672.5,125.33990846691752
672.6,125.34644266024225
672.7,125.35297460869513
672.8000000000001,125.35950431325713
672.9000000000001,125.3660317749089
673.,125.37255699463049
673.1,125.3790799734013
673.2,125.3856007122004
673.3000000000001,125.39211921200622
673.4000000000001,125.39863547379679
673.5,125.40514949854956
673.6,125.41166128724151
673.7,125.41817084084903
673.8000000000001,125.42467816034808
673.9000000000001,125.431183246714
674.,125.43768610092177
674.1,125.44418672394569
674.2,125.45068511675976
674.3000000000001,125.45718128033722
674.4000000000001,125.46367521565107
674.5,125.47016692367356
674.6,125.47665640537647
674.7,125.48314366173122
674.8000000000001,125.48962869370865
674.9000000000001,125.496111502279
675.,125.50259208841203
675.1,125.50907045307714
675.2,125.51554659724307
675.3000000000001,125.52202052187806
675.4000000000001,125.52849222794995
675.5,125.53496171642603
675.6,125.54142898827287
675.7,125.54789404445685
675.8000000000001,125.55435688594378
675.9000000000001,125.56081751369875
676.,125.56727592868658
676.1,125.57373213187152
676.2,125.58018612421715
676.3000000000001,125.58663790668687
676.4000000000001,125.59308748024324
676.5,125.59953484584861
676.6,125.60598000446451
676.7,125.61242295705229
676.8000000000001,125.61886370457265
676.9000000000001,125.62530224798562
677.,125.63173858825112
677.1,125.6381727263282
677.2,125.64460466317553
677.3000000000001,125.65103439975137
677.4000000000001,125.65746193701341
677.5,125.66388727591875
677.6,125.6703104174242
677.7,125.67673136248588
677.8000000000001,125.6831501120595
677.9000000000001,125.68956666710012
678.,125.69598102856257
678.1,125.70239319740104
678.2,125.70880317456917
678.3000000000001,125.71521096102009
678.4000000000001,125.72161655770655
678.5,125.72801996558081
678.6,125.73442118559453
678.7,125.74082021869877
678.8000000000001,125.74721706584441
678.9000000000001,125.7536117279816
679.,125.76000420606005
679.1,125.76639450102897
679.2,125.77278261383708
679.3000000000001,125.77916854543253
679.4000000000001,125.78555229676316
679.5,125.79193386877613
679.6,125.79831326241818
679.7,125.80469047863559
679.8000000000001,125.81106551837416
679.9000000000001,125.81743838257903
680.,125.82380907219498
680.1,125.83017758816635
680.2,125.83654393143686
680.3000000000001,125.84290810294986
680.4000000000001,125.84927010364801
680.5,125.85562993447378
680.6,125.86198759636886
680.7,125.86834309027459
680.8000000000001,125.87469641713186
680.9000000000001,125.88104757788086
681.,125.88739657346166
681.1,125.89374340481342
681.2,125.90008807287505
681.3000000000001,125.90643057858495
681.4000000000001,125.91277092288104
681.5,125.91910910670057
681.6,125.92544513098072
681.7,125.93177899665768
681.8000000000001,125.9381107046675
681.9000000000001,125.94444025594554
682.,125.95076765142682
682.1,125.95709289204588
682.2,125.96341597873649
682.3000000000001,125.96973691243237
682.4000000000001,125.9760556940664
682.5,125.98237232457114
682.6,125.98868680487863
682.7,125.99499913592051
682.8000000000001,126.0013093186277
682.9000000000001,126.00761735393095
683.,126.01392324276016
683.1,126.02022698604509
683.2,126.02652858471485
683.3000000000001,126.03282803969816
683.4000000000001,126.03912535192299
683.5,126.04542052231723
683.6,126.05171355180795
683.7,126.05800444132193
683.8000000000001,126.06429319178544
683.9000000000001,126.0705798041241
684.,126.07686427926329
684.1,126.08314661812773
684.2,126.08942682164188
684.3000000000001,126.09570489072942
684.4000000000001,126.10198082631382
684.5,126.10825462931771
684.6,126.1145263006638
684.7,126.12079584127378
684.8000000000001,126.12706325206919
684.9000000000001,126.13332853397092
685.,126.13959168789947
685.1,126.14585271477486
685.2,126.15211161551656
685.3000000000001,126.15836839104367
685.4000000000001,126.16462304227468
685.5,126.17087557012773
685.6,126.1771259755204
685.7,126.18337425936983
685.8000000000001,126.1896204225927
685.9000000000001,126.19586446610514
686.,126.20210639082292
686.1,126.20834619766113
686.2,126.21458388753477
686.3000000000001,126.22081946135792
686.4000000000001,126.22705292004439
686.5,126.23328426450757
686.6,126.23951349566035
686.7,126.24574061441508
686.8000000000001,126.25196562168358
686.9000000000001,126.25818851837744
687.,126.26440930540751
687.1,126.27062798368426
687.2,126.27684455411776
687.3000000000001,126.28305901761767
687.4000000000001,126.28927137509291
687.5,126.2954816274521
687.6,126.30168977560336
687.7,126.30789582045442
687.8000000000001,126.31409976291249
687.9000000000001,126.32030160388423
688.,126.3265013442758
688.1,126.33269898499317
688.2,126.33889452694154
688.3000000000001,126.34508797102575
688.4000000000001,126.35127931815022
688.5,126.35746856921884
688.6,126.36365572513495
688.7,126.36984078680172
688.8000000000001,126.37602375512144
688.9000000000001,126.38220463099636
689.,126.3883834153278
689.1,126.394560109017
689.2,126.40073471296462
689.3000000000001,126.4069072280708
689.4000000000001,126.4130776552351
689.5,126.41924599535697
689.6,126.42541224933508
689.7,126.43157641806775
689.8000000000001,126.43773850245272
689.9000000000001,126.44389850338752
690.,126.45005642176898
690.1,126.45621225849357
690.2,126.46236601445722
690.3000000000001,126.46851769055547
690.4000000000001,126.47466728768342
690.5,126.48081480673562
690.6,126.48696024860617
690.7,126.4931036141888
690.8000000000001,126.49924490437677
690.9000000000001,126.50538412006264
691.,126.51152126213881
691.1,126.51765633149714
691.2,126.52378932902889
691.3000000000001,126.52992025562502
691.4000000000001,126.53604911217593
691.5,126.54217589957157
691.6,126.54830061870159
691.7,126.55442327045493
691.8000000000001,126.5605438557202
691.9000000000001,126.56666237538559
692.,126.57277883033873
692.1,126.57889322146694
692.2,126.58500554965683
692.3000000000001,126.59111581579477
692.4000000000001,126.59722402076662
692.5,126.6033301654578
692.6,126.60943425075321
692.7,126.61553627753734
692.8000000000001,126.62163624669415
692.9000000000001,126.62773415910738
693.,126.63383001565991
693.1,126.63992381723456
693.2,126.64601556471337
693.3000000000001,126.65210525897828
693.4000000000001,126.65819290091042
693.5,126.66427849139072
693.6,126.6703620312994
693.7,126.67644352151655
693.8000000000001,126.68252296292158
693.9000000000001,126.6886003563936
694.,126.69467570281093
694.1,126.7007490030519
694.2,126.70682025799407
694.3000000000001,126.71288946851476
694.4000000000001,126.71895663549053
694.5,126.72502175979777
694.6,126.7310848423124
694.7,126.73714588390968
694.8000000000001,126.74320488546469
694.9000000000001,126.74926184785188
695.,126.75531677194525
695.1,126.76136965861846
695.2,126.76742050874456
695.3000000000001,126.77346932319635
695.4000000000001,126.77951610284595
695.5,126.78556084856532
695.6,126.79160356122567
695.7,126.79764424169797
695.8000000000001,126.8036828908526
695.9000000000001,126.8097195095596
696.,126.81575409868857
696.1,126.82178665910851
696.2,126.8278171916882
696.3000000000001,126.83384569729577
696.4000000000001,126.83987217679895
696.5,126.84589663106517
696.6,126.85191906096124
696.7,126.85793946735352
696.8000000000001,126.8639578511081
696.9000000000001,126.86997421309049
697.,126.87598855416569
697.1,126.88200087519847
697.2,126.88801117705293
697.3000000000001,126.89401946059276
697.4000000000001,126.90002572668162
697.5,126.9060299761819
697.6,126.91203220995631
697.7,126.91803242886678
697.8000000000001,126.92403063377485
697.9000000000001,126.9300268255416
698.,126.93602100502758
698.1,126.9420131730932
698.2,126.94800333059813
698.3000000000001,126.95399147840166
698.4000000000001,126.9599776173627
698.5,126.96596174833962
698.6,126.97194387219055
698.7,126.97792398977292
698.8000000000001,126.98390210194403
698.9000000000001,126.98987820956037
699.,126.99585231347831
699.1,127.00182441455352
699.2,127.00779451364147
699.3000000000001,127.01376261159707
699.4000000000001,127.01972870927473
699.5,127.02569280752857
699.6,127.03165490721219
699.7,127.03761500917871
699.8000000000001,127.04357311428085
699.9000000000001,127.04952922337097
700.,127.05548333730087
700.1,127.06143545692198
700.2,127.0673855830853
700.3000000000001,127.07333371664133
700.4000000000001,127.07927985844017
700.5,127.08522400933163
700.6,127.09116617016475
700.7,127.09710634178845
700.8000000000001,127.1030445250511
700.9000000000001,127.10898072080052
701.,127.1149149298843
701.1,127.1208471531495
701.2,127.12677739144274
701.3000000000001,127.13270564561019
701.4000000000001,127.1386319164976
701.5,127.14455620495032
701.6,127.15047851181323
701.7,127.1563988379308
701.8000000000001,127.16231718414706
701.9000000000001,127.1682335513056
702.,127.17414794024954
702.1,127.18006035182171
702.2,127.1859707868643
702.3000000000001,127.1918792462192
702.4000000000001,127.19778573072794
702.5,127.20369024123139
702.6,127.20959277857015
702.7,127.21549334358447
702.8000000000001,127.22139193711399
702.9000000000001,127.227288559998
703.,127.23318321307538
703.1,127.2390758971845
703.2,127.24496661316337
703.3000000000001,127.25085536184959
703.4000000000001,127.25674214408032
703.5,127.26262696069213
703.6,127.26850981252151
703.7,127.27439070040414
703.8000000000001,127.28026962517558
703.9000000000001,127.28614658767077
704.,127.29202158872425
704.1,127.2978946291702
704.2,127.30376570984234
704.3000000000001,127.30963483157399
704.4000000000001,127.31550199519796
704.5,127.3213672015467
704.6,127.32723045145232
704.7,127.33309174574623
704.8000000000001,127.33895108525985
704.9000000000001,127.34480847082365
705.,127.35066390326813
705.1,127.35651738342311
705.2,127.36236891211803
705.3000000000001,127.36821849018204
705.4000000000001,127.37406611844372
705.5,127.37991179773118
705.6,127.38575552887225
705.7,127.39159731269436
705.8000000000001,127.39743715002436
705.9000000000001,127.40327504168879
706.,127.40911098851367
706.1,127.41494499132475
706.2,127.42077705094722
706.3000000000001,127.4266071682059
706.4000000000001,127.43243534392523
706.5,127.43826157892919
706.6,127.44408587404125
706.7,127.4499082300847
706.8000000000001,127.4557286478821
706.9000000000001,127.46154712825587
707.,127.46736367202779
707.1,127.47317828001941
707.2,127.47899095305169
707.3000000000001,127.4848016919454
707.4000000000001,127.4906104975206
707.5,127.49641737059707
707.6,127.50222231199426
707.7,127.5080253225311
707.8000000000001,127.51382640302606
707.9000000000001,127.51962555429739
708.,127.52542277716262
708.1,127.53121807243916
708.2,127.53701144094387
708.3000000000001,127.54280288349308
708.4000000000001,127.54859240090289
708.5,127.55437999398897
708.6,127.56016566356654
708.7,127.56594941045026
708.8000000000001,127.57173123545462
708.9000000000001,127.57751113939351
709.,127.58328912308049
709.1,127.58906518732866
709.2,127.59483933295083
709.3000000000001,127.60061156075916
709.4000000000001,127.60638187156566
709.5,127.61215026618177
709.6,127.61791674541853
709.7,127.62368131008652
709.8000000000001,127.62944396099616
709.9000000000001,127.63520469895704
710.,127.64096352477877
710.1,127.64672043927025
710.2,127.65247544324006
710.3000000000001,127.65822853749641
710.4000000000001,127.66397972284709
710.5,127.6697290000994
710.6,127.67547637006031
710.7,127.68122183353633
710.8000000000001,127.68696539133363
710.9000000000001,127.69270704425786
711.,127.6984467931144
711.1,127.70418463870811
711.2,127.70992058184343
711.3000000000001,127.71565462332444
711.4000000000001,127.72138676395492
711.5,127.727117004538
711.6,127.73284534587651
711.7,127.73857178877306
711.8000000000001,127.74429633402953
711.9000000000001,127.75001898244767
712.,127.75573973482854
712.1,127.76145859197311
712.2,127.76717555468169
712.3000000000001,127.77289062375436
712.4000000000001,127.77860379999059
712.5,127.7843150841897
712.6,127.7900244771504
712.7,127.79573197967106
712.8000000000001,127.80143759254969
712.9000000000001,127.80714131658382
713.,127.8128431525706
713.1,127.81854310130686
713.2,127.82424116358891
713.3000000000001,127.82993734021274
713.4000000000001,127.83563163197377
713.5,127.84132403966719
713.6,127.84701456408787
713.7,127.85270320603
713.8000000000001,127.85838996628756
713.9000000000001,127.86407484565403
714.,127.8697578449226
714.1,127.87543896488596
714.2,127.88111820633648
714.3000000000001,127.88679557006601
714.4000000000001,127.89247105686606
714.5,127.89814466752784
714.6,127.90381640284204
714.7,127.90948626359886
714.8000000000001,127.91515425058834
714.9000000000001,127.9208203646
715.,127.92648460642286
715.1,127.93214697684574
715.2,127.93780747665686
715.3000000000001,127.94346610664417
715.4000000000001,127.94912286759524
715.5,127.9547777602971
715.6,127.96043078553656
715.7,127.96608194409983
715.8000000000001,127.97173123677292
715.9000000000001,127.97737866434127
716.,127.98302422759014
716.1,127.98866792730419
716.2,127.9943097642677
716.3000000000001,127.99994973926468
716.4000000000001,128.00558785307862
716.5,128.01122410649268
716.6,128.01685850028963
716.7,128.02249103525176
716.8000000000001,128.0281217121611
716.9000000000001,128.0337505317991
717.,128.03937749494705
717.1,128.04500260238567
717.2,128.05062585489523
717.3000000000001,128.05624725325583
717.4000000000001,128.06186679824705
717.5,128.067484490648
717.6,128.07310033123758
717.7,128.07871432079406
717.8000000000001,128.08432646009558
717.9000000000001,128.08993674991967
718.,128.09554519104353
718.1,128.10115178424414
718.2,128.10675653029773
718.3000000000001,128.11235942998047
718.4000000000001,128.117960484068
718.5,128.12355969333552
718.6,128.12915705855795
718.7,128.13475258050977
718.8000000000001,128.14034625996507
718.9000000000001,128.14593809769752
719.,128.15152809448043
719.1,128.1571162510867
719.2,128.1627025682888
719.3000000000001,128.16828704685904
719.4000000000001,128.17386968756895
719.5,128.17945049119
719.6,128.18502945849315
719.7,128.19060659024893
719.8000000000001,128.19618188722762
719.9000000000001,128.2017553501989
720.,128.20732697993225
720.1,128.21289677719662
720.2,128.21846474276074
720.3000000000001,128.22403087739278
720.4000000000001,128.22959518186056
720.5,128.2351576569317
720.6,128.24071830337323
720.7,128.24627712195164
720.8000000000001,128.25183411343357
720.9000000000001,128.25738927858467
721.,128.26294261817063
721.1,128.26849413295645
721.2,128.2740438237071
721.3000000000001,128.27959169118682
721.4000000000001,128.28513773615967
721.5,128.29068195938916
721.6,128.29622436163862
721.7,128.3017649436709
721.8000000000001,128.30730370624835
721.9000000000001,128.31284065013307
722.,128.31837577608678
722.1,128.32390908487076
722.2,128.32944057724595
722.3000000000001,128.3349702539729
722.4000000000001,128.3404981158117
722.5,128.34602416352217
722.6,128.3515483978637
722.7,128.35707081959526
722.8000000000001,128.3625914294755
722.9000000000001,128.36811022826262
723.,128.37362721671457
723.1,128.37914239558873
723.2,128.38465576564226
723.3000000000001,128.39016732763184
723.4000000000001,128.39567708231385
723.5,128.40118503044417
723.6,128.40669117277838
723.7,128.4121955100718
723.8000000000001,128.4176980430791
723.9000000000001,128.42319877255474
724.,128.42869769925284
724.1,128.43419482392702
724.2,128.4396901473306
724.3000000000001,128.44518367021652
724.4000000000001,128.45067539333724
724.5,128.45616531744494
724.6,128.46165344329145
724.7,128.46713977162815
724.8000000000001,128.4726243032061
724.9000000000001,128.4781070387759
725.,128.48358797908784
725.1,128.48906712489185
725.2,128.4945444769374
725.3000000000001,128.50002003597365
725.4000000000001,128.50549380274936
725.5,128.5109657780129
725.6,128.51643596251228
725.7,128.5219043569952
725.8000000000001,128.52737096220883
725.9000000000001,128.5328357789002
726.,128.53829880781566
726.1,128.54376004970143
726.2,128.54921950530326
726.3000000000001,128.55467717536658
726.4000000000001,128.5601330606363
726.5,128.56558716185714
726.6,128.5710394797733
726.7,128.57649001512883
726.8000000000001,128.58193876866702
726.9000000000001,128.58738574113121
727.,128.59283093326405
727.1,128.59827434580802
727.2,128.60371597950504
727.3000000000001,128.6091558350969
727.4000000000001,128.61459391332482
727.5,128.62003021492964
727.6,128.62546474065206
727.7,128.6308974912321
727.8000000000001,128.63632846740967
727.9000000000001,128.64175766992412
728.,128.6471850995146
728.1,128.65261075691964
728.2,128.6580346428777
728.3000000000001,128.66345675812659
728.4000000000001,128.668877103404
728.5,128.67429567944714
728.6,128.67971248699283
728.7,128.68512752677745
728.8000000000001,128.6905407995372
728.9000000000001,128.69595230600774
729.,128.7013620469245
729.1,128.70677002302241
729.2,128.71217623503605
729.3000000000001,128.71758068369982
729.4000000000001,128.7229833697476
729.5,128.72838429391277
729.6,128.73378345692853
729.7,128.73918085952778
729.8000000000001,128.74457650244278
729.9000000000001,128.74997038640572
730.,128.75536251214817
730.1,128.76075288040155
730.2,128.76614149189683
730.3000000000001,128.7715283473645
730.4000000000001,128.77691344753478
730.5,128.78229679313762
730.6,128.78767838490242
730.7,128.7930582235584
730.8000000000001,128.79843630983424
730.9000000000001,128.80381264445853
731.,128.80918722815895
731.1,128.8145600616635
731.2,128.81993114569934
731.3000000000001,128.82530048099346
731.4000000000001,128.8306680682724
731.5,128.8360339082624
731.6,128.8413980016893
731.7,128.84676034927858
731.8000000000001,128.8521209517554
731.9000000000001,128.85747980984453
732.,128.86283692427037
732.1,128.86819229575687
732.2,128.87354592502788
732.3000000000001,128.87889781280657
732.4000000000001,128.88424795981595
732.5,128.88959636677862
732.6,128.89494303441685
732.7,128.90028796345246
732.8000000000001,128.90563115460702
732.9000000000001,128.91097260860158
733.,128.91631232615705
733.1,128.9216503079938
733.2,128.9269865548319
733.3000000000001,128.93232106739111
733.4000000000001,128.9376538463908
733.5,128.94298489254984
733.6,128.948314206587
733.7,128.95364178922054
733.8000000000001,128.9589676411683
733.9000000000001,128.9642917631479
734.,128.96961415587654
734.1,128.97493482007113
734.2,128.98025375644804
734.3000000000001,128.98557096572347
734.4000000000001,128.99088644861317
734.5,128.9962002058326
734.6,129.0015122380967
734.7,129.00682254612033
734.8000000000001,129.01213113061783
734.9000000000001,129.01743799230306
735.,129.0227431318898
735.1,129.0280465500912
735.2,129.03334824762024
735.3000000000001,129.03864822518955
735.4000000000001,129.0439464835113
735.5,129.04924302329724
735.6,129.05453784525903
735.7,129.05983095010777
735.8000000000001,129.06512233855426
735.9000000000001,129.07041201130892
736.,129.07569996908188
736.1,129.08098621258281
736.2,129.08627074252112
736.3000000000001,129.09155355960593
736.4000000000001,129.09683466454578
736.5,129.10211405804898
736.6,129.10739174082363
736.7,129.11266771357725
736.8000000000001,129.11794197701715
736.9000000000001,129.1232145318503
737.,129.12848537878307
737.1,129.13375451852184
737.2,129.1390219517724
737.3000000000001,129.1442876792403
737.4000000000001,129.14955170163063
737.5,129.15481401964823
737.6,129.16007463399762
737.7,129.16533354538282
737.8000000000001,129.1705907545076
737.9000000000001,129.1758462620753
738.,129.18110006878916
738.1,129.18635217535166
738.2,129.19160258246532
738.3000000000001,129.19685129083211
738.4000000000001,129.20209830115368
738.5,129.20734361413128
738.6,129.2125872304659
738.7,129.21782915085817
738.8000000000001,129.22306937600843
738.9000000000001,129.22830790661638
739.,129.23354474338186
739.1,129.23877988700386
739.2,129.24401333818136
739.3000000000001,129.24924509761289
739.4000000000001,129.25447516599664
739.5,129.25970354403034
739.6,129.26493023241156
739.7,129.27015523183744
739.8000000000001,129.27537854300476
739.9000000000001,129.28060016661
740.,129.28582010334915
740.1,129.29103835391803
740.2,129.29625491901214
740.3000000000001,129.30146979932644
740.4000000000001,129.30668299555566
740.5,129.31189450839415
740.6,129.31710433853604
740.7,129.32231248667495
740.8000000000001,129.32751895350418
740.9000000000001,129.3327237397168
741.,129.3379268460055
741.1,129.34312827306252
741.2,129.34832802157976
741.3000000000001,129.35352609224898
741.4000000000001,129.35872248576138
741.5,129.36391720280793
741.6,129.36911024407922
741.7,129.37430161026552
741.8000000000001,129.3794913020567
741.9000000000001,129.38467932014234
742.,129.3898656652117
742.1,129.3950503379536
742.2,129.40023333905665
742.3000000000001,129.40541466920908
742.4000000000001,129.41059432909867
742.5,129.41577231941298
742.6,129.42094864083919
742.7,129.4261232940642
742.8000000000001,129.43129627977441
742.9000000000001,129.43646759865598
743.,129.44163725139478
743.1,129.4468052386763
743.2,129.45197156118567
743.3000000000001,129.45713621960775
743.4000000000001,129.46229921462685
743.5,129.46746054692716
743.6,129.47262021719254
743.7,129.47777822610635
743.8000000000001,129.48293457435176
743.9000000000001,129.4880892626115
744.,129.49324229156807
744.1,129.49839366190346
744.2,129.5035433742995
744.3000000000001,129.5086914294376
744.4000000000001,129.51383782799883
744.5,129.51898257066392
744.6,129.52412565811335
744.7,129.52926709102715
744.8000000000001,129.53440687008498
744.9000000000001,129.53954499596637
745.,129.54468146935034
745.1,129.54981629091557
745.2,129.55494946134053
745.3000000000001,129.56008098130317
745.4000000000001,129.56521085148134
745.5,129.57033907255234
745.6,129.57546564519328
745.7,129.58059057008086
745.8000000000001,129.5857138478914
745.9000000000001,129.59083547930115
746.,129.5959554649856
746.1,129.60107380562013
746.2,129.60619050188
746.3000000000001,129.61130555443972
746.4000000000001,129.61641896397387
746.5,129.6215307311563
746.6,129.6266408566608
746.7,129.6317493411608
746.8000000000001,129.63685618532932
746.9000000000001,129.64196138983905
747.,129.6470649553624
747.1,129.65216688257146
747.2,129.65726717213784
747.3000000000001,129.66236582473306
747.4000000000001,129.66746284102814
747.5,129.6725582216938
747.6,129.6776519674004
747.7,129.68274407881808
747.8000000000001,129.68783455661656
747.9000000000001,129.69292340146526
748.,129.69801061403314
748.1,129.70309619498912
748.2,129.70818014500145
748.3000000000001,129.7132624647383
748.4000000000001,129.71834315486745
748.5,129.72342221605626
748.6,129.7284996489719
748.7,129.73357545428115
748.8000000000001,129.73864963265035
748.9000000000001,129.74372218474576
749.,129.74879311123303
749.1,129.75386241277766
749.2,129.75893009004477
749.3000000000001,129.76399614369925
749.4000000000001,129.76906057440547
749.5,129.7741233828276
749.6,129.77918456962945
749.7,129.78424413547455
749.8000000000001,129.78930208102602
749.9000000000001,129.79435840694677
750.,129.79941311389925
750.1,129.80446620254563
750.2,129.8095176735478
750.3000000000001,129.8145675275674
750.4000000000001,129.81961576526535
750.5,129.82466238730282
750.6,129.8297073943403
750.7,129.834750787038
750.8000000000001,129.83979256605573
750.9000000000001,129.84483273205316
751.,129.84987128568963
751.1,129.85490822762395
751.2,129.85994355851474
751.3000000000001,129.86497727902037
751.4000000000001,129.87000938979867
751.5,129.8750398915074
751.6,129.88006878480385
751.7,129.88509607034499
751.8000000000001,129.8901217487875
751.9000000000001,129.89514582078766
752.,129.90016828700155
752.1,129.9051891480849
752.2,129.9102084046931
752.3000000000001,129.9152260574811
752.4000000000001,129.92024210710375
752.5,129.92525655421537
752.6,129.9302693994701
752.7,129.9352806435217
752.8000000000001,129.94029028702366
752.9000000000001,129.94529833062902
753.,129.95030477499063
753.1,129.95530962076094
753.2,129.96031286859218
753.3000000000001,129.9653145191362
753.4000000000001,129.97031457304448
753.5,129.97531303096824
753.6,129.9803098935583
753.7,129.98530516146533
753.8000000000001,129.99029883533956
753.9000000000001,129.9952909158309
754.,130.00028140358887
754.1,130.00527029926283
754.2,130.01025760350177
754.3000000000001,130.01524331695435
754.4000000000001,130.02022744026888
754.5,130.02520997409331
754.6,130.03019091907544
754.7,130.0351702758626
754.8000000000001,130.0401480451019
754.9000000000001,130.04512422744
755.,130.05009882352337
755.1,130.05507183399814
755.2,130.06004325951008
755.3000000000001,130.06501310070468
755.4000000000001,130.06998135822707
755.5,130.07494803272212
755.6,130.07991312483435
755.7,130.084876635208
755.8000000000001,130.0898385644869
755.9000000000001,130.0947989133147
756.,130.09975768233457
756.1,130.10471487218962
756.2,130.10967048352234
756.3000000000001,130.11462451697508
756.4000000000001,130.1195769731899
756.5,130.12452785280846
756.6,130.12947715647212
756.7,130.13442488482195
756.8000000000001,130.1393710384987
756.9000000000001,130.1443156181428
757.,130.14925862439435
757.1,130.1542000578932
757.2,130.1591399192788
757.3000000000001,130.16407820919042
757.4000000000001,130.16901492826682
757.5,130.17395007714657
757.6,130.178883656468
757.7,130.18381566686892
757.8000000000001,130.1887461089871
757.9000000000001,130.19367498345972
758.,130.1986022909238
758.1,130.20352803201592
758.2,130.20845220737272
758.3000000000001,130.21337481763007
758.4000000000001,130.21829586342375
758.5,130.22321534538918
758.6,130.2281332641615
758.7,130.2330496203755
758.8000000000001,130.23796441466578
758.9000000000001,130.24287764766643
759.,130.2477893200114
759.1,130.25269943233425
759.2,130.25760798526827
759.3000000000001,130.26251497944625
759.4000000000001,130.26742041550116
759.5,130.27232429406502
759.6,130.27722661577005
759.7,130.28212738124788
759.8000000000001,130.28702659112994
759.9000000000001,130.29192424604742
760.,130.29682034663097
760.1,130.3017148935112
760.2,130.3066078873181
760.3000000000001,130.3114993286818
760.4000000000001,130.3163892182317
760.5,130.3212775565971
760.6,130.3261643444069
760.7,130.33104958228984
760.8000000000001,130.33593327087416
760.9000000000001,130.34081541078794
761.,130.3456960026589
761.1,130.35057504711435
761.2,130.3554525447816
761.3000000000001,130.36032849628722
761.4000000000001,130.36520290225792
761.5,130.37007576331976
761.6,130.37494708009868
761.7,130.3798168532203
761.8000000000001,130.38468508330973
761.9000000000001,130.38955177099206
762.,130.39441691689197
762.1,130.39928052163378
762.2,130.4041425858415
762.3000000000001,130.40900311013903
762.4000000000001,130.41386209514977
762.5,130.41871954149664
762.6,130.42357544980283
762.7,130.42842982069052
762.8000000000001,130.43328265478232
762.9000000000001,130.43813395269984
763.,130.44298371506488
763.1,130.44783194249868
763.2,130.45267863562233
763.3000000000001,130.45752379505655
763.4000000000001,130.46236742142165
763.5,130.46720951533783
763.6,130.47205007742488
763.7,130.4768891083023
763.8000000000001,130.48172660858936
763.9000000000001,130.4865625789048
764.,130.49139701986746
764.1,130.49622993209545
764.2,130.50106131620691
764.3000000000001,130.5058911728194
764.4000000000001,130.5107195025504
764.5,130.515546306017
764.6,130.5203715838361
764.7,130.52519533662405
764.8000000000001,130.53001756499708
764.9000000000001,130.5348382695711
765.,130.53965745096178
765.1,130.5444751097843
765.2,130.54929124665375
765.3000000000001,130.5541058621848
765.4000000000001,130.55891895699193
765.5,130.56373053168912
765.6,130.56854058689024
765.7,130.57334912320877
765.8000000000001,130.5781561412579
765.9000000000001,130.58296164165066
766.,130.58776562499946
766.1,130.59256809191683
766.2,130.59736904301465
766.3000000000001,130.6021684789047
766.4000000000001,130.60696640019836
766.5,130.61176280750675
766.6,130.61655770144077
766.7,130.62135108261091
766.8000000000001,130.62614295162734
766.9000000000001,130.63093330910013
767.,130.63572215563875
767.1,130.64050949185273
767.2,130.64529531835097
767.3000000000001,130.65007963574232
767.4000000000001,130.65486244463517
767.5,130.65964374563774
767.6,130.6644235393579
767.7,130.66920182640317
767.8000000000001,130.67397860738083
767.9000000000001,130.67875388289795
768.,130.6835276535611
768.1,130.6882999199767
768.2,130.69307068275094
768.3000000000001,130.69783994248957
768.4000000000001,130.70260769979797
768.5,130.70737395528158
768.6,130.71213870954514
768.7,130.71690196319346
768.8000000000001,130.72166371683073
768.9000000000001,130.72642397106102
769.,130.73118272648813
769.1,130.73593998371547
769.2,130.7406957433462
769.3000000000001,130.74545000598326
769.4000000000001,130.75020277222916
769.5,130.7549540426862
769.6,130.75970381795642
769.7,130.7644520986415
769.8000000000001,130.7691988853428
769.9000000000001,130.77394417866148
770.,130.77868797919842
770.1,130.78343028755407
770.2,130.78817110432874
770.3000000000001,130.7929104301224
770.4000000000001,130.79764826553466
770.5,130.80238461116483
770.6,130.80711946761213
770.7,130.81185283547538
770.8000000000001,130.81658471535297
770.9000000000001,130.82131510784313
771.,130.82604401354382
771.1,130.83077143305266
771.2,130.83549736696705
771.3000000000001,130.840221815884
771.4000000000001,130.84494478040023
771.5,130.8496662611123
771.6,130.85438625861636
771.7,130.85910477350834
771.8000000000001,130.86382180638375
771.9000000000001,130.86853735783814
772.,130.87325142846626
772.1,130.87796401886308
772.2,130.8826751296229
772.3000000000001,130.8873847613401
772.4000000000001,130.89209291460836
772.5,130.8967995900214
772.6,130.90150478817253
772.7,130.90620850965473
772.8000000000001,130.91091075506068
772.9000000000001,130.91561152498295
773.,130.92031082001367
773.1,130.92500864074466
773.2,130.9297049877676
773.3000000000001,130.93439986167377
773.4000000000001,130.9390932630541
773.5,130.94378519249946
773.6,130.94847565060022
773.7,130.95316463794663
773.8000000000001,130.95785215512845
773.9000000000001,130.96253820273532
774.,130.96722278135655
774.1,130.97190589158123
774.2,130.976587533998
774.3000000000001,130.9812677091954
774.4000000000001,130.9859464177615
774.5,130.99062366028434
774.6,130.99529943735138
774.7,130.99997374955
774.8000000000001,131.0046465974672
774.9000000000001,131.00931798168978
775.,131.01398790280422
775.1,131.01865636139667
775.2,131.02332335805303
775.3000000000001,131.0279888933589
775.4000000000001,131.03265296789968
775.5,131.03731558226042
775.6,131.04197673702583
775.7,131.04663643278047
775.8000000000001,131.05129467010852
775.9000000000001,131.05595144959398
776.,131.06060677182032
776.1,131.06526063737104
776.2,131.0699130468292
776.3000000000001,131.0745640007776
776.4000000000001,131.07921349979878
776.5,131.08386154447493
776.6,131.08850813538805
776.7,131.09315327311984
776.8000000000001,131.09779695825162
776.9000000000001,131.10243919136454
777.,131.10707997303948
777.1,131.11171930385692
777.2,131.1163571843972
777.3000000000001,131.12099361524034
777.4000000000001,131.12562859696604
777.5,131.13026213015368
777.6,131.13489421538247
777.7,131.1395248532313
777.8000000000001,131.1441540442787
777.9000000000001,131.14878178910314
778.,131.1534080882825
778.1,131.1580329423947
778.2,131.16265635201714
778.3000000000001,131.16727831772704
778.4000000000001,131.17189884010128
778.5,131.17651791971664
778.6,131.1811355571494
778.7,131.18575175297573
778.8000000000001,131.19036650777136
778.9000000000001,131.19497982211195
779.,131.19959169657267
779.1,131.2042021317286
779.2,131.20881112815437
779.3000000000001,131.2134186864245
779.4000000000001,131.21802480711304
779.5,131.222629490794
779.6,131.22723273804084
779.7,131.23183454942713
779.8000000000001,131.23643492552574
779.9000000000001,131.24103386690953
780.,131.24563137415086
780.1,131.25022744782225
780.2,131.25482208849536
780.3000000000001,131.25941529674208
780.4000000000001,131.26400707313374
780.5,131.26859741824146
780.6,131.2731863326361
780.7,131.27777381688827
780.8000000000001,131.28235987156833
780.9000000000001,131.28694449724614
781.,131.29152769449166
781.1,131.2961094638742
781.2,131.30068980596317
781.3000000000001,131.3052687213274
781.4000000000001,131.30984621053548
781.5,131.314422274156
781.6,131.3189969127569
781.7,131.32357012690613
781.8000000000001,131.3281419171712
781.9000000000001,131.3327122841195
782.,131.33728122831798
782.1,131.34184875033353
782.2,131.3464148507325
782.3000000000001,131.3509795300811
782.4000000000001,131.35554278894531
782.5,131.3601046278909
782.6,131.36466504748316
782.7,131.36922404828715
782.8000000000001,131.37378163086797
782.9000000000001,131.37833779578995
783.,131.38289254361754
783.1,131.38744587491476
783.2,131.3919977902454
783.3000000000001,131.39654829017292
783.4000000000001,131.40109737526066
783.5,131.40564504607147
783.6,131.41019130316806
783.7,131.41473614711288
783.8000000000001,131.4192795784681
783.9000000000001,131.42382159779564
784.,131.42836220565698
784.1,131.4329014026136
784.2,131.43743918922655
784.3000000000001,131.44197556605656
784.4000000000001,131.44651053366425
784.5,131.45104409260986
784.6,131.45557624345346
784.7,131.46010698675474
784.8000000000001,131.46463632307308
784.9000000000001,131.46916425296783
785.,131.47369077699776
785.1,131.4782158957217
785.2,131.48273960969792
785.3000000000001,131.48726191948458
785.4000000000001,131.49178282563963
785.5,131.49630232872053
785.6,131.5008204292847
785.7,131.50533712788916
785.8000000000001,131.5098524250907
785.9000000000001,131.51436632144586
786.,131.51887881751094
786.1,131.52338991384184
786.2,131.52789961099433
786.3000000000001,131.53240790952393
786.4000000000001,131.5369148099858
786.5,131.54142031293483
786.6,131.5459244189258
786.7,131.55042712851292
786.8000000000001,131.55492844225049
786.9000000000001,131.55942836069235
787.,131.5639268843921
787.1,131.568424013903
787.2,131.5729197497782
787.3000000000001,131.57741409257048
787.4000000000001,131.58190704283246
787.5,131.58639860111634
787.6,131.59088876797418
787.7,131.59537754395777
787.8000000000001,131.5998649296185
787.9000000000001,131.60435092550767
788.,131.60883553217622
788.1,131.61331875017484
788.2,131.61780058005405
788.3000000000001,131.62228102236395
788.4000000000001,131.62676007765447
788.5,131.63123774647525
788.6,131.63571402937578
788.7,131.64018892690495
788.8000000000001,131.6446624396119
788.9000000000001,131.649134568045
789.,131.65360531275275
789.1,131.6580746742831
789.2,131.66254265318395
789.3000000000001,131.66700925000288
789.4000000000001,131.6714744652871
789.5,131.6759382995837
789.6,131.6804007534394
789.7,131.6848618274007
789.8000000000001,131.68932152201396
789.9000000000001,131.69377983782508
790.,131.69823677537974
790.1,131.70269233522353
790.2,131.70714651790158
790.3000000000001,131.71159932395886
790.4000000000001,131.71605075394007
790.5,131.72050080838957
790.6,131.72494948785163
790.7,131.72939679287003
790.8000000000001,131.73384272398854
790.9000000000001,131.73828728175047
791.,131.742730466699
791.1,131.74717227937694
791.2,131.75161272032702
791.3000000000001,131.7560517900915
791.4000000000001,131.76048948921246
791.5,131.76492581823175
791.6,131.7693607776911
791.7,131.77379436813163
791.8000000000001,131.77822659009445
791.9000000000001,131.78265744412042
792.,131.78708693075004
792.1,131.79151505052363
792.2,131.7959418039812
792.3000000000001,131.8003671916626
792.4000000000001,131.8047912141072
792.5,131.80921387185444
792.6,131.81363516544317
792.7,131.81805509541226
792.8000000000001,131.8224736623001
792.9000000000001,131.82689086664504
793.,131.83130670898487
793.1,131.83572118985757
793.2,131.84013430980042
793.3000000000001,131.84454606935063
793.4000000000001,131.8489564690453
793.5,131.853365509421
793.6,131.85777319101425
793.7,131.86217951436117
793.8000000000001,131.8665844799978
793.9000000000001,131.87098808845968
794.,131.8753903402823
794.1,131.8797912360009
794.2,131.88419077615032
794.3000000000001,131.88858896126524
794.4000000000001,131.89298579188005
794.5,131.89738126852887
794.6,131.90177539174576
794.7,131.9061681620642
794.8000000000001,131.91055958001766
794.9000000000001,131.9149496461392
795.,131.9193383609618
795.1,131.92372572501807
795.2,131.9281117388404
795.3000000000001,131.93249640296082
795.4000000000001,131.93687971791132
795.5,131.94126168422352
795.6,131.9456423024286
795.7,131.95002157305797
795.8000000000001,131.95439949664225
795.9000000000001,131.9587760737122
796.,131.96315130479806
796.1,131.96752519043008
796.2,131.971897731138
796.3000000000001,131.97626892745149
796.4000000000001,131.98063877989972
796.5,131.98500728901212
796.6,131.9893744553173
796.7,131.99374027934397
796.8000000000001,131.9981047616204
796.9000000000001,132.0024679026747
797.,132.00682970303475
797.1,132.0111901632282
797.2,132.01554928378224
797.3000000000001,132.0199070652241
797.4000000000001,132.0242635080806
797.5,132.02861861287832
797.6,132.03297238014355
797.7,132.0373248104025
797.8000000000001,132.04167590418098
797.9000000000001,132.04602566200455
798.,132.0503740843986
798.1,132.0547211718882
798.2,132.05906692499818
798.3000000000001,132.0634113442532
798.4000000000001,132.06775443017756
798.5,132.07209618329549
798.6,132.07643660413063
798.7,132.08077569320682
798.8000000000001,132.08511345104728
798.9000000000001,132.0894498781751
799.,132.0937849751132
799.1,132.09811874238423
799.2,132.10245118051046
799.3000000000001,132.1067822900141
799.4000000000001,132.11111207141707
799.5,132.1154405252408
799.6,132.11976765200689
799.7,132.12409345223634
799.8000000000001,132.12841792645008
799.9000000000001,132.1327410751688
800.,132.13706289891277
800.1,132.14138339820227
800.2,132.14570257355714
800.3000000000001,132.150020425497
800.4000000000001,132.15433695454132
800.5,132.15865216120915
800.6,132.16296604601956
800.7,132.16727860949115
800.8000000000001,132.1715898521424
800.9000000000001,132.17589977449134
801.,132.18020837705606
801.1,132.18451566035426
801.2,132.18882162490326
801.3000000000001,132.19312627122034
801.4000000000001,132.1974295998225
801.5,132.20173161122636
801.6,132.20603230594838
801.7,132.21033168450492
801.8000000000001,132.21462974741186
801.9000000000001,132.21892649518497
802.,132.22322192833963
802.1,132.22751604739128
802.2,132.23180885285484
802.3000000000001,132.23610034524498
802.4000000000001,132.24039052507632
802.5,132.2446793928631
802.6,132.24896694911942
802.7,132.253253194359
802.8000000000001,132.25753812909537
802.9000000000001,132.2618217538419
803.,132.2661040691116
803.1,132.27038507541732
803.2,132.27466477327164
803.3000000000001,132.2789431631869
803.4000000000001,132.28322024567512
803.5,132.2874960212483
803.6,132.29177049041792
803.7,132.2960436536954
803.8000000000001,132.3003155115918
803.9000000000001,132.30458606461812
804.,132.3088553132849
804.1,132.3131232581027
804.2,132.31738989958143
804.3000000000001,132.3216552382313
804.4000000000001,132.32591927456176
804.5,132.3301820090824
804.6,132.33444344230236
804.7,132.33870357473057
804.8000000000001,132.3429624068758
804.9000000000001,132.34721993924657
805.,132.351476172351
805.1,132.35573110669714
805.2,132.35998474279285
805.3000000000001,132.36423708114552
805.4000000000001,132.36848812226253
805.5,132.37273786665085
805.6,132.37698631481737
805.7,132.38123346726854
805.8000000000001,132.3854793245108
805.9000000000001,132.38972388705017
806.,132.39396715539257
806.1,132.39820913004348
806.2,132.40244981150843
806.3000000000001,132.40668920029248
806.4000000000001,132.4109272969005
806.5,132.4151641018372
806.6,132.419399615607
806.7,132.4236338387141
806.8000000000001,132.4278667716624
806.9000000000001,132.43209841495562
807.,132.43632876909726
807.1,132.44055783459046
807.2,132.4447856119384
807.3000000000001,132.44901210164363
807.4000000000001,132.45323730420893
807.5,132.45746122013637
807.6,132.46168384992808
807.7,132.4659051940859
807.8000000000001,132.47012525311135
807.9000000000001,132.47434402750585
808.,132.47856151777046
808.1,132.48277772440605
808.2,132.48699264791327
808.3000000000001,132.49120628879248
808.4000000000001,132.49541864754394
808.5,132.49962972466753
808.6,132.5038395206629
808.7,132.50804803602958
808.8000000000001,132.51225527126684
808.9000000000001,132.5164612268735
809.,132.52066590334843
809.1,132.52486930119017
809.2,132.52907142089694
809.3000000000001,132.53327226296693
809.4000000000001,132.5374718278978
809.5,132.54167011618722
809.6,132.5458671283325
809.7,132.55006286483078
809.8000000000001,132.55425732617897
809.9000000000001,132.55845051287366
810.,132.5626424254113
810.1,132.56683306428818
810.2,132.57102243000006
810.3000000000001,132.57521052304276
810.4000000000001,132.5793973439117
810.5,132.58358289310232
810.6,132.58776717110945
810.7,132.59195017842785
810.8000000000001,132.59613191555226
810.9000000000001,132.60031238297694
811.,132.60449158119587
811.1,132.60866951070304
811.2,132.61284617199198
811.3000000000001,132.6170215655562
811.4000000000001,132.62119569188877
811.5,132.62536855148264
811.6,132.62954014483051
811.7,132.6337104724249
811.8000000000001,132.6378795347581
811.9000000000001,132.6420473323219
812.,132.64621386560827
812.1,132.6503791351087
812.2,132.65454314131446
812.3000000000001,132.65870588471674
812.4000000000001,132.66286736580633
812.5,132.66702758507387
812.6,132.6711865430098
812.7,132.67534424010424
812.8000000000001,132.6795006768471
812.9000000000001,132.6836558537281
813.,132.68780977123677
813.1,132.69196242986231
813.2,132.69611383009376
813.3000000000001,132.70026397241992
813.4000000000001,132.7044128573293
813.5,132.70856048531027
813.6,132.71270685685096
813.7,132.71685197243923
813.8000000000001,132.72099583256258
813.9000000000001,132.72513843770875
814.,132.7292797883646
814.1,132.73341988501724
814.2,132.73755872815346
814.3000000000001,132.7416963182596
814.4000000000001,132.74583265582214
814.5,132.74996774132694
814.6,132.75410157526
814.7,132.75823415810677
814.8000000000001,132.76236549035264
814.9000000000001,132.76649557248282
815.,132.7706244049821
815.1,132.77475198833534
815.2,132.77887832302687
815.3000000000001,132.78300340954098
815.4000000000001,132.78712724836163
815.5,132.79124983997266
815.6,132.79537118485766
815.7,132.79949128349978
815.8000000000001,132.80361013638228
815.9000000000001,132.807727743988
816.,132.81184410679953
816.1,132.81595922529942
816.2,132.82007309996976
816.3000000000001,132.82418573129252
816.4000000000001,132.82829711974952
816.5,132.83240726582224
816.6,132.836516169992
816.7,132.84062383273985
816.8000000000001,132.84473025454665
816.9000000000001,132.84883543589302
817.,132.85293937725933
817.1,132.85704207912582
817.2,132.86114354197238
817.3000000000001,132.86524376627872
817.4000000000001,132.86934275252443
817.5,132.87344050118875
817.6,132.8775370127507
817.7,132.88163228768911
817.8000000000001,132.88572632648265
817.9000000000001,132.88981912960966
818.,132.89391069754828
818.1,132.89800103077644
818.2,132.90209012977195
818.3000000000001,132.90617799501223
818.4000000000001,132.91026462697454
818.5,132.91435002613582
818.6,132.91843419297317
818.7,132.9225171279629
818.8000000000001,132.92659883158163
818.9000000000001,132.9306793043053
819.,132.93475854661003
819.1,132.93883655897136
819.2,132.9429133418649
819.3000000000001,132.9469888957659
819.4000000000001,132.95106322114935
819.5,132.95513631849016
819.6,132.95920818826286
819.7,132.96327883094187
819.8000000000001,132.96734824700124
819.9000000000001,132.97141643691512
820.,132.97548340115702
820.1,132.97954914020053
820.2,132.983613654519
820.3000000000001,132.9876769445854
820.4000000000001,132.99173901087252
820.5,132.99579985385307
820.6,132.9998594739994
820.7,133.0039178717837
820.8000000000001,133.00797504767795
820.9000000000001,133.0120310021538
821.,133.0160857356828
821.1,133.02013924873626
821.2,133.0241915417853
821.3000000000001,133.02824261530074
821.4000000000001,133.0322924697532
821.5,133.0363411056131
821.6,133.04038852335069
821.7,133.0444347234358
821.8000000000001,133.04847970633844
821.9000000000001,133.052523472528
822.,133.0565660224737
822.1,133.06060735664497
822.2,133.0646474755103
822.3000000000001,133.0686863795386
822.4000000000001,133.07272406919833
822.5,133.07676054495766
822.6,133.0807958072846
822.7,133.08482985664693
822.8000000000001,133.08886269351237
822.9000000000001,133.09289431834807
823.,133.0969247316213
823.1,133.100953933799
823.2,133.1049819253478
823.3000000000001,133.10900870673427
823.4000000000001,133.11303427842466
823.5,133.117058640885
823.6,133.1210817945812
823.7,133.12510373997887
823.8000000000001,133.1291244775434
823.9000000000001,133.13314400774
824.,133.1371623310336
824.1,133.141179447889
824.2,133.1451953587707
824.3000000000001,133.14921006414318
824.4000000000001,133.15322356447035
824.5,133.15723586021622
824.6,133.1612469518445
824.7,133.1652568398186
824.8000000000001,133.16926552460177
824.9000000000001,133.1732730066571
825.,133.17727928644734
825.1,133.18128436443516
825.2,133.18528824108293
825.3000000000001,133.18929091685285
825.4000000000001,133.19329239220684
825.5,133.1972926676067
825.6,133.2012917435139
825.7,133.2052896203898
825.8000000000001,133.20928629869547
825.9000000000001,133.2132817788919
826.,133.2172760614397
826.1,133.2212691467993
826.2,133.225261035431
826.3000000000001,133.22925172779483
826.4000000000001,133.23324122435062
826.5,133.23722952555795
826.6,133.24121663187623
826.7,133.2452025437647
826.8000000000001,133.2491872616823
826.9000000000001,133.25317078608774
827.,133.25715311743951
827.1,133.26113425619621
827.2,133.26511420281568
827.3000000000001,133.26909295775596
827.4000000000001,133.2730705214747
827.5,133.27704689442942
827.6,133.28102207707732
827.7,133.2849960698756
827.8000000000001,133.28896887328096
827.9000000000001,133.29294048775017
828.,133.2969109137395
828.1,133.30088015170531
828.2,133.30484820210356
828.3000000000001,133.30881506539
828.4000000000001,133.31278074202024
828.5,133.31674523244962
828.6,133.32070853713333
828.7,133.3246706565263
828.8000000000001,133.32863159108328
828.9000000000001,133.33259134125876
829.,133.3365499075072
829.1,133.34050729028243
829.2,133.3444634900386
829.3000000000001,133.34841850722927
829.4000000000001,133.35237234230803
829.5,133.35632499572796
829.6,133.36027646794227
829.7,133.36422675940366
829.8000000000001,133.36817587056495
829.9000000000001,133.3721238018785
830.,133.37607055379644
830.1,133.38001612677087
830.2,133.3839605212535
830.3000000000001,133.38790373769606
830.4000000000001,133.39184577654981
830.5,133.395786638266
830.6,133.3997263232955
830.7,133.4036648320891
830.8000000000001,133.40760216509747
830.9000000000001,133.4115383227708
831.,133.4154733055593
831.1,133.41940711391277
831.2,133.42333974828108
831.3000000000001,133.42727120911366
831.4000000000001,133.43120149685984
831.5,133.43513061196873
831.6,133.43905855488904
831.7,133.4429853260697
831.8000000000001,133.446910925959
831.9000000000001,133.45083535500532
832.,133.45475861365665
832.1,133.4586807023608
832.2,133.46260162156545
832.3000000000001,133.46652137171804
832.4000000000001,133.47043995326584
832.5,133.47435736665585
832.6,133.4782736123348
832.7,133.4821886907494
832.8000000000001,133.48610260234597
832.9000000000001,133.49001534757085
833.,133.49392692686982
833.1,133.49783734068882
833.2,133.50174658947333
833.3000000000001,133.50565467366886
833.4000000000001,133.50956159372043
833.5,133.5134673500731
833.6,133.51737194317155
833.7,133.52127537346047
833.8000000000001,133.525177641384
833.9000000000001,133.5290787473864
834.,133.53297869191167
834.1,133.53687747540346
834.2,133.54077509830526
834.3000000000001,133.54467156106048
834.4000000000001,133.54856686411216
834.5,133.55246100790325
834.6,133.55635399287652
834.7,133.56024581947437
834.8000000000001,133.56413648813916
834.9000000000001,133.568025999313
835.,133.57191435343773
835.1,133.57580155095508
835.2,133.57968759230653
835.3000000000001,133.58357247793336
835.4000000000001,133.58745620827662
835.5,133.59133878377725
835.6,133.5952202048759
835.7,133.59910047201302
835.8000000000001,133.60297958562893
835.9000000000001,133.60685754616358
836.,133.610734354057
836.1,133.61461000974862
836.2,133.61848451367817
836.3000000000001,133.62235786628474
836.4000000000001,133.62623006800737
836.5,133.63010111928503
836.6,133.6339710205562
836.7,133.63783977225947
836.8000000000001,133.64170737483306
836.9000000000001,133.64557382871496
837.,133.64943913434308
837.1,133.65330329215496
837.2,133.65716630258814
837.3000000000001,133.66102816607972
837.4000000000001,133.66488888306702
837.5,133.66874845398652
837.6,133.6726068792751
837.7,133.67646415936915
837.8000000000001,133.68032029470473
837.9000000000001,133.68417528571814
838.,133.68802913284512
838.1,133.69188183652116
838.2,133.69573339718184
838.3000000000001,133.69958381526234
838.4000000000001,133.70343309119772
838.5,133.70728122542278
838.6,133.7111282183721
838.7,133.71497407048025
838.8000000000001,133.71881878218136
838.9000000000001,133.72266235390947
839.,133.72650478609845
839.1,133.73034607918188
839.2,133.73418623359322
839.3000000000001,133.73802524976577
839.4000000000001,133.74186312813248
839.5,133.74569986912624
839.6,133.7495354731796
839.7,133.7533699407251
839.8000000000001,133.75720327219494
839.9000000000001,133.76103546802116
840.,133.7648665286356
840.1,133.76869645446988
840.2,133.77252524595553
840.3000000000001,133.77635290352376
840.4000000000001,133.78017942760553
840.5,133.7840048186319
840.6,133.78782907703334
840.7,133.79165220324035
840.8000000000001,133.79547419768326
840.9000000000001,133.79929506079208
841.,133.80311479299658
841.1,133.80693339472663
841.2,133.81075086641164
841.3000000000001,133.81456720848078
841.4000000000001,133.81838242136317
841.5,133.8221965054878
841.6,133.8260094612832
841.7,133.82982128917791
841.8000000000001,133.8336319896003
841.9000000000001,133.83744156297843
842.,133.84125000974015
842.1,133.84505733031313
842.2,133.84886352512498
842.3000000000001,133.85266859460293
842.4000000000001,133.85647253917418
842.5,133.86027535926556
842.6,133.86407705530382
842.7,133.8678776277155
842.8000000000001,133.87167707692694
842.9000000000001,133.87547540336433
843.,133.87927260745346
843.1,133.8830686896202
843.2,133.88686365029005
843.3000000000001,133.89065748988835
843.4000000000001,133.8944502088404
843.5,133.89824180757097
843.6,133.902032286505
843.7,133.90582164606698
843.8000000000001,133.90960988668127
843.9000000000001,133.9133970087721
844.,133.91718301276353
844.1,133.92096789907924
844.2,133.9247516681429
844.3000000000001,133.92853432037788
844.4000000000001,133.93231585620748
844.5,133.93609627605466
844.6,133.93987558034226
844.7,133.943653769493
844.8000000000001,133.94743084392917
844.9000000000001,133.95120680407322
845.,133.95498165034698
845.1,133.95875538317244
845.2,133.96252800297137
845.3000000000001,133.96629951016507
845.4000000000001,133.97006990517497
845.5,133.97383918842195
845.6,133.9776073603272
845.7,133.98137442131127
845.8000000000001,133.98514037179473
845.9000000000001,133.98890521219778
846.,133.99266894294075
846.1,133.99643156444347
846.2,134.0001930771256
846.3000000000001,134.0039534814069
846.4000000000001,134.0077127777066
846.5,134.01147096644394
846.6,134.0152280480378
846.7,134.01898402290712
846.8000000000001,134.0227388914704
846.9000000000001,134.02649265414607
847.,134.0302453113523
847.1,134.0339968635072
847.2,134.0377473110286
847.3000000000001,134.04149665433403
847.4000000000001,134.0452448938411
847.5,134.04899202996697
847.6,134.05273806312877
847.7,134.05648299374334
847.8000000000001,134.0602268222274
847.9000000000001,134.06396954899745
848.,134.06771117446982
848.1,134.07145169906056
848.2,134.07519112318568
848.3000000000001,134.0789294472609
848.4000000000001,134.08266667170173
848.5,134.08640279692358
848.6,134.09013782334162
848.7,134.09387175137084
848.8000000000001,134.097604581426
848.9000000000001,134.10133631392173
849.,134.10506694927244
849.1,134.10879648789236
849.2,134.11252493019555
849.3000000000001,134.11625227659584
849.4000000000001,134.1199785275069
849.5,134.12370368334214
849.6,134.12742774451493
849.7,134.13115071143835
849.8000000000001,134.13487258452534
849.9000000000001,134.13859336418847
850.,134.14231305084041
850.1,134.14603164489353
850.2,134.14974914675986
850.3000000000001,134.15346555685144
850.4000000000001,134.15718087558
850.5,134.1608951033573
850.6,134.1646082405945
850.7,134.16832028770295
850.8000000000001,134.1720312450937
850.9000000000001,134.17574111317757
851.,134.17944989236517
851.1,134.18315758306701
851.2,134.1868641856934
851.3000000000001,134.19056970065438
851.4000000000001,134.19427412835984
851.5,134.19797746921964
851.6,134.2016797236431
851.7,134.20538089203978
851.8000000000001,134.2090809748187
851.9000000000001,134.21277997238892
852.,134.21647788515918
852.1,134.2201747135381
852.2,134.22387045793408
852.3000000000001,134.22756511875545
852.4000000000001,134.23125869641012
852.5,134.23495119130604
852.6,134.23864260385085
852.7,134.24233293445204
852.8000000000001,134.24602218351689
852.9000000000001,134.24971035145262
853.,134.253397438666
853.1,134.25708344556404
853.2,134.26076837255303
853.3000000000001,134.2644522200395
853.4000000000001,134.2681349884296
853.5,134.27181667812934
853.6,134.27549728954455
853.7,134.27917682308092
853.8000000000001,134.28285527914383
853.9000000000001,134.2865326581386
854.,134.29020896047032
854.1,134.29388418654386
854.2,134.29755833676398
854.3000000000001,134.30123141153524
854.4000000000001,134.30490341126193
854.5,134.30857433634822
854.6,134.31224418719813
854.7,134.31591296421547
854.8000000000001,134.3195806678039
854.9000000000001,134.32324729836677
855.,134.3269128563073
855.1,134.33057734202868
855.2,134.33424075593373
855.3000000000001,134.33790309842516
855.4000000000001,134.34156436990557
855.5,134.34522457077716
855.6,134.34888370144208
855.7,134.35254176230254
855.8000000000001,134.35619875376008
855.9000000000001,134.3598546762164
856.,134.36350953007292
856.1,134.36716331573086
856.2,134.3708160335914
856.3000000000001,134.3744676840553
856.4000000000001,134.37811826752323
856.5,134.38176778439586
856.6,134.38541623507334
856.7,134.38906361995598
856.8000000000001,134.39270993944365
856.9000000000001,134.39635519393624
857.,134.39999938383326
857.1,134.40364250953422
857.2,134.40728457143823
857.3000000000001,134.4109255699445
857.4000000000001,134.41456550545195
857.5,134.41820437835915
857.6,134.42184218906468
857.7,134.4254789379669
857.8000000000001,134.4291146254639
857.9000000000001,134.43274925195382
858.,134.4363828178343
858.1,134.44001532350305
858.2,134.44364676935743
858.3000000000001,134.44727715579484
858.4000000000001,134.45090648321226
858.5,134.45453475200662
858.6,134.45816196257465
858.7,134.46178811531286
858.8000000000001,134.46541321061767
858.9000000000001,134.46903724888523
859.,134.4726602305115
859.1,134.47628215589245
859.2,134.47990302542354
859.3000000000001,134.48352283950038
859.4000000000001,134.48714159851824
859.5,134.4907593028721
859.6,134.49437595295706
859.7,134.4979915491678
859.8000000000001,134.50160609189882
859.9000000000001,134.50521958154465
860.,134.50883201849945
860.1,134.51244340315728
860.2,134.5160537359119
860.3000000000001,134.51966301715714
860.4000000000001,134.52327124728643
860.5,134.52687842669312
860.6,134.53048455577022
860.7,134.53408963491097
860.8000000000001,134.53769366450794
860.9000000000001,134.5412966449538
861.,134.54489857664106
861.1,134.54849945996185
861.2,134.55209929530838
861.3000000000001,134.55569808307249
861.4000000000001,134.55929582364595
861.5,134.5628925174203
861.6,134.56648816478688
861.7,134.57008276613698
861.8000000000001,134.57367632186143
861.9000000000001,134.57726883235128
862.,134.5808602979971
862.1,134.58445071918942
862.2,134.5880400963185
862.3000000000001,134.59162842977452
862.4000000000001,134.59521571994748
862.5,134.59880196722708
862.6,134.60238717200306
862.7,134.6059713346647
862.8000000000001,134.60955445560134
862.9000000000001,134.6131365352021
863.,134.61671757385577
863.1,134.6202975719512
863.2,134.62387652987692
863.3000000000001,134.62745444802124
863.4000000000001,134.63103132677253
863.5,134.6346071665187
863.6,134.63818196764754
863.7,134.64175573054692
863.8000000000001,134.6453284556042
863.9000000000001,134.64890014320676
864.,134.65247079374174
864.1,134.65604040759618
864.2,134.65960898515678
864.3000000000001,134.66317652681025
864.4000000000001,134.6667430329431
864.5,134.67030850394147
864.6,134.67387294019164
864.7,134.6774363420794
864.8000000000001,134.68099870999058
864.9000000000001,134.68456004431079
865.,134.6881203454254
865.1,134.6916796137197
865.2,134.69523784957875
865.3000000000001,134.69879505338744
865.4000000000001,134.7023512255304
865.5,134.70590636639233
865.6,134.70946047635744
865.7,134.71301355581014
865.8000000000001,134.7165656051343
865.9000000000001,134.7201166247138
866.,134.72366661493237
866.1,134.72721557617342
866.2,134.7307635088205
866.3000000000001,134.73431041325648
866.4000000000001,134.73785628986462
866.5,134.74140113902757
866.6,134.74494496112806
866.7,134.7484877565485
866.8000000000001,134.7520295256713
866.9000000000001,134.7555702688785
867.,134.75910998655212
867.1,134.76264867907386
867.2,134.7661863468254
867.3000000000001,134.76972299018817
867.4000000000001,134.7732586095435
867.5,134.7767932052724
867.6,134.78032677775585
867.7,134.7838593273745
867.8000000000001,134.78739085450917
867.9000000000001,134.79092135954005
868.,134.79445084284757
868.1,134.7979793048116
868.2,134.8015067458122
868.3000000000001,134.80503316622904
868.4000000000001,134.8085585664417
868.5,134.81208294682955
868.6,134.81560630777184
868.7,134.8191286496476
868.8000000000001,134.82264997283573
868.9000000000001,134.82617027771488
869.,134.8296895646637
869.1,134.83320783406052
869.2,134.8367250862834
869.3000000000001,134.84024132171052
869.4000000000001,134.84375654071974
869.5,134.84727074368863
869.6,134.8507839309949
869.7,134.8542961030157
869.8000000000001,134.8578072601284
869.9000000000001,134.8613174027098
870.,134.8648265311369
870.1,134.86833464578632
870.2,134.8718417470346
870.3000000000001,134.8753478352581
870.4000000000001,134.87885291083288
870.5,134.882356974135
870.6,134.8858600255403
870.7,134.88936206542434
870.8000000000001,134.89286309416278
870.9000000000001,134.8963631121308
871.,134.89986211970367
871.1,134.90336011725628
871.2,134.90685710516348
871.3000000000001,134.91035308379995
871.4000000000001,134.91384805354016
871.5,134.91734201475836
871.6,134.92083496782877
871.7,134.92432691312538
871.8000000000001,134.92781785102198
871.9000000000001,134.9313077818921
872.,134.9347967061094
872.1,134.93828462404707
872.2,134.94177153607833
872.3000000000001,134.94525744257606
872.4000000000001,134.94874234391315
872.5,134.9522262404621
872.6,134.95570913259562
872.7,134.95919102068584
872.8000000000001,134.96267190510488
872.9000000000001,134.96615178622486
873.,134.96963066441748
873.1,134.97310854005437
873.2,134.976585413507
873.3000000000001,134.9800612851467
873.4000000000001,134.98353615534467
873.5,134.98701002447186
873.6,134.99048289289894
873.7,134.99395476099673
873.8000000000001,134.99742562913556
873.9000000000001,135.00089549768586
874.,135.00436436701773
874.1,135.00783223750113
874.2,135.01129910950587
874.3000000000001,135.0147649834017
874.4000000000001,135.01822985955786
874.5,135.02169373834388
874.6,135.0251566201289
874.7,135.0286185052818
874.8000000000001,135.03207939417143
874.9000000000001,135.03553928716656
875.,135.03899818463552
875.1,135.0424560869467
875.2,135.04591299446832
875.3000000000001,135.04936890756824
875.4000000000001,135.0528238266144
875.5,135.05627775197448
875.6,135.05973068401593
875.7,135.06318262310614
875.8000000000001,135.0666335696122
875.9000000000001,135.07008352390125
876.,135.07353248633987
876.1,135.07698045729506
876.2,135.08042743713324
876.3000000000001,135.08387342622063
876.4000000000001,135.08731842492358
876.5,135.09076243360806
876.6,135.09420545263993
876.7,135.09764748238487
876.8000000000001,135.10108852320843
876.9000000000001,135.10452857547605
877.,135.10796763955284
877.1,135.11140571580387
877.2,135.11484280459408
877.3000000000001,135.11827890628814
877.4000000000001,135.1217140212506
877.5,135.12514814984593
877.6,135.12858129243824
877.7,135.1320134493917
877.8000000000001,135.13544462107023
877.9000000000001,135.13887480783748
878.,135.14230401005713
878.1,135.14573222809256
878.2,135.149159462307
878.3000000000001,135.15258571306362
878.4000000000001,135.15601098072526
878.5,135.1594352656547
878.6,135.16285856821463
878.7,135.1662808887675
878.8000000000001,135.16970222767554
878.9000000000001,135.1731225853009
879.,135.17654196200544
879.1,135.1799603581511
879.2,135.18337777409957
879.3000000000001,135.18679421021216
879.4000000000001,135.19020966685028
879.5,135.19362414437512
879.6,135.1970376431476
879.7,135.20045016352856
879.8000000000001,135.20386170587875
879.9000000000001,135.20727227055863
880.,135.21068185792853
880.1,135.21409046834864
880.2,135.2174981021791
880.3000000000001,135.2209047597797
880.4000000000001,135.2243104415101
880.5,135.22771514773
880.6,135.23111887879867
880.7,135.2345216350753
880.8000000000001,135.23792341691913
880.9000000000001,135.24132422468895
881.,135.24472405874351
881.1,135.24812291944144
881.2,135.25152080714116
881.3000000000001,135.25491772220096
881.4000000000001,135.25831366497889
881.5,135.261708635833
881.6,135.26510263512102
881.7,135.26849566320058
881.8000000000001,135.27188772042916
881.9000000000001,135.2752788071641
882.,135.27866892376258
882.1,135.2820580705815
882.2,135.28544624797783
882.3000000000001,135.28883345630814
882.4000000000001,135.292219695929
882.5,135.29560496719682
882.6,135.2989892704677
882.7,135.30237260609775
882.8000000000001,135.30575497444283
882.9000000000001,135.30913637585874
883.,135.31251681070103
883.1,135.315896279325
883.2,135.31927478208607
883.3000000000001,135.3226523193391
883.4000000000001,135.32602889143936
883.5,135.3294044987414
883.6,135.33277914159996
883.7,135.33615282036934
883.8000000000001,135.33952553540402
883.9000000000001,135.3428972870581
884.,135.34626807568551
884.1,135.3496379016402
884.2,135.35300676527575
884.3000000000001,135.35637466694575
884.4000000000001,135.35974160700357
884.5,135.3631075858023
884.6,135.36647260369514
884.7,135.36983666103495
884.8000000000001,135.37319975817442
884.9000000000001,135.37656189546615
885.,135.3799230732626
885.1,135.38328329191597
885.2,135.38664255177844
885.3000000000001,135.39000085320185
885.4000000000001,135.39335819653817
885.5,135.39671458213897
885.6,135.40007001035562
885.7,135.40342448153964
885.8000000000001,135.4067779960421
885.9000000000001,135.41013055421408
886.,135.41348215640642
886.1,135.41683280296976
886.2,135.42018249425468
886.3000000000001,135.42353123061164
886.4000000000001,135.42687901239086
886.5,135.4302258399424
886.6,135.4335717136162
886.7,135.43691663376202
886.8000000000001,135.44026060072954
886.9000000000001,135.4436036148681
887.,135.44694567652715
887.1,135.45028678605576
887.2,135.45362694380296
887.3000000000001,135.45696615011764
887.4000000000001,135.46030440534847
887.5,135.46364170984384
887.6,135.46697806395233
887.7,135.47031346802214
887.8000000000001,135.47364792240123
887.9000000000001,135.47698142743764
888.,135.480313983479
888.1,135.48364559087312
888.2,135.4869762499672
888.3000000000001,135.4903059611088
888.4000000000001,135.49363472464492
888.5,135.49696254092262
888.6,135.50028941028867
888.7,135.50361533308975
888.8000000000001,135.50694030967256
888.9000000000001,135.51026434038334
889.,135.5135874255683
889.1,135.51690956557354
889.2,135.52023076074502
889.3000000000001,135.52355101142854
889.4000000000001,135.52687031796964
889.5,135.53018868071382
889.6,135.53350610000638
889.7,135.53682257619244
889.8000000000001,135.540138109617
889.9000000000001,135.54345270062507
890.,135.54676634956115
890.1,135.55007905676985
890.2,135.55339082259562
890.3000000000001,135.55670164738262
890.4000000000001,135.560011531475
890.5,135.5633204752167
890.6,135.56662847895143
890.7,135.56993554302292
890.8000000000001,135.57324166777462
890.9000000000001,135.5765468535498
891.,135.57985110069174
891.1,135.5831544095433
891.2,135.5864567804476
891.3000000000001,135.58975821374713
891.4000000000001,135.5930587097846
891.5,135.59635826890235
891.6,135.5996568914427
891.7,135.60295457774774
891.8000000000001,135.60625132815943
891.9000000000001,135.60954714301965
892.,135.61284202267
892.1,135.61613596745204
892.2,135.61942897770697
892.3000000000001,135.62272105377627
892.4000000000001,135.62601219600086
892.5,135.62930240472159
892.6,135.63259168027932
892.7,135.63588002301455
892.8000000000001,135.63916743326786
892.9000000000001,135.6424539113795
893.,135.64573945768967
893.1,135.6490240725383
893.2,135.65230775626534
893.3000000000001,135.6555905092104
893.4000000000001,135.65887233171304
893.5,135.66215322411279
893.6,135.66543318674877
893.7,135.6687122199602
893.8000000000001,135.671990324086
893.9000000000001,135.67526749946495
894.,135.67854374643574
894.1,135.68181906533684
894.2,135.68509345650668
894.3000000000001,135.68836692028336
894.4000000000001,135.6916394570051
894.5,135.6949110670097
894.6,135.69818175063486
894.7,135.70145150821844
894.8000000000001,135.70472034009762
894.9000000000001,135.70798824660994
895.,135.7112552280924
895.1,135.7145212848822
895.2,135.7177864173161
895.3000000000001,135.72105062573075
895.4000000000001,135.7243139104629
895.5,135.7275762718489
895.6,135.730837710225
895.7,135.73409822592734
895.8000000000001,135.7373578192919
895.9000000000001,135.74061649065453
896.,135.74387424035092
896.1,135.74713106871658
896.2,135.75038697608701
896.3000000000001,135.75364196279733
896.4000000000001,135.75689602918266
896.5,135.7601491755779
896.6,135.76340140231798
896.7,135.76665270973749
896.8000000000001,135.76990309817091
896.9000000000001,135.77315256795256
897.,135.77640111941682
897.1,135.7796487528976
897.2,135.78289546872887
897.3000000000001,135.7861412672444
897.4000000000001,135.78938614877777
897.5,135.79263011366254
897.6,135.7958731622319
897.7,135.79911529481927
897.8000000000001,135.80235651175744
897.9000000000001,135.80559681337945
898.,135.8088362000179
898.1,135.8120746720056
898.2,135.81531222967482
898.3000000000001,135.81854887335797
898.4000000000001,135.82178460338716
898.5,135.82501942009438
898.6,135.82825332381157
898.7,135.83148631487038
898.8000000000001,135.8347183936025
898.9000000000001,135.83794956033915
899.,135.84117981541178
899.1,135.84440915915144
899.2,135.84763759188925
899.3000000000001,135.85086511395593
899.4000000000001,135.85409172568228
899.5,135.85731742739878
899.6,135.8605422194358
899.7,135.86376610212372
899.8000000000001,135.8669890757926
899.9000000000001,135.87021114077243
900.,135.873432297393
900.1,135.8766525459841
900.2,135.8798718868752
900.3000000000001,135.88309032039567
900.4000000000001,135.8863078468748
900.5,135.8895244666417
900.6,135.89274018002527
900.7,135.89595498735443
900.8000000000001,135.89916888895777
900.9000000000001,135.90238188516392
901.,135.90559397630116
901.1,135.90880516269777
901.2,135.91201544468188
901.3000000000001,135.91522482258137
901.4000000000001,135.91843329672415
901.5,135.92164086743776
901.6,135.92484753504982
901.7,135.92805329988767
901.8000000000001,135.9312581622786
901.9000000000001,135.93446212254963
902.,135.9376651810277
902.1,135.94086733803965
902.2,135.94406859391222
902.3000000000001,135.94726894897175
902.4000000000001,135.9504684035448
902.5,135.95366695795747
902.6,135.95686461253587
902.7,135.96006136760596
902.8000000000001,135.9632572234936
902.9000000000001,135.96645218052436
903.,135.96964623902377
903.1,135.97283939931728
903.2,135.97603166173005
903.3000000000001,135.9792230265872
903.4000000000001,135.9824134942137
903.5,135.9856030649343
903.6,135.98879173907366
903.7,135.99197951695635
903.8000000000001,135.99516639890675
903.9000000000001,135.998352385249
904.,136.0015374763073
904.1,136.0047216724056
904.2,136.00790497386765
904.3000000000001,136.01108738101715
904.4000000000001,136.01426889417758
904.5,136.01744951367243
904.6,136.02062923982484
904.7,136.02380807295793
904.8000000000001,136.02698601339475
904.9000000000001,136.03016306145804
905.,136.03333921747048
905.1,136.03651448175458
905.2,136.0396888546328
905.3000000000001,136.0428623364274
905.4000000000001,136.0460349274604
905.5,136.04920662805387
905.6,136.05237743852953
905.7,136.05554735920924
905.8000000000001,136.05871639041442
905.9000000000001,136.06188453246654
906.,136.06505178568676
906.1,136.0682181503964
906.2,136.07138362691626
906.3000000000001,136.07454821556732
906.4000000000001,136.07771191667018
906.5,136.08087473054553
906.6,136.08403665751368
906.7,136.087197697895
906.8000000000001,136.0903578520096
906.9000000000001,136.09351712017747
907.,136.09667550271854
907.1,136.09983299995247
907.2,136.10298961219883
907.3000000000001,136.1061453397772
907.4000000000001,136.10930018300678
907.5,136.11245414220673
907.6,136.11560721769615
907.7,136.11875940979382
907.8000000000001,136.12191071881864
907.9000000000001,136.12506114508915
908.,136.12821068892373
908.1,136.13135935064088
908.2,136.13450713055872
908.3000000000001,136.13765402899523
908.4000000000001,136.14080004626848
908.5,136.14394518269614
908.6,136.14708943859586
908.7,136.15023281428518
908.8000000000001,136.15337531008146
908.9000000000001,136.15651692630183
909.,136.15965766326352
909.1,136.16279752128338
909.2,136.16593650067827
909.3000000000001,136.16907460176483
909.4000000000001,136.17221182485963
909.5,136.17534817027894
909.6,136.17848363833917
909.7,136.18161822935636
909.8000000000001,136.18475194364655
909.9000000000001,136.18788478152547
910.,136.19101674330895
910.1,136.19414782931253
910.2,136.19727803985154
910.3000000000001,136.20040737524138
910.4000000000001,136.2035358357972
910.5,136.20666342183392
910.6,136.20979013366656
910.7,136.21291597160976
910.8000000000001,136.21604093597816
910.9000000000001,136.21916502708623
911.,136.22228824524822
911.1,136.22541059077855
911.2,136.228532063991
911.3000000000001,136.2316526651997
911.4000000000001,136.23477239471836
911.5,136.23789125286058
911.6,136.2410092399399
911.7,136.24412635626976
911.8000000000001,136.24724260216334
911.9000000000001,136.2503579779337
912.,136.2534724838939
912.1,136.25658612035667
912.2,136.25969888763478
912.3000000000001,136.26281078604077
912.4000000000001,136.26592181588705
912.5,136.26903197748592
912.6,136.27214127114948
912.7,136.2752496971898
912.8000000000001,136.2783572559187
912.9000000000001,136.281463947648
913.,136.28456977268925
913.1,136.28767473135392
913.2,136.29077882395342
913.3000000000001,136.29388205079877
913.4000000000001,136.29698441220123
913.5,136.3000859084716
913.6,136.30318653992077
913.7,136.3062863068593
913.8000000000001,136.30938520959782
913.9000000000001,136.3124832484466
914.,136.31558042371594
914.1,136.31867673571597
914.2,136.32177218475672
914.3000000000001,136.324866771148
914.4000000000001,136.32796049519945
914.5,136.33105335722078
914.6,136.33414535752138
914.7,136.3372364964105
914.8000000000001,136.3403267741974
914.9000000000001,136.34341619119107
915.,136.3465047477004
915.1,136.34959244403422
915.2,136.35267928050115
915.3000000000001,136.35576525740967
915.4000000000001,136.35885037506824
915.5,136.36193463378495
915.6,136.36501803386807
915.7,136.36810057562542
915.8000000000001,136.37118225936487
915.9000000000001,136.3742630853942
916.,136.37734305402088
916.1,136.38042216555246
916.2,136.38350042029612
916.3000000000001,136.3865778185591
916.4000000000001,136.38965436064836
916.5,136.39273004687095
916.6,136.39580487753346
916.7,136.39887885294263
916.8000000000001,136.40195197340498
916.9000000000001,136.40502423922675
917.,136.40809565071433
917.1,136.41116620817382
917.2,136.41423591191096
917.3000000000001,136.41730476223188
917.4000000000001,136.42037275944216
917.5,136.4234399038473
917.6,136.42650619575284
917.7,136.4295716354641
917.8000000000001,136.43263622328618
917.9000000000001,136.4356999595242
918.,136.43876284448294
918.1,136.44182487846734
918.2,136.44488606178194
918.3000000000001,136.4479463947313
918.4000000000001,136.45100587761976
918.5,136.45406451075164
918.6,136.45712229443097
918.7,136.46017922896183
918.8000000000001,136.46323531464802
918.9000000000001,136.46629055179324
919.,136.46934494070115
919.1,136.47239848167513
919.2,136.47545117501855
919.3000000000001,136.47850302103464
919.4000000000001,136.48155402002644
919.5,136.48460417229683
919.6,136.48765347814873
919.7,136.49070193788467
919.8000000000001,136.49374955180733
919.9000000000001,136.496796320219
920.,136.49984224342202
920.1,136.50288732171856
920.2,136.50593155541063
920.3000000000001,136.50897494480003
920.4000000000001,136.51201749018864
920.5,136.515059191878
920.6,136.51810005016964
920.7,136.52114006536493
920.8000000000001,136.5241792377651
920.9000000000001,136.52721756767124
921.,136.53025505538434
921.1,136.53329170120523
921.2,136.53632750543463
921.3000000000001,136.53936246837307
921.4000000000001,136.54239659032112
921.5,136.54542987157905
921.6,136.54846231244701
921.7,136.55149391322507
921.8000000000001,136.55452467421327
921.9000000000001,136.55755459571122
922.,136.5605836780188
922.1,136.56361192143544
922.2,136.56663932626054
922.3000000000001,136.5696658927935
922.4000000000001,136.57269162133338
922.5,136.5757165121792
922.6,136.5787405656299
922.7,136.58176378198425
922.8000000000001,136.58478616154085
922.9000000000001,136.58780770459825
923.,136.59082841145485
923.1,136.59384828240886
923.2,136.5968673177584
923.3000000000001,136.5998855178015
923.4000000000001,136.60290288283605
923.5,136.60591941315968
923.6,136.60893510907007
923.7,136.61194997086477
923.8000000000001,136.61496399884103
923.9000000000001,136.61797719329613
924.,136.6209895545271
924.1,136.62400108283103
924.2,136.62701177850462
924.3000000000001,136.63002164184465
924.4000000000001,136.63303067314772
924.5,136.63603887271026
924.6,136.6390462408286
924.7,136.6420527777989
924.8000000000001,136.64505848391732
924.9000000000001,136.64806335947975
925.,136.65106740478205
925.1,136.65407062011982
925.2,136.65707300578873
925.3000000000001,136.6600745620841
925.4000000000001,136.66307528930133
925.5,136.66607518773554
925.6,136.66907425768187
925.7,136.67207249943513
925.8000000000001,136.67506991329017
925.9000000000001,136.67806649954167
926.,136.6810622584842
926.1,136.6840571904121
926.2,136.6870512956197
926.3000000000001,136.69004457440116
926.4000000000001,136.69303702705056
926.5,136.69602865386167
926.6,136.69901945512845
926.7,136.70200943114452
926.8000000000001,136.70499858220333
926.9000000000001,136.7079869085983
927.,136.71097441062273
927.1,136.7139610885698
927.2,136.71694694273248
927.3000000000001,136.71993197340367
927.4000000000001,136.7229161808762
927.5,136.72589956544266
927.6,136.7288821273956
927.7,136.7318638670274
927.8000000000001,136.73484478463033
927.9000000000001,136.73782488049653
928.,136.74080415491804
928.1,136.74378260818668
928.2,136.74676024059428
928.3000000000001,136.7497370524325
928.4000000000001,136.7527130439928
928.5,136.75568821556655
928.6,136.75866256744507
928.7,136.76163609991954
928.8000000000001,136.76460881328083
928.9000000000001,136.76758070781997
929.,136.7705517838276
929.1,136.77352204159448
929.2,136.776491481411
929.3000000000001,136.77946010356766
929.4000000000001,136.78242790835463
929.5,136.78539489606212
929.6,136.78836106698012
929.7,136.79132642139845
929.8000000000001,136.79429095960703
929.9000000000001,136.79725468189534
930.,136.8002175885529
930.1,136.80317967986926
930.2,136.80614095613356
930.3000000000001,136.8091014176349
930.4000000000001,136.81206106466243
930.5,136.81501989750492
930.6,136.81797791645124
930.7,136.82093512179003
930.8000000000001,136.82389151380966
930.9000000000001,136.8268470927987
931.,136.82980185904535
931.1,136.83275581283775
931.2,136.83570895446394
931.3000000000001,136.8386612842118
931.4000000000001,136.8416128023692
931.5,136.8445635092237
931.6,136.84751340506293
931.7,136.85046249017412
931.8000000000001,136.85341076484468
931.9000000000001,136.85635822936177
932.,136.85930488401246
932.1,136.86225072908354
932.2,136.8651957648619
932.3000000000001,136.8681399916342
932.4000000000001,136.87108340968695
932.5,136.87402601930654
932.6,136.87696782077938
932.7,136.8799088143916
932.8000000000001,136.88284900042922
932.9000000000001,136.8857883791782
933.,136.88872695092437
933.1,136.8916647159533
933.2,136.8946016745507
933.3000000000001,136.89753782700194
933.4000000000001,136.90047317359236
933.5,136.9034077146071
933.6,136.90634145033133
933.7,136.90927438104993
933.8000000000001,136.91220650704784
933.9000000000001,136.91513782860952
934.,136.9180683460198
934.1,136.92099805956303
934.2,136.92392696952362
934.3000000000001,136.92685507618572
934.4000000000001,136.92978237983343
934.5,136.9327088807508
934.6,136.9356345792216
934.7,136.93855947552962
934.8000000000001,136.94148356995848
934.9000000000001,136.9444068627916
935.,136.94732935431236
935.1,136.95025104480408
935.2,136.95317193454983
935.3000000000001,136.95609202383267
935.4000000000001,136.95901131293542
935.5,136.9619298021408
935.6,136.96484749173158
935.7,136.9677643819902
935.8000000000001,136.97068047319908
935.9000000000001,136.97359576564045
936.,136.97651025959658
936.1,136.97942395534938
936.2,136.98233685318084
936.3000000000001,136.98524895337275
936.4000000000001,136.98816025620675
936.5,136.99107076196444
936.6,136.99398047092717
936.7,136.9968893833764
936.8000000000001,136.9997974995932
936.9000000000001,137.00270481985874
937.,137.00561134445385
937.1,137.0085170736594
937.2,137.01142200775615
937.3000000000001,137.0143261470247
937.4000000000001,137.0172294917455
937.5,137.0201320421988
937.6,137.023033798665
937.7,137.02593476142414
937.8000000000001,137.02883493075626
937.9000000000001,137.03173430694116
938.,137.03463289025862
938.1,137.03753068098825
938.2,137.04042767940965
938.3000000000001,137.04332388580207
938.4000000000001,137.0462193004449
938.5,137.0491139236173
938.6,137.05200775559825
938.7,137.0549007966667
938.8000000000001,137.05779304710148
938.9000000000001,137.06068450718118
939.,137.06357517718448
939.1,137.0664650573897
939.2,137.06935414807526
939.3000000000001,137.0722424495193
939.4000000000001,137.07512996199995
939.5,137.07801668579512
939.6,137.08090262118276
939.7,137.08378776844046
939.8000000000001,137.0866721278459
939.9000000000001,137.08955569967662
940.,137.09243848421002
940.1,137.0953204817232
940.2,137.09820169249338
940.3000000000001,137.10108211679758
940.4000000000001,137.10396175491275
940.5,137.10684060711566
940.6,137.10971867368283
940.7,137.112595954891
940.8000000000001,137.11547245101647
940.9000000000001,137.11834816233565
941.,137.1212230891246
941.1,137.12409723165962
941.2,137.12697059021642
941.3000000000001,137.12984316507095
941.4000000000001,137.13271495649892
941.5,137.13558596477597
941.6,137.13845619017755
941.7,137.14132563297906
941.8000000000001,137.14419429345568
941.9000000000001,137.1470621718826
942.,137.1499292685348
942.1,137.15279558368726
942.2,137.15566111761476
942.3000000000001,137.15852587059186
942.4000000000001,137.1613898428932
942.5,137.16425303479318
942.6,137.1671154465661
942.7,137.1699770784862
942.8000000000001,137.17283793082754
942.9000000000001,137.17569800386406
943.,137.17855729786967
943.1,137.18141581311804
943.2,137.18427354988282
943.3000000000001,137.18713050843752
943.4000000000001,137.18998668905544
943.5,137.1928420920099
943.6,137.19569671757415
943.7,137.19855056602105
943.8000000000001,137.2014036376236
943.9000000000001,137.20425593265463
944.,137.20710745138675
944.1,137.20995819409265
944.2,137.21280816104465
944.3000000000001,137.21565735251514
944.4000000000001,137.21850576877637
944.5,137.22135341010033
944.6,137.22420027675918
944.7,137.22704636902466
944.8000000000001,137.22989168716862
944.9000000000001,137.23273623146267
945.,137.23558000217827
945.1,137.23842299958693
945.2,137.24126522395986
945.3000000000001,137.2441066755683
945.4000000000001,137.24694735468336
945.5,137.24978726157588
945.6,137.25262639651675
945.7,137.25546475977666
945.8000000000001,137.2583023516263
945.9000000000001,137.26113917233607
946.,137.26397522217636
946.1,137.26681050141744
946.2,137.26964501032947
946.3000000000001,137.27247874918254
946.4000000000001,137.2753117182464
946.5,137.27814391779097
946.6,137.28097534808586
946.7,137.28380600940082
946.8000000000001,137.28663590200512
946.9000000000001,137.2894650261682
947.,137.2922933821592
947.1,137.29512097024724
947.2,137.29794779070144
947.3000000000001,137.30077384379064
947.4000000000001,137.30359912978355
947.5,137.30642364894882
947.6,137.30924740155507
947.7,137.3120703878707
947.8000000000001,137.31489260816403
947.9000000000001,137.31771406270323
948.,137.32053475175638
948.1,137.32335467559153
948.2,137.32617383447646
948.3000000000001,137.328992228679
948.4000000000001,137.3318098584667
948.5,137.33462672410715
948.6,137.33744282586767
948.7,137.34025816401564
948.8000000000001,137.3430727388181
948.9000000000001,137.34588655054236
949.,137.34869959945513
949.1,137.3515118858234
949.2,137.3543234099138
949.3000000000001,137.357134171993
949.4000000000001,137.35994417232754
949.5,137.36275341118363
949.6,137.3655618888278
949.7,137.36836960552603
949.8000000000001,137.37117656154442
949.9000000000001,137.37398275714887
950.,137.37678819260526
950.1,137.37959286817932
950.2,137.38239678413655
950.3000000000001,137.3851999407425
950.4000000000001,137.3880023382626
950.5,137.39080397696193
950.6,137.39360485710586
950.7,137.39640497895925
950.8000000000001,137.39920434278713
950.9000000000001,137.40200294885426
951.,137.40480079742534
951.1,137.40759788876497
951.2,137.41039422313767
951.3000000000001,137.4131898008077
951.4000000000001,137.4159846220394
951.5,137.41877868709685
951.6,137.42157199624413
951.7,137.42436454974512
951.8000000000001,137.42715634786367
951.9000000000001,137.4299473908634
952.,137.43273767900791
952.1,137.43552721256077
952.2,137.4383159917852
952.3000000000001,137.44110401694454
952.4000000000001,137.4438912883018
952.5,137.44667780612016
952.6,137.44946357066243
952.7,137.45224858219154
952.8000000000001,137.45503284096998
952.9000000000001,137.45781634726043
953.,137.4605991013254
953.1,137.4633811034272
953.2,137.46616235382808
953.3000000000001,137.46894285279024
953.4000000000001,137.47172260057556
953.5,137.47450159744608
953.6,137.47727984366352
953.7,137.4800573394897
953.8000000000001,137.482834085186
953.9000000000001,137.48561008101407
954.,137.48838532723525
954.1,137.49115982411067
954.2,137.49393357190155
954.3000000000001,137.496706570869
954.4000000000001,137.49947882127378
954.5,137.50225032337678
954.6,137.50502107743867
954.7,137.5077910837201
954.8000000000001,137.5105603424815
954.9000000000001,137.5133288539832
955.,137.5160966184856
955.1,137.5188636362487
955.2,137.52162990753268
955.3000000000001,137.52439543259726
955.4000000000001,137.5271602117024
955.5,137.52992424510785
955.6,137.5326875330731
955.7,137.53545007585774
955.8000000000001,137.53821187372108
955.9000000000001,137.54097292692242
956.,137.54373323572094
956.1,137.5464928003756
956.2,137.54925162114546
956.3000000000001,137.5520096982893
956.4000000000001,137.55476703206588
956.5,137.55752362273373
956.6,137.56027947055145
956.7,137.56303457577738
956.8000000000001,137.5657889386699
956.9000000000001,137.568542559487
957.,137.571295438487
957.1,137.5740475759277
957.2,137.57679897206697
957.3000000000001,137.57954962716255
957.4000000000001,137.58229954147217
957.5,137.5850487152532
957.6,137.5877971487632
957.7,137.59054484225933
957.8000000000001,137.59329179599902
957.9000000000001,137.59603801023917
958.,137.59878348523685
958.1,137.60152822124886
958.2,137.6042722185321
958.3000000000001,137.60701547734305
958.4000000000001,137.6097579979384
958.5,137.6124997805746
958.6,137.61524082550793
958.7,137.6179811329946
958.8000000000001,137.62072070329074
958.9000000000001,137.62345953665252
959.,137.62619763333558
959.1,137.6289349935959
959.2,137.6316716176891
959.3000000000001,137.6344075058708
959.4000000000001,137.6371426583964
959.5,137.63987707552135
959.6,137.6426107575009
959.7,137.64534370459015
959.8000000000001,137.6480759170442
959.9000000000001,137.65080739511794
960.,137.6535381390662
960.1,137.65626814914378
960.2,137.65899742560515
960.3000000000001,137.66172596870496
960.4000000000001,137.66445377869755
960.5,137.66718085583722
960.6,137.66990720037813
960.7,137.67263281257445
960.8000000000001,137.67535769268008
960.9000000000001,137.67808184094883
961.,137.6808052576346
961.1,137.68352794299088
961.2,137.68624989727138
961.3000000000001,137.6889711207294
961.4000000000001,137.69169161361842
961.5,137.69441137619154
961.6,137.69713040870192
961.7,137.6998487114026
961.8000000000001,137.70256628454646
961.9000000000001,137.7052831283863
962.,137.70799924317484
962.1,137.7107146291646
962.2,137.7134292866082
962.3000000000001,137.71614321575785
962.4000000000001,137.71885641686595
962.5,137.72156889018459
962.6,137.72428063596584
962.7,137.72699165446173
962.8000000000001,137.72970194592398
962.9000000000001,137.73241151060444
963.,137.73512034875466
963.1,137.73782846062622
963.2,137.74053584647058
963.3000000000001,137.743242506539
963.4000000000001,137.74594844108262
963.5,137.74865365035274
963.6,137.75135813460022
963.7,137.754061894076
963.8000000000001,137.75676492903085
963.9000000000001,137.75946723971546
964.,137.76216882638047
964.1,137.76486968927628
964.2,137.76756982865328
964.3000000000001,137.7702692447618
964.4000000000001,137.7729679378519
964.5,137.77566590817366
964.6,137.77836315597713
964.7,137.78105968151203
964.8000000000001,137.78375548502817
964.9000000000001,137.78645056677516
965.,137.78914492700252
965.1,137.79183856595975
965.2,137.79453148389607
965.3000000000001,137.79722368106079
965.4000000000001,137.799915157703
965.5,137.80260591407162
965.6,137.80529595041568
965.7,137.80798526698396
965.8000000000001,137.8106738640251
965.9000000000001,137.8133617417877
966.,137.8160489005203
966.1,137.81873534047116
966.2,137.82142106188874
966.3000000000001,137.82410606502114
966.4000000000001,137.82679035011634
966.5,137.8294739174225
966.6,137.83215676718729
966.7,137.83483889965854
966.8000000000001,137.837520315084
966.9000000000001,137.84020101371107
967.,137.8428809957873
967.1,137.84556026155997
967.2,137.84823881127642
967.3000000000001,137.8509166451837
967.4000000000001,137.8535937635288
967.5,137.85627016655883
967.6,137.85894585452047
967.7,137.86162082766052
967.8000000000001,137.86429508622552
967.9000000000001,137.86696863046205
968.,137.86964146061655
968.1,137.87231357693526
968.2,137.87498497966442
968.3000000000001,137.87765566905014
968.4000000000001,137.88032564533842
968.5,137.8829949087752
968.6,137.8856634596062
968.7,137.88833129807722
968.8000000000001,137.89099842443372
968.9000000000001,137.89366483892127
969.,137.8963305417853
969.1,137.89899553327098
969.2,137.9016598136236
969.3000000000001,137.90432338308815
969.4000000000001,137.90698624190966
969.5,137.909648390333
969.6,137.91230982860293
969.7,137.91497055696408
969.8000000000001,137.9176305756611
969.9000000000001,137.9202898849384
970.,137.92294848504034
970.1,137.92560637621125
970.2,137.92826355869522
970.3000000000001,137.9309200327363
970.4000000000001,137.93357579857843
970.5,137.93623085646556
970.6,137.93888520664137
970.7,137.94153884934954
970.8000000000001,137.94419178483352
970.9000000000001,137.94684401333691
971.,137.94949553510293
971.1,137.9521463503749
971.2,137.9547964593959
971.3000000000001,137.95744586240906
971.4000000000001,137.96009455965716
971.5,137.96274255138323
971.6,137.9653898378299
971.7,137.96803641923975
971.8000000000001,137.97068229585543
971.9000000000001,137.97332746791932
972.,137.9759719356737
972.1,137.97861569936086
972.2,137.98125875922295
972.3000000000001,137.98390111550194
972.4000000000001,137.98654276843976
972.5,137.9891837182783
972.6,137.9918239652592
972.7,137.99446350962413
972.8000000000001,137.99710235161461
972.9000000000001,137.99974049147204
973.,138.00237792943776
973.1,138.005014665753
973.2,138.0076507006589
973.3000000000001,138.0102860343964
973.4000000000001,138.01292066720643
973.5,138.01555459932993
973.6,138.01818783100745
973.7,138.0208203624797
973.8000000000001,138.02345219398728
973.9000000000001,138.0260833257704
974.,138.02871375806956
974.1,138.03134349112491
974.2,138.03397252517655
974.3000000000001,138.0366008604645
974.4000000000001,138.03922849722872
974.5,138.04185543570898
974.6,138.04448167614504
974.7,138.04710721877646
974.8000000000001,138.04973206384284
974.9000000000001,138.05235621158351
975.,138.05497966223783
975.1,138.05760241604503
975.2,138.06022447324415
975.3000000000001,138.06284583407435
975.4000000000001,138.0654664987744
975.5,138.06808646758327
975.6,138.07070574073958
975.7,138.07332431848192
975.8000000000001,138.07594220104895
975.9000000000001,138.07855938867897
976.,138.08117588161033
976.1,138.0837916800813
976.2,138.08640678433
976.3000000000001,138.0890211945944
976.4000000000001,138.09163491111244
976.5,138.094247934122
976.6,138.09686026386075
976.7,138.0994719005663
976.8000000000001,138.10208284447629
976.9000000000001,138.10469309582814
977.,138.10730265485907
977.1,138.10991152180637
977.2,138.11251969690716
977.3000000000001,138.11512718039862
977.4000000000001,138.1177339725175
977.5,138.12034007350076
977.6,138.12294548358506
977.7,138.1255502030071
977.8000000000001,138.12815423200345
977.9000000000001,138.13075757081046
978.,138.13336021966458
978.1,138.135962178802
978.2,138.13856344845894
978.3000000000001,138.14116402887132
978.4000000000001,138.14376392027526
978.5,138.1463631229065
978.6,138.14896163700087
978.7,138.151559462794
978.8000000000001,138.1541566005215
978.9000000000001,138.15675305041879
979.,138.15934881272128
979.1,138.1619438876641
979.2,138.16453827548267
979.3000000000001,138.16713197641184
979.4000000000001,138.16972499068675
979.5,138.1723173185422
979.6,138.17490896021303
979.7,138.17749991593382
979.8000000000001,138.1800901859392
979.9000000000001,138.18267977046375
980.,138.1852686697418
980.1,138.18785688400763
980.2,138.19044441349553
980.3000000000001,138.19303125843936
980.4000000000001,138.19561741907344
980.5,138.19820289563148
980.6,138.20078768834745
980.7,138.20337179745485
980.8000000000001,138.2059552231874
980.9000000000001,138.20853796577873
981.,138.21112002546207
981.1,138.21370140247086
981.2,138.21628209703837
981.3000000000001,138.21886210939763
981.4000000000001,138.22144143978176
981.5,138.2240200884236
981.6,138.22659805555614
981.7,138.229175341412
981.8000000000001,138.2317519462239
981.9000000000001,138.23432787022438
982.,138.23690311364587
982.1,138.23947767672075
982.2,138.2420515596813
982.3000000000001,138.24462476275963
982.4000000000001,138.24719728618794
982.5,138.24976913019808
982.6,138.25234029502198
982.7,138.25491078089146
982.8000000000001,138.25748058803813
982.9000000000001,138.26004971669366
983.,138.2626181670895
983.1,138.265185939457
983.2,138.2677530340276
983.3000000000001,138.2703194510325
983.4000000000001,138.27288519070262
983.5,138.27545025326916
983.6,138.27801463896301
983.7,138.280578348015
983.8000000000001,138.28314138065582
983.9000000000001,138.2857037371161
984.,138.28826541762652
984.1,138.29082642241733
984.2,138.29338675171894
984.3000000000001,138.2959464057617
984.4000000000001,138.29850538477564
984.5,138.30106368899092
984.6,138.30362131863748
984.7,138.30617827394514
984.8000000000001,138.30873455514373
984.9000000000001,138.31129016246297
985.,138.31384509613235
985.1,138.31639935638145
985.2,138.3189529434397
985.3000000000001,138.32150585753627
985.4000000000001,138.32405809890045
985.5,138.32660966776137
985.6,138.32916056434803
985.7,138.33171078888935
985.8000000000001,138.33426034161417
985.9000000000001,138.33680922275119
986.,138.33935743252914
986.1,138.34190497117643
986.2,138.34445183892166
986.3000000000001,138.34699803599307
986.4000000000001,138.349543562619
986.5,138.35208841902758
986.6,138.35463260544688
986.7,138.3571761221049
986.8000000000001,138.35971896922956
986.9000000000001,138.36226114704863
987.,138.3648026557898
987.1,138.3673434956806
987.2,138.36988366694862
987.3000000000001,138.37242316982133
987.4000000000001,138.374962004526
987.5,138.3775001712898
987.6,138.38003767033996
987.7,138.38257450190346
987.8000000000001,138.38511066620728
987.9000000000001,138.38764616347822
988.,138.39018099394312
988.1,138.39271515782863
988.2,138.39524865536123
988.3000000000001,138.39778148676749
988.4000000000001,138.4003136522738
988.5,138.40284515210647
988.6,138.4053759864916
988.7,138.40790615565538
988.8000000000001,138.41043565982378
988.9000000000001,138.4129644992228
989.,138.41549267407814
989.1,138.41802018461567
989.2,138.4205470310609
989.3000000000001,138.42307321363944
989.4000000000001,138.42559873257682
989.5,138.42812358809823
989.6,138.43064778042913
989.7,138.43317130979455
989.8000000000001,138.4356941764196
989.9000000000001,138.43821638052933
990.,138.4407379223486
990.1,138.4432588021022
990.2,138.44577902001487
990.3000000000001,138.44829857631123
990.4000000000001,138.45081747121577
990.5,138.45333570495296
990.6,138.45585327774714
990.7,138.4583701898226
990.8000000000001,138.46088644140343
990.9000000000001,138.46340203271367
991.,138.46591696397735
991.1,138.46843123541836
991.2,138.4709448472605
991.3000000000001,138.47345779972738
991.4000000000001,138.47597009304263
991.5,138.47848172742985
991.6,138.48099270311243
991.7,138.48350302031366
991.8000000000001,138.4860126792568
991.9000000000001,138.48852168016492
992.,138.49103002326117
992.1,138.49353770876846
992.2,138.49604473690968
992.3000000000001,138.4985511079076
992.4000000000001,138.50105682198492
992.5,138.5035618793642
992.6,138.506066280268
992.7,138.50857002491867
992.8000000000001,138.51107311353857
992.9000000000001,138.5135755463499
993.,138.51607732357476
993.1,138.5185784454353
993.2,138.52107891215343
993.3000000000001,138.523578723951
993.4000000000001,138.52607788104976
993.5,138.52857638367146
993.6,138.53107423203755
993.7,138.5335714263697
993.8000000000001,138.53606796688925
993.9000000000001,138.53856385381746
994.,138.5410590873756
994.1,138.54355366778486
994.2,138.54604759526617
994.3000000000001,138.54854087004057
994.4000000000001,138.5510334923289
994.5,138.5535254623519
994.6,138.55601678033028
994.7,138.55850744648464
994.8000000000001,138.56099746103547
994.9000000000001,138.56348682420315
995.,138.56597553620801
995.1,138.5684635972703
995.2,138.5709510076102
995.3000000000001,138.5734377674477
995.4000000000001,138.57592387700268
995.5,138.5784093364951
995.6,138.58089414614477
995.7,138.58337830617128
995.8000000000001,138.58586181679425
995.9000000000001,138.5883446782333
996.,138.59082689070772
996.1,138.59330845443682
996.2,138.59578936963993
996.3000000000001,138.5982696365362
996.4000000000001,138.6007492553445
996.5,138.60322822628405
996.6,138.60570654957357
996.7,138.60818422543187
996.8000000000001,138.61066125407766
996.9000000000001,138.61313763572954
997.,138.61561337060613
997.1,138.6180884589256
997.2,138.62056290090655
997.3000000000001,138.62303669676706
997.4000000000001,138.6255098467254
997.5,138.6279823509996
997.6,138.63045420980765
997.7,138.63292542336734
997.8000000000001,138.63539599189664
997.9000000000001,138.6378659156131
998.,138.64033519473446
998.1,138.64280382947825
998.2,138.6452718200618
998.3000000000001,138.6477391667026
998.4000000000001,138.65020586961785
998.5,138.65267192902476
998.6,138.65513734514036
998.7,138.6576021181817
998.8000000000001,138.66006624836567
998.9000000000001,138.66252973590906
999.,138.66499258102868
999.1,138.6674547839411
999.2,138.66991634486297
999.3000000000001,138.67237726401066
999.4000000000001,138.6748375416006
999.5,138.677297177849
999.6,138.67975617297222
999.7,138.6822145271862
999.8000000000001,138.68467224070704
999.9000000000001,138.68712931375075
1000.,138.68958574653306
1000.1,138.69204153926975
1000.2,138.69449669217653
1000.3000000000001,138.69695120546896
1000.4000000000001,138.69940507936252
1000.5,138.70185831407267
1000.6,138.7043109098147
1000.7,138.70676286680384
1000.8000000000001,138.70921418525518
1000.9000000000001,138.71166486538382
1001.,138.71411490740468
1001.1,138.71656431153278
1001.2,138.71901307798277
1001.3000000000001,138.7214612069694
1001.4000000000001,138.72390869870725
1001.5,138.72635555341088
1001.6,138.72880177129474
1001.7,138.73124735257315
1001.8000000000001,138.7336922974604
1001.9000000000001,138.73613660617067
1002.,138.738580278918
1002.1,138.74102331591644
1002.2,138.74346571737985
1002.3000000000001,138.74590748352216
1002.4000000000001,138.74834861455705
1002.5,138.75078911069807
1002.6,138.7532289721589
1002.7,138.75566819915304
1002.8000000000001,138.75810679189382
1002.9000000000001,138.76054475059453
1003.,138.76298207546844
1003.1,138.7654187667287
1003.2,138.76785482458817
1003.3000000000001,138.77029024926006
1003.4000000000001,138.77272504095708
1003.5,138.77515919989204
1003.6,138.77759272627756
1003.7,138.78002562032646
1003.8000000000001,138.78245788225107
1003.9000000000001,138.78488951226382
1004.,138.7873205105772
1004.1,138.7897508774033
1004.2,138.79218061295444
1004.3000000000001,138.79460971744263
1004.4000000000001,138.79703819107985
1004.5,138.79946603407808
1004.6,138.8018932466491
1004.7,138.80431982900464
1004.8000000000001,138.80674578135645
1004.9000000000001,138.80917110391604
1005.,138.81159579689484
1005.1,138.81401986050423
1005.2,138.81644329495566
1005.3000000000001,138.81886610046024
1005.4000000000001,138.82128827722912
1005.5,138.82370982547337
1005.6,138.82613074540396
1005.7,138.82855103723173
1005.8000000000001,138.8309707011676
1005.9000000000001,138.8333897374221
1006.,138.83580814620592
1006.1,138.8382259277296
1006.2,138.8406430822036
1006.3000000000001,138.84305960983835
1006.4000000000001,138.84547551084404
1006.5,138.84789078543082
1006.6,138.8503054338089
1006.7,138.85271945618825
1006.8000000000001,138.8551328527788
1006.9000000000001,138.85754562379046
1007.,138.85995776943287
1007.1,138.86236928991585
1007.2,138.86478018544886
1007.3000000000001,138.86719045624156
1007.4000000000001,138.86960010250328
1007.5,138.87200912444337
1007.6,138.874417522271
1007.7,138.8768252961955
1007.8000000000001,138.87923244642582
1007.9000000000001,138.88163897317108
1008.,138.88404487664008
1008.1,138.88645015704174
1008.2,138.8888548145847
1008.3000000000001,138.89125884947765
1008.4000000000001,138.89366226192922
1008.5,138.89606505214783
1008.6,138.89846722034193
1008.7,138.9008687667198
1008.8000000000001,138.90326969148975
1008.9000000000001,138.90566999485978
1009.,138.9080696770381
1009.1,138.91046873823262
1009.2,138.91286717865123
1009.3000000000001,138.91526499850178
1009.4000000000001,138.91766219799197
1009.5,138.92005877732942
1009.6,138.9224547367218
1009.7,138.92485007637637
1009.8000000000001,138.92724479650064
1009.9000000000001,138.929638897302
1010.,138.93203237898754
1010.1,138.93442524176442
1010.2,138.93681748583975
1010.3000000000001,138.93920911142038
1010.4000000000001,138.94160011871332
1010.5,138.94399050792532
1010.6,138.9463802792631
1010.7,138.94876943293323
1010.8000000000001,138.95115796914232
1010.9000000000001,138.9535458880968
1011.,138.95593319000315
1011.1,138.95831987506753
1011.2,138.96070594349618
1011.3000000000001,138.9630913954953
1011.4000000000001,138.96547623127086
1011.5,138.96786045102886
1011.6,138.97024405497513
1011.7,138.97262704331555
1011.8000000000001,138.97500941625572
1011.9000000000001,138.97739117400135
1012.,138.97977231675793
1012.1,138.98215284473096
1012.2,138.9845327581258
1012.3000000000001,138.98691205714772
1012.4000000000001,138.98929074200194
1012.5,138.9916688128936
1012.6,138.99404627002772
1012.7,138.99642311360935
1012.8000000000001,138.99879934384325
1012.9000000000001,139.00117496093424
1013.,139.00354996508705
1013.1,139.00592435650628
1013.2,139.00829813539653
1013.3000000000001,139.01067130196222
1013.4000000000001,139.01304385640768
1013.5,139.0154157989373
1013.6,139.0177871297552
1013.7,139.02015784906564
1013.8000000000001,139.02252795707255
1013.9000000000001,139.02489745397995
1014.,139.02726633999168
1014.1,139.02963461531155
1014.2,139.0320022801433
1014.3000000000001,139.0343693346906
1014.4000000000001,139.0367357791569
1014.5,139.03910161374571
1014.6,139.04146683866045
1014.7,139.04383145410435
1014.8000000000001,139.0461954602807
1014.9000000000001,139.04855885739266
1015.,139.05092164564323
1015.1,139.0532838252354
1015.2,139.05564539637203
1015.3000000000001,139.05800635925598
1015.4000000000001,139.06036671408995
1015.5,139.06272646107666
1015.6,139.06508560041854
1015.7,139.0674441323182
1015.8000000000001,139.06980205697798
1015.9000000000001,139.07215937460015
1016.,139.074516085387
1016.1,139.0768721895407
1016.2,139.07922768726326
1016.3000000000001,139.08158257875675
1016.4000000000001,139.08393686422306
1016.5,139.08629054386398
1016.6,139.08864361788125
1016.7,139.09099608647657
1016.8000000000001,139.09334794985153
1016.9000000000001,139.09569920820758
1017.,139.0980498617462
1017.1,139.10039991066867
1017.2,139.10274935517626
1017.3000000000001,139.1050981954702
1017.4000000000001,139.1074464317515
1017.5,139.10979406422123
1017.6,139.11214109308034
1017.7,139.1144875185296
1017.8000000000001,139.11683334076983
1017.9000000000001,139.1191785600017
1018.,139.12152317642582
1018.1,139.12386719024272
1018.2,139.12621060165287
1018.3000000000001,139.12855341085657
1018.4000000000001,139.13089561805418
1018.5,139.13323722344583
1018.6,139.13557822723166
1018.7,139.1379186296118
1018.8000000000001,139.14025843078602
1018.9000000000001,139.14259763095436
1019.,139.14493623031652
1019.1,139.14727422907234
1019.2,139.14961162742128
1019.3000000000001,139.151948425563
1019.4000000000001,139.15428462369695
1019.5,139.1566202220226
1019.6,139.1589552207392
1019.7,139.16128962004595
1019.8000000000001,139.16362342014205
1019.9000000000001,139.1659566212265
1020.,139.1682892234984
1020.1,139.17062122715663
1020.2,139.17295263239996
1020.3000000000001,139.17528343942718
1020.4000000000001,139.17761364843696
1020.5,139.1799432596279
1020.6,139.1822722731985
1020.7,139.18460068934718
1020.8000000000001,139.1869285082723
1020.9000000000001,139.1892557301721
1021.,139.1915823552449
1021.1,139.19390838368864
1021.2,139.19623381570145
1021.3000000000001,139.19855865148125
1021.4000000000001,139.2008828912259
1021.5,139.20320653513318
1021.6,139.20552958340082
1021.7,139.20785203622646
1021.8000000000001,139.2101738938077
1021.9000000000001,139.21249515634187
1022.,139.21481582402652
1022.1,139.21713589705882
1022.2,139.21945537563616
1022.3000000000001,139.22177425995554
1022.4000000000001,139.22409255021412
1022.5,139.2264102466089
1022.6,139.2287273493367
1022.7,139.2310438585945
1022.8000000000001,139.23335977457896
1022.9000000000001,139.2356750974868
1023.,139.23798982751458
1023.1,139.2403039648588
1023.2,139.242617509716
1023.3000000000001,139.24493046228247
1023.4000000000001,139.24724282275446
1023.5,139.24955459132823
1023.6,139.2518657681999
1023.7,139.25417635356553
1023.8000000000001,139.25648634762103
1023.9000000000001,139.25879575056226
1024.,139.26110456258516
1024.1000000000001,139.26341278388534
1024.2,139.2657204146585
1024.3,139.26802745510017
1024.4,139.27033390540592
1024.5,139.2726397657711
1024.6000000000001,139.27494503639102
1024.7,139.27724971746102
1024.8,139.2795538091762
1024.9,139.28185731173176
1025.,139.2841602253226
1025.1000000000001,139.28646255014374
1025.2,139.28876428639003
1025.3,139.2910654342563
1025.4,139.29336599393713
1025.5,139.29566596562728
1025.6000000000001,139.29796534952115
1025.7,139.30026414581346
1025.8,139.30256235469835
1025.9,139.3048599763703
1026.,139.3071570110234
1026.1000000000001,139.30945345885198
1026.2,139.31174932005
1026.3,139.31404459481155
1026.4,139.3163392833305
1026.5,139.31863338580072
1026.6000000000001,139.32092690241595
1026.7,139.3232198333699
1026.8,139.32551217885617
1026.9,139.32780393906836
1027.,139.33009511419982
1027.1000000000001,139.33238570444405
1027.2,139.3346757099943
1027.3,139.33696513104374
1027.4,139.3392539677856
1027.5,139.34154222041295
1027.6000000000001,139.34382988911872
1027.7,139.3461169740959
1027.8,139.34840347553722
1027.9,139.3506893936356
1028.,139.35297472858358
1028.1000000000001,139.35525948057384
1028.2,139.35754364979886
1028.3,139.3598272364511
1028.4,139.36211024072304
1028.5,139.36439266280678
1028.6000000000001,139.36667450289474
1028.7,139.36895576117897
1028.8,139.37123643785154
1028.9,139.37351653310435
1029.,139.37579604712948
1029.1000000000001,139.37807498011864
1029.2,139.38035333226367
1029.3,139.38263110375615
1029.4,139.38490829478783
1029.5,139.38718490555007
1029.6000000000001,139.38946093623443
1029.7,139.39173638703224
1029.8,139.3940112581349
1029.9,139.3962855497334
1030.,139.39855926201912
1030.1000000000001,139.40083239518302
1030.2,139.40310494941605
1030.3,139.4053769249092
1030.4,139.4076483218533
1030.5,139.40991914043906
1030.6000000000001,139.41218938085723
1030.7,139.41445904329836
1030.8,139.41672812795298
1030.9,139.41899663501158
1031.,139.4212645646645
1031.1000000000001,139.4235319171021
1031.2,139.42579869251455
1031.3,139.42806489109205
1031.4,139.43033051302464
1031.5,139.4325955585023
1031.6000000000001,139.43486002771502
1031.7,139.4371239208525
1031.8,139.4393872381047
1031.9,139.4416499796612
1032.,139.44391214571164
1032.1000000000001,139.4461737364455
1032.2,139.44843475205235
1032.3,139.45069519272158
1032.4,139.4529550586424
1032.5,139.45521435000413
1032.6000000000001,139.45747306699585
1032.7,139.45973120980676
1032.8,139.46198877862577
1032.9,139.4642457736419
1033.,139.46650219504392
1033.1000000000001,139.4687580430207
1033.2,139.4710133177609
1033.3,139.4732680194532
1033.4,139.47552214828607
1033.5,139.47777570444808
1033.6000000000001,139.48002868812756
1033.7,139.48228109951293
1033.8,139.48453293879237
1033.9,139.48678420615406
1034.,139.48903490178617
1034.1000000000001,139.4912850258767
1034.2,139.49353457861355
1034.3,139.49578356018466
1034.4,139.49803197077784
1034.5,139.5002798105808
1034.6000000000001,139.50252707978117
1034.7,139.5047737785666
1034.8,139.50701990712452
1034.9,139.50926546564236
1035.,139.51151045430757
1035.1000000000001,139.51375487330733
1035.2,139.51599872282887
1035.3,139.51824200305936
1035.4,139.5204847141858
1035.5,139.5227268563952
1035.6000000000001,139.52496842987446
1035.7,139.52720943481043
1035.8,139.52944987138977
1035.9,139.5316897397994
1036.,139.53392904022564
1036.1000000000001,139.5361677728552
1036.2,139.5384059378745
1036.3,139.5406435354699
1036.4,139.54288056582774
1036.5,139.54511702913425
1036.6000000000001,139.54735292557555
1036.7,139.54958825533777
1036.8,139.55182301860694
1036.9,139.55405721556895
1037.,139.55629084640967
1037.1000000000001,139.55852391131492
1037.2,139.5607564104704
1037.3,139.56298834406175
1037.4,139.56521971227448
1037.5,139.56745051529424
1037.6000000000001,139.56968075330636
1037.7,139.5719104264961
1037.8,139.57413953504886
1037.9,139.57636807914977
1038.,139.57859605898395
1038.1000000000001,139.5808234747365
1038.2,139.58305032659243
1038.3,139.58527661473647
1038.4,139.5875023393536
1038.5,139.58972750062853
1038.6000000000001,139.59195209874596
1038.7,139.59417613389053
1038.8,139.59639960624668
1038.9,139.59862251599887
1039.,139.60084486333162
1039.1000000000001,139.60306664842912
1039.2,139.60528787147564
1039.3,139.60750853265537
1039.4,139.6097286321524
1039.5,139.61194817015075
1039.6000000000001,139.61416714683432
1039.7,139.6163855623871
1039.8,139.61860341699276
1039.9,139.62082071083503
1040.,139.6230374440977
1040.1000000000001,139.62525361696427
1040.2,139.6274692296182
1040.3,139.62968428224298
1040.4,139.6318987750219
1040.5,139.63411270813836
1040.6000000000001,139.63632608177556
1040.7,139.63853889611656
1040.8,139.6407511513445
1040.9,139.6429628476423
1041.,139.645173985193
1041.1000000000001,139.64738456417936
1041.2,139.64959458478418
1041.3,139.65180404719018
1041.4,139.65401295158
1041.5,139.6562212981362
1041.6000000000001,139.6584290870412
1041.7,139.6606363184775
1041.8,139.66284299262745
1041.9,139.66504910967322
1042.,139.66725466979707
1042.1000000000001,139.66945967318114
1042.2,139.6716641200075
1042.3,139.67386801045808
1042.4,139.6760713447148
1042.5,139.67827412295946
1042.6000000000001,139.68047634537393
1042.7,139.6826780121398
1042.8,139.68487912343875
1042.9,139.68707967945232
1043.,139.68927968036192
1043.1000000000001,139.691479126349
1043.2,139.6936780175949
1043.3,139.6958763542809
1043.4,139.69807413658813
1043.5,139.70027136469773
1043.6000000000001,139.70246803879076
1043.7,139.70466415904812
1043.8,139.70685972565076
1043.9,139.70905473877957
1044.,139.7112491986152
1044.1000000000001,139.7134431053384
1044.2,139.71563645912974
1044.3,139.71782926016976
1044.4,139.72002150863898
1044.5,139.72221320471775
1044.6000000000001,139.72440434858632
1044.7,139.72659494042514
1044.8,139.72878498041422
1044.9,139.73097446873373
1045.,139.73316340556374
1045.1000000000001,139.73535179108418
1045.2,139.7375396254749
1045.3,139.7397269089158
1045.4,139.74191364158665
1045.5,139.74409982366706
1045.6000000000001,139.74628545533656
1045.7,139.74847053677496
1045.8,139.75065506816148
1045.9,139.75283904967563
1046.,139.7550224814967
1046.1000000000001,139.75720536380396
1046.2,139.75938769677657
1046.3,139.76156948059364
1046.4,139.7637507154343
1046.5,139.76593140147733
1046.6000000000001,139.7681115389018
1046.7,139.7702911278865
1046.8,139.77247016861017
1046.9,139.77464866125146
1047.,139.77682660598907
1047.1000000000001,139.77900400300143
1047.2,139.78118085246712
1047.3,139.78335715456456
1047.4,139.78553290947195
1047.5,139.78770811736763
1047.6000000000001,139.78988277842987
1047.7,139.79205689283665
1047.8,139.79423046076613
1047.9,139.7964034823962
1048.,139.79857595790477
1048.1000000000001,139.80074788746978
1048.2,139.80291927126896
1048.3,139.80509010947992
1048.4,139.80726040228035
1048.5,139.80943014984786
1048.6000000000001,139.81159935235985
1048.7,139.81376800999382
1048.8,139.81593612292698
1048.9,139.81810369133674
1049.,139.82027071540028
1049.1000000000001,139.8224371952947
1049.2,139.82460313119708
1049.3,139.82676852328441
1049.4,139.8289333717336
1049.5,139.83109767672155
1049.6000000000001,139.83326143842504
1049.7,139.83542465702075
1049.8,139.8375873326853
1049.9,139.83974946559542
1050.,139.8419110559274
1050.1000000000001,139.84407210385785
1050.2,139.8462326095631
1050.3,139.8483925732193
1050.4,139.85055199500286
1050.5,139.85271087508985
1050.6000000000001,139.85486921365637
1050.7,139.85702701087848
1050.8,139.859184266932
1050.9,139.861340981993
1051.,139.86349715623714
1051.1000000000001,139.8656527898402
1051.2,139.8678078829779
1051.3,139.86996243582573
1051.4,139.8721164485594
1051.5,139.8742699213542
1051.6000000000001,139.87642285438557
1051.7,139.87857524782882
1051.8,139.8807271018593
1051.9,139.8828784166521
1052.,139.8850291923823
1052.1000000000001,139.8871794292251
1052.2,139.88932912735538
1052.3,139.891478286948
1052.4,139.89362690817785
1052.5,139.89577499121972
1052.6000000000001,139.89792253624833
1052.7,139.90006954343826
1052.8,139.90221601296406
1052.9,139.9043619450003
1053.,139.90650733972132
1053.1000000000001,139.90865219730145
1053.2,139.91079651791512
1053.3,139.91294030173646
1053.4,139.91508354893966
1053.5,139.9172262596987
1053.6000000000001,139.9193684341877
1053.7,139.92151007258056
1053.8,139.9236511750512
1053.9,139.92579174177334
1054.,139.92793177292083
1054.1000000000001,139.93007126866718
1054.2,139.93221022918613
1054.3,139.9343486546512
1054.4,139.93648654523585
1054.5,139.93862390111335
1054.6000000000001,139.94076072245716
1054.7,139.94289700944054
1054.8,139.94503276223662
1054.9,139.9471679810186
1055.,139.9493026659594
1055.1000000000001,139.95143681723215
1055.2,139.95357043500965
1055.3,139.95570351946483
1055.4,139.95783607077044
1055.5,139.95996808909925
1055.6000000000001,139.96209957462378
1055.7,139.96423052751675
1055.8,139.96636094795056
1055.9,139.9684908360977
1056.,139.97062019213053
1056.1000000000001,139.97274901622137
1056.2,139.97487730854243
1056.3,139.97700506926589
1056.4,139.97913229856388
1056.5,139.98125899660843
1056.6000000000001,139.98338516357148
1056.7,139.98551079962488
1056.8,139.98763590494056
1056.9,139.9897604796903
1057.,139.99188452404556
1057.1000000000001,139.99400803817826
1057.2,139.99613102225987
1057.3,139.99825347646188
1057.4,140.00037540095565
1057.5,140.00249679591252
1057.6000000000001,140.0046176615039
1057.7,140.00673799790098
1057.8,140.00885780527486
1057.9,140.0109770837966
1058.,140.01309583363738
1058.1000000000001,140.01521405496797
1058.2,140.01733174795936
1058.3,140.0194489127823
1058.4,140.0215655496077
1058.5,140.02368165860602
1058.6000000000001,140.02579723994808
1058.7,140.0279122938043
1058.8,140.03002682034523
1058.9,140.0321408197412
1059.,140.03425429216264
1059.1000000000001,140.03636723777984
1059.2,140.03847965676297
1059.3,140.04059154928217
1059.4,140.04270291550762
1059.5,140.0448137556092
1059.6000000000001,140.04692406975695
1059.7,140.04903385812068
1059.8,140.0511431208703
1059.9,140.05325185817543
1060.,140.0553600702059
1060.1000000000001,140.0574677571312
1060.2,140.05957491912096
1060.3,140.0616815563446
1060.4,140.0637876689716
1060.5,140.06589325717124
1060.6000000000001,140.0679983211128
1060.7,140.07010286096556
1060.8,140.0722068768986
1060.9,140.07431036908108
1061.,140.07641333768197
1061.1000000000001,140.07851578287017
1061.2,140.0806177048146
1061.3,140.08271910368416
1061.4,140.08481997964753
1061.5,140.08692033287335
1061.6000000000001,140.08902016353025
1061.7,140.0911194717869
1061.8,140.09321825781163
1061.9,140.09531652177296
1062.,140.09741426383917
1062.1000000000001,140.09951148417863
1062.2,140.1016081829595
1062.3,140.10370436034998
1062.4,140.10580001651812
1062.5,140.10789515163194
1062.6000000000001,140.10998976585938
1062.7,140.11208385936843
1062.8,140.11417743232678
1062.9,140.11627048490237
1063.,140.11836301726268
1063.1000000000001,140.1204550295755
1063.2,140.1225465220083
1063.3,140.1246374947286
1063.4,140.1267279479039
1063.5,140.1288178817015
1063.6000000000001,140.13090729628863
1063.7,140.13299619183263
1063.8,140.1350845685007
1063.9,140.1371724264598
1064.,140.13925976587714
1064.1000000000001,140.14134658691958
1064.2,140.14343288975397
1064.3,140.1455186745473
1064.4,140.14760394146634
1064.5,140.1496886906776
1064.6000000000001,140.15177292234796
1064.7,140.15385663664384
1064.8,140.15593983373188
1064.9,140.1580225137784
1065.,140.1601046769499
1065.1000000000001,140.16218632341267
1065.2,140.1642674533329
1065.3,140.16634806687688
1065.4,140.1684281642106
1065.5,140.17050774550026
1065.6000000000001,140.17258681091178
1065.7,140.1746653606111
1065.8,140.1767433947641
1065.9,140.17882091353653
1066.,140.18089791709414
1066.1000000000001,140.18297440560266
1066.2,140.18505037922762
1066.3,140.18712583813462
1066.4,140.1892007824891
1066.5,140.1912752124565
1066.6000000000001,140.19334912820207
1066.7,140.19542252989123
1066.8,140.19749541768905
1066.9,140.19956779176087
1067.,140.20163965227158
1067.1000000000001,140.20371099938632
1067.2,140.20578183327004
1067.3,140.2078521540876
1067.4,140.2099219620038
1067.5,140.21199125718346
1067.6000000000001,140.2140600397913
1067.7,140.21612830999192
1067.8,140.21819606794978
1067.9,140.22026331382963
1068.,140.22233004779568
1068.1000000000001,140.22439627001245
1068.2,140.2264619806442
1068.3,140.22852717985523
1068.4,140.2305918678096
1068.5,140.23265604467161
1068.6000000000001,140.2347197106052
1068.7,140.2367828657744
1068.8,140.23884551034308
1068.9,140.2409076444752
1069.,140.24296926833443
1069.1000000000001,140.2450303820847
1069.2,140.2470909858895
1069.3,140.24915107991256
1069.4,140.25121066431737
1069.5,140.25326973926738
1069.6000000000001,140.2553283049261
1069.7,140.2573863614568
1069.8,140.25944390902288
1069.9,140.26150094778737
1070.,140.2635574779136
1070.1000000000001,140.2656134995647
1070.2,140.2676690129035
1070.3,140.26972401809314
1070.4,140.2717785152965
1070.5,140.27383250467642
1070.6000000000001,140.27588598639562
1070.7,140.2779389606169
1070.8,140.2799914275029
1070.9,140.28204338721616
1071.,140.28409483991925
1071.1000000000001,140.28614578577464
1071.2,140.2881962249447
1071.3,140.29024615759172
1071.4,140.29229558387811
1071.5,140.29434450396602
1071.6000000000001,140.29639291801757
1071.7,140.2984408261948
1071.8,140.30048822865984
1071.9,140.3025351255746
1072.,140.30458151710093
1072.1000000000001,140.3066274034007
1072.2,140.30867278463572
1072.3,140.31071766096764
1072.4,140.3127620325581
1072.5,140.3148058995687
1072.6000000000001,140.3168492621609
1072.7,140.31889212049632
1072.8,140.32093447473613
1072.9,140.32297632504185
1073.,140.32501767157456
1073.1000000000001,140.32705851449558
1073.2,140.32909885396606
1073.3,140.33113869014704
1073.4,140.3331780231995
1073.5,140.3352168532845
1073.6000000000001,140.33725518056278
1073.7,140.3392930051953
1073.8,140.3413303273427
1073.9,140.34336714716582
1074.,140.34540346482518
1074.1000000000001,140.3474392804814
1074.2,140.34947459429495
1074.3,140.35150940642637
1074.4,140.35354371703605
1074.5,140.3555775262842
1074.6000000000001,140.35761083433113
1074.7,140.35964364133704
1074.8,140.36167594746217
1074.9,140.36370775286645
1075.,140.36573905770996
1075.1000000000001,140.36776986215267
1075.2,140.36980016635442
1075.3,140.3718299704751
1075.4,140.37385927467437
1075.5,140.3758880791121
1075.6000000000001,140.37791638394773
1075.7,140.379944189341
1075.8,140.3819714954513
1075.9,140.38399830243821
1076.,140.38602461046105
1076.1000000000001,140.38805041967913
1076.2,140.39007573025182
1076.3,140.3921005423382
1076.4,140.39412485609748
1076.5,140.3961486716887
1076.6000000000001,140.398171989271
1076.7,140.4001948090032
1076.8,140.4022171310443
1076.9,140.404238955553
1077.,140.40626028268827
1077.1000000000001,140.4082811126086
1077.2,140.41030144547284
1077.3,140.4123212814395
1077.4,140.41434062066705
1077.5,140.41635946331397
1077.6000000000001,140.41837780953884
1077.7,140.42039565949975
1077.8,140.42241301335514
1077.9,140.42442987126316
1078.,140.426446233382
1078.1000000000001,140.4284620998698
1078.2,140.4304774708845
1078.3,140.43249234658413
1078.4,140.43450672712655
1078.5,140.4365206126697
1078.6000000000001,140.43853400337136
1078.7,140.44054689938918
1078.8,140.44255930088087
1078.9,140.44457120800405
1079.,140.44658262091625
1079.1000000000001,140.44859353977495
1079.2,140.4506039647376
1079.3,140.45261389596158
1079.4,140.45462333360408
1079.5,140.45663227782245
1079.6000000000001,140.45864072877382
1079.7,140.46064868661537
1079.8,140.4626561515041
1079.9,140.46466312359695
1080.,140.46666960305103
1080.1000000000001,140.468675590023
1080.2,140.47068108466982
1080.3,140.47268608714828
1080.4,140.4746905976149
1080.5,140.47669461622644
1080.6000000000001,140.47869814313944
1080.7,140.48070117851046
1080.8,140.48270372249576
1080.9,140.48470577525202
1081.,140.48670733693535
1081.1000000000001,140.48870840770206
1081.2,140.49070898770842
1081.3,140.4927090771105
1081.4,140.49470867606448
1081.5,140.4967077847263
1081.6000000000001,140.4987064032519
1081.7,140.5007045317973
1081.8,140.5027021705183
1081.9,140.50469931957068
1082.,140.50669597911008
1082.1000000000001,140.50869214929224
1082.2,140.5106878302728
1082.3,140.51268302220726
1082.4,140.5146777252511
1082.5,140.5166719395597
1082.6000000000001,140.51866566528852
1082.7,140.52065890259277
1082.8,140.52265165162777
1082.9,140.52464391254867
1083.,140.52663568551054
1083.1000000000001,140.52862697066854
1083.2,140.53061776817756
1083.3,140.53260807819262
1083.4,140.53459790086862
1083.5,140.53658723636033
1083.6000000000001,140.53857608482252
1083.7,140.5405644464099
1083.8,140.54255232127713
1083.9,140.54453970957874
1084.,140.54652661146932
1084.1000000000001,140.54851302710333
1084.2,140.55049895663507
1084.3,140.552484400219
1084.4,140.55446935800933
1084.5,140.5564538301604
1084.6000000000001,140.55843781682614
1084.7,140.56042131816096
1084.8,140.56240433431873
1084.9,140.5643868654534
1085.,140.56636891171894
1085.1000000000001,140.5683504732693
1085.2,140.57033155025817
1085.3,140.5723121428394
1085.4,140.57429225116658
1085.5,140.5762718753934
1085.6000000000001,140.57825101567335
1085.7,140.5802296721601
1085.8,140.58220784500696
1085.9,140.58418553436738
1086.,140.58616274039468
1086.1000000000001,140.58813946324216
1086.2,140.59011570306296
1086.3,140.59209146001035
1086.4,140.59406673423732
1086.5,140.59604152589696
1086.6000000000001,140.59801583514223
1086.7,140.59998966212606
1086.8,140.60196300700127
1086.9,140.60393586992078
1087.,140.60590825103714
1087.1000000000001,140.60788015050323
1087.2,140.60985156847153
1087.3,140.6118225050947
1087.4,140.61379296052513
1087.5,140.6157629349154
1087.6000000000001,140.61773242841787
1087.7,140.6197014411848
1087.8,140.6216699733685
1087.9,140.62363802512118
1088.,140.625605596595
1088.1000000000001,140.6275726879421
1088.2,140.62953929931444
1088.3,140.63150543086397
1088.4,140.63347108274277
1088.5,140.63543625510246
1088.6000000000001,140.63740094809512
1088.7,140.63936516187226
1088.8,140.64132889658566
1088.9,140.64329215238695
1089.,140.6452549294277
1089.1000000000001,140.64721722785944
1089.2,140.6491790478335
1089.3,140.65114038950145
1089.4,140.6531012530145
1089.5,140.655061638524
1089.6000000000001,140.65702154618108
1089.7,140.65898097613695
1089.8,140.66093992854275
1089.9,140.66289840354952
1090.,140.6648564013081
1090.1000000000001,140.66681392196955
1090.2,140.66877096568479
1090.3,140.67072753260447
1090.4,140.67268362287948
1090.5,140.67463923666043
1090.6000000000001,140.67659437409796
1090.7,140.67854903534274
1090.8,140.68050322054515
1090.9,140.68245692985576
1091.,140.68441016342499
1091.1000000000001,140.68636292140306
1091.2,140.68831520394036
1091.3,140.69026701118713
1091.4,140.69221834329355
1091.5,140.6941692004096
1091.6000000000001,140.69611958268547
1091.7,140.69806949027114
1091.8,140.70001892331646
1091.9,140.70196788197148
1092.,140.70391636638587
1092.1000000000001,140.7058643767095
1092.2,140.70781191309206
1092.3,140.70975897568314
1092.4,140.7117055646324
1092.5,140.7136516800894
1092.6000000000001,140.71559732220356
1092.7,140.7175424911243
1092.8,140.71948718700102
1092.9,140.72143140998307
1093.,140.72337516021963
1093.1000000000001,140.72531843785993
1093.2,140.72726124305308
1093.3,140.7292035759482
1093.4,140.73114543669422
1093.5,140.73308682544024
1093.6000000000001,140.73502774233506
1093.7,140.7369681875276
1093.8,140.73890816116656
1093.9,140.7408476634008
1094.,140.74278669437896
1094.1000000000001,140.74472525424957
1094.2,140.74666334316126
1094.3,140.74860096126258
1094.4,140.75053810870193
1094.5,140.75247478562767
1094.6000000000001,140.75441099218827
1094.7,140.75634672853184
1094.8,140.75828199480674
1094.9,140.760216791161
1095.,140.7621511177429
1095.1000000000001,140.76408497470032
1095.2,140.76601836218134
1095.3,140.76795128033393
1095.4,140.76988372930592
1095.5,140.7718157092451
1095.6000000000001,140.77374722029936
1095.7,140.7756782626163
1095.8,140.7776088363436
1095.9,140.77953894162889
1096.,140.7814685786197
1096.1000000000001,140.78339774746345
1096.2,140.78532644830767
1096.3,140.7872546812997
1096.4,140.78918244658675
1096.5,140.79110974431623
1096.6000000000001,140.79303657463527
1096.7,140.79496293769103
1096.8,140.79688883363062
1096.9,140.79881426260096
1097.,140.80073922474915
1097.1000000000001,140.80266372022209
1097.2,140.80458774916664
1097.3,140.8065113117296
1097.4,140.80843440805762
1097.5,140.81035703829755
1097.6000000000001,140.81227920259602
1097.7,140.81420090109947
1097.8,140.81612213395454
1097.9,140.8180429013077
1098.,140.8199632033053
1098.1000000000001,140.8218830400938
1098.2,140.82380241181937
1098.3,140.82572131862838
1098.4,140.82763976066684
1098.5,140.82955773808115
1098.6000000000001,140.8314752510172
1098.7,140.833392299621
1098.8,140.8353088840386
1098.9,140.83722500441593
1099.,140.83914066089872
1099.1000000000001,140.84105585363292
1099.2,140.84297058276414
1099.3,140.8448848484381
1099.4,140.84679865080057
1099.5,140.84871198999687
1099.6000000000001,140.85062486617272
1099.7,140.8525372794735
1099.8,140.85444923004465
1099.9,140.85636071803148
1100.,140.85827174357937
1100.1000000000001,140.86018230683348
1100.2,140.862092407939
1100.3,140.8640020470411
1100.4,140.86591122428484
1100.5,140.8678199398152
1100.6000000000001,140.86972819377723
1100.7,140.87163598631577
1100.8,140.87354331757567
1100.9,140.87545018770174
1101.,140.87735659683878
1101.1000000000001,140.87926254513133
1101.2,140.8811680327242
1101.3,140.88307305976178
1101.4,140.8849776263888
1101.5,140.88688173274957
1101.6000000000001,140.88878537898856
1101.7,140.89068856525003
1101.8,140.89259129167846
1101.9,140.89449355841796
1102.,140.89639536561273
1102.1000000000001,140.89829671340695
1102.2,140.90019760194465
1102.3,140.90209803136995
1102.4,140.90399800182666
1102.5,140.9058975134588
1102.6000000000001,140.90779656641018
1102.7,140.90969516082473
1102.8,140.911593296846
1102.9,140.91349097461787
1103.,140.91538819428385
1103.1000000000001,140.91728495598755
1103.2,140.91918125987257
1103.3,140.92107710608235
1103.4,140.92297249476027
1103.5,140.9248674260497
1103.6000000000001,140.926761900094
1103.7,140.92865591703634
1103.8,140.93054947702
1103.9,140.93244258018817
1104.,140.93433522668383
1104.1000000000001,140.93622741665007
1104.2,140.93811915022982
1104.3,140.9400104275661
1104.4,140.9419012488017
1104.5,140.9437916140795
1104.6000000000001,140.94568152354225
1104.7,140.94757097733262
1104.8,140.94945997559333
1104.9,140.95134851846694
1105.,140.95323660609597
1105.1000000000001,140.95512423862294
1105.2,140.95701141619037
1105.3,140.9588981389405
1105.4,140.96078440701572
1105.5,140.96267022055832
1105.6000000000001,140.96455557971055
1105.7,140.96644048461454
1105.8,140.96832493541234
1105.9,140.97020893224607
1106.,140.97209247525777
1106.1000000000001,140.97397556458935
1106.2,140.97585820038273
1106.3,140.97774038277967
1106.4,140.97962211192208
1106.5,140.98150338795156
1106.6000000000001,140.98338421100993
1106.7,140.98526458123868
1106.8,140.9871444987795
1106.9,140.98902396377386
1107.,140.99090297636317
1107.1000000000001,140.9927815366889
1107.2,140.99465964489247
1107.3,140.99653730111507
1107.4,140.99841450549792
1107.5,141.00029125818233
1107.6000000000001,141.00216755930944
1107.7,141.00404340902023
1107.8,141.00591880745577
1107.9,141.0077937547571
1108.,141.0096682510651
1108.1000000000001,141.0115422965207
1108.2,141.0134158912646
1108.3,141.01528903543763
1108.4,141.01716172918057
1108.5,141.01903397263396
1108.6000000000001,141.02090576593847
1108.7,141.02277710923465
1108.8,141.02464800266296
1108.9,141.0265184463639
1109.,141.0283884404778
1109.1000000000001,141.03025798514503
1109.2,141.0321270805059
1109.3,141.03399572670062
1109.4,141.03586392386933
1109.5,141.03773167215218
1109.6000000000001,141.0395989716893
1109.7,141.04146582262058
1109.8,141.0433322250861
1109.9,141.04519817922574
1110.,141.04706368517927
1110.1000000000001,141.0489287430866
1110.2,141.05079335308744
1110.3,141.05265751532156
1110.4,141.0545212299285
1110.5,141.05638449704793
1110.6000000000001,141.0582473168193
1110.7,141.06010968938216
1110.8,141.06197161487592
1110.9,141.06383309344002
1111.,141.0656941252137
1111.1000000000001,141.06755471033628
1111.2,141.06941484894696
1111.3,141.07127454118495
1111.4,141.07313378718928
1111.5,141.07499258709913
1111.6000000000001,141.07685094105344
1111.7,141.07870884919117
1111.8,141.08056631165124
1111.9,141.08242332857245
1112.,141.0842799000937
1112.1000000000001,141.0861360263536
1112.2,141.08799170749097
1112.3,141.08984694364443
1112.4,141.09170173495252
1112.5,141.09355608155374
1112.6000000000001,141.09540998358665
1112.7,141.09726344118968
1112.8,141.09911645450114
1112.9,141.10096902365947
1113.,141.1028211488028
1113.1000000000001,141.10467283006943
1113.2,141.10652406759758
1113.3,141.10837486152522
1113.4,141.11022521199055
1113.5,141.11207511913153
1113.6000000000001,141.11392458308606
1113.7,141.11577360399218
1113.8,141.11762218198763
1113.9,141.11947031721027
1114.,141.12131800979776
1114.1000000000001,141.12316525988797
1114.2,141.12501206761831
1114.3,141.12685843312659
1114.4,141.1287043565502
1114.5,141.13054983802678
1114.6000000000001,141.13239487769354
1114.7,141.1342394756881
1114.8,141.1360836321477
1114.9,141.13792734720957
1115.,141.1397706210109
1115.1000000000001,141.14161345368908
1115.2,141.14345584538103
1115.3,141.1452977962239
1115.4,141.14713930635466
1115.5,141.14898037591038
1115.6000000000001,141.15082100502786
1115.7,141.15266119384404
1115.8,141.15450094249567
1115.9,141.1563402511196
1116.,141.15817911985243
1116.1000000000001,141.16001754883095
1116.2,141.16185553819165
1116.3,141.16369308807114
1116.4,141.16553019860586
1116.5,141.16736686993235
1116.6000000000001,141.16920310218697
1116.7,141.17103889550603
1116.8,141.17287425002584
1116.9,141.17470916588275
1117.,141.1765436432127
1117.1000000000001,141.17837768215216
1117.2,141.18021128283695
1117.3,141.18204444540328
1117.4,141.18387716998697
1117.5,141.18570945672414
1117.6000000000001,141.18754130575053
1117.7,141.18937271720205
1117.8,141.1912036912144
1117.9,141.1930342279234
1118.,141.1948643274647
1118.1000000000001,141.1966939899739
1118.2,141.1985232155866
1118.3,141.20035200443832
1118.4,141.20218035666448
1118.5,141.20400827240064
1118.6000000000001,141.20583575178202
1118.7,141.20766279494399
1118.8,141.2094894020218
1118.9,141.21131557315076
1119.,141.21314130846596
1119.1000000000001,141.2149666081025
1119.2,141.21679147219544
1119.3,141.21861590087985
1119.4,141.22043989429068
1119.5,141.2222634525628
1119.6000000000001,141.22408657583108
1119.7,141.22590926423032
1119.8,141.22773151789534
1119.9,141.22955333696075
1120.,141.2313747215613
1120.1000000000001,141.2331956718315
1120.2,141.23501618790598
1120.3,141.2368362699192
1120.4,141.2386559180057
1120.5,141.24047513229976
1120.6000000000001,141.2422939129358
1120.7,141.2441122600481
1120.8,141.2459301737709
1120.9,141.2477476542384
1121.,141.24956470158475
1121.1000000000001,141.25138131594406
1121.2,141.2531974974504
1121.3,141.25501324623775
1121.4,141.25682856244
1121.5,141.25864344619112
1121.6000000000001,141.26045789762492
1121.7,141.2622719168752
1121.8,141.2640855040757
1121.9,141.26589865936015
1122.,141.2677113828621
1122.1000000000001,141.26952367471517
1122.2,141.27133553505297
1122.3,141.27314696400902
1122.4,141.27495796171658
1122.5,141.27676852830925
1122.6000000000001,141.2785786639202
1122.7,141.28038836868285
1122.8,141.28219764273038
1122.9,141.28400648619595
1123.,141.28581489921277
1123.1000000000001,141.28762288191388
1123.2,141.28943043443232
1123.3,141.29123755690105
1123.4,141.29304424945312
1123.5,141.29485051222136
1123.6000000000001,141.2966563453386
1123.7,141.29846174893754
1123.8,141.30026672315105
1123.9,141.30207126811177
1124.,141.30387538395237
1124.1000000000001,141.3056790708054
1124.2,141.30748232880342
1124.3,141.30928515807884
1124.4,141.31108755876423
1124.5,141.31288953099187
1124.6000000000001,141.3146910748942
1124.7,141.3164921906034
1124.8,141.3182928782518
1124.9,141.32009313797153
1125.,141.3218929698948
1125.1000000000001,141.3236923741536
1125.2,141.32549135088007
1125.3,141.3272899002061
1125.4,141.32908802226368
1125.5,141.3308857171847
1125.6000000000001,141.33268298510112
1125.7,141.33447982614453
1125.8,141.33627624044672
1125.9,141.3380722281395
1126.,141.3398677893544
1126.1000000000001,141.34166292422307
1126.2,141.343457632877
1126.3,141.34525191544782
1126.4,141.34704577206674
1126.5,141.34883920286538
1126.6000000000001,141.350632207975
1126.7,141.35242478752681
1126.8,141.35421694165225
1126.9,141.3560086704823
1127.,141.3577999741483
1127.1000000000001,141.35959085278125
1127.2,141.36138130651224
1127.3,141.36317133547223
1127.4,141.36496093979218
1127.5,141.36675011960304
1127.6000000000001,141.36853887503563
1127.7,141.37032720622074
1127.8,141.37211511328903
1127.9,141.37390259637147
1128.,141.3756896555985
1128.1000000000001,141.37747629110078
1128.2,141.3792625030089
1128.3,141.3810482914533
1128.4,141.38283365656451
1128.5,141.3846185984729
1128.6000000000001,141.38640311730893
1128.7,141.38818721320277
1128.8,141.38997088628474
1128.9,141.39175413668514
1129.,141.393536964534
1129.1000000000001,141.3953193699615
1129.2,141.39710135309767
1129.3,141.39888291407263
1129.4,141.4006640530163
1129.5,141.4024447700586
1129.6000000000001,141.40422506532929
1129.7,141.4060049389584
1129.8,141.40778439107558
1129.9,141.40956342181056
1130.,141.4113420312931
1130.1000000000001,141.4131202196527
1130.2,141.41489798701906
1130.3,141.41667533352168
1130.4,141.41845225929006
1130.5,141.42022876445353
1130.6000000000001,141.42200484914162
1130.7,141.42378051348354
1130.8,141.42555575760866
1130.9,141.42733058164632
1131.,141.42910498572547
1131.1000000000001,141.43087896997542
1131.2,141.43265253452526
1131.3,141.43442567950393
1131.4,141.4361984050406
1131.5,141.4379707112641
1131.6000000000001,141.43974259830335
1131.7,141.4415140662872
1131.8,141.44328511534448
1131.9,141.445055745604
1132.,141.44682595719436
1132.1000000000001,141.4485957502443
1132.2,141.45036512488238
1132.3,141.45213408123718
1132.4,141.45390261943723
1132.5,141.45567073961107
1132.6000000000001,141.45743844188692
1132.7,141.45920572639338
1132.8,141.46097259325862
1132.9,141.46273904261096
1133.,141.46450507457868
1133.1000000000001,141.46627068928987
1133.2,141.46803588687274
1133.3,141.46980066745533
1133.4,141.4715650311657
1133.5,141.47332897813186
1133.6000000000001,141.47509250848165
1133.7,141.47685562234307
1133.8,141.47861831984395
1133.9,141.48038060111202
1134.,141.48214246627506
1134.1000000000001,141.48390391546081
1134.2,141.48566494879694
1134.3,141.4874255664109
1134.4,141.4891857684304
1134.5,141.49094555498294
1134.6000000000001,141.49270492619593
1134.7,141.4944638821968
1134.8,141.49622242311293
1134.9,141.49798054907163
1135.,141.49973826020016
1135.1000000000001,141.50149555662577
1135.2,141.5032524384756
1135.3,141.50500890587685
1135.4,141.5067649589565
1135.5,141.50852059784165
1135.6000000000001,141.5102758226593
1135.7,141.51203063353634
1135.8,141.5137850305997
1135.9,141.51553901397617
1136.,141.5172925837926
1136.1000000000001,141.5190457401757
1136.2,141.5207984832523
1136.3,141.52255081314883
1136.4,141.52430272999206
1136.5,141.52605423390844
1136.6000000000001,141.52780532502462
1136.7,141.52955600346692
1136.8,141.53130626936192
1136.9,141.5330561228358
1137.,141.53480556401507
1137.1000000000001,141.53655459302587
1137.2,141.5383032099945
1137.3,141.54005141504712
1137.4,141.54179920830984
1137.5,141.5435465899088
1137.6000000000001,141.54529355997
1137.7,141.54704011861946
1137.8,141.54878626598307
1137.9,141.55053200218677
1138.,141.55227732735648
1138.1000000000001,141.55402224161787
1138.2,141.55576674509683
1138.3,141.55751083791895
1138.4,141.55925452021
1138.5,141.56099779209552
1138.6000000000001,141.56274065370116
1138.7,141.5644831051523
1138.8,141.56622514657457
1138.9,141.56796677809336
1139.,141.56970799983398
1139.1000000000001,141.57144881192187
1139.2,141.57318921448228
1139.3,141.57492920764042
1139.4,141.57666879152154
1139.5,141.5784079662507
1139.6000000000001,141.5801467319531
1139.7,141.58188508875378
1139.8,141.58362303677765
1139.9,141.58536057614987
1140.,141.5870977069952
1140.1000000000001,141.58883442943852
1140.2,141.59057074360467
1140.3,141.59230664961845
1140.4,141.59404214760457
1140.5,141.59577723768777
1140.6000000000001,141.59751191999257
1140.7,141.5992461946437
1140.8,141.60098006176557
1140.9,141.60271352148283
1141.,141.60444657391974
1141.1000000000001,141.6061792192009
1141.2,141.60791145745054
1141.3,141.60964328879297
1141.4,141.61137471335257
1141.5,141.61310573125346
1141.6000000000001,141.6148363426198
1141.7,141.61656654757584
1141.8,141.61829634624553
1141.9,141.62002573875296
1142.,141.6217547252221
1142.1000000000001,141.6234833057769
1142.2,141.6252114805413
1142.3,141.62693924963907
1142.4,141.62866661319413
1142.5,141.63039357133007
1142.6000000000001,141.63212012417077
1142.7,141.63384627183976
1142.8,141.63557201446076
1142.9,141.6372973521573
1143.,141.63902228505293
1143.1000000000001,141.64074681327105
1143.2,141.64247093693524
1143.3,141.64419465616874
1143.4,141.64591797109503
1143.5,141.6476408818373
1143.6000000000001,141.64936338851888
1143.7,141.6510854912629
1143.8,141.65280719019262
1143.9,141.65452848543103
1144.,141.65624937710132
1144.1000000000001,141.65796986532644
1144.2,141.6596899502294
1144.3,141.66140963193308
1144.4,141.6631289105605
1144.5,141.6648477862343
1144.6000000000001,141.66656625907743
1144.7,141.66828432921253
1144.8,141.67000199676247
1144.9,141.6717192618497
1145.,141.67343612459698
1145.1000000000001,141.67515258512682
1145.2,141.6768686435618
1145.3,141.67858430002428
1145.4,141.68029955463678
1145.5,141.68201440752168
1145.6000000000001,141.68372885880126
1145.7,141.6854429085979
1145.8,141.68715655703372
1145.9,141.6888698042311
1146.,141.69058265031202
1146.1000000000001,141.69229509539878
1146.2,141.69400713961326
1146.3,141.69571878307755
1146.4,141.69743002591366
1146.5,141.69914086824352
1146.6000000000001,141.70085131018897
1146.7,141.70256135187188
1146.8,141.70427099341404
1146.9,141.70598023493721
1147.,141.70768907656307
1147.1000000000001,141.7093975184133
1147.2,141.7111055606095
1147.3,141.71281320327327
1147.4,141.71452044652608
1147.5,141.7162272904894
1147.6000000000001,141.7179337352848
1147.7,141.71963978103346
1147.8,141.7213454278569
1147.9,141.72305067587635
1148.,141.72475552521303
1148.1000000000001,141.72645997598826
1148.2,141.72816402832308
1148.3,141.72986768233864
1148.4,141.7315709381561
1148.5,141.73327379589634
1148.6000000000001,141.7349762556805
1148.7,141.73667831762936
1148.8,141.73837998186391
1148.9,141.74008124850505
1149.,141.74178211767347
1149.1000000000001,141.74348258949001
1149.2,141.74518266407534
1149.3,141.74688234155013
1149.4,141.7485816220351
1149.5,141.7502805056507
1149.6000000000001,141.75197899251748
1149.7,141.753677082756
1149.8,141.7553747764867
1149.9,141.75707207382996
1150.,141.75876897490613
1150.1000000000001,141.76046547983555
1150.2,141.76216158873842
1150.3,141.76385730173507
1150.4,141.7655526189456
1150.5,141.76724754049016
1150.6000000000001,141.76894206648885
1150.7,141.7706361970617
1150.8,141.77232993232872
1150.9,141.77402327240992
1151.,141.77571621742513
1151.1000000000001,141.77740876749428
1151.2,141.77910092273714
1151.3,141.78079268327352
1151.4,141.78248404922317
1151.5,141.7841750207058
1151.6000000000001,141.78586559784097
1151.7,141.7875557807483
1151.8,141.7892455695474
1151.9,141.7909349643578
1152.,141.79262396529893
1152.1000000000001,141.79431257249016
1152.2,141.796000786051
1152.3,141.79768860610068
1152.4,141.79937603275852
1152.5,141.80106306614383
1152.6000000000001,141.8027497063757
1152.7,141.8044359535734
1152.8,141.806121807856
1152.9,141.80780726934253
1153.,141.80949233815207
1153.1000000000001,141.8111770144036
1153.2,141.81286129821606
1153.3,141.8145451897083
1153.4,141.81622868899927
1153.5,141.8179117962077
1153.6000000000001,141.81959451145235
1153.7,141.821276834852
1153.8,141.82295876652532
1153.9,141.8246403065909
1154.,141.82632145516732
1154.1000000000001,141.82800221237318
1154.2,141.8296825783269
1154.3,141.83136255314704
1154.4,141.83304213695192
1154.5,141.83472132985995
1154.6000000000001,141.8364001319895
1154.7,141.8380785434588
1154.8,141.83975656438608
1154.9,141.84143419488953
1155.,141.8431114350874
1155.1000000000001,141.84478828509768
1155.2,141.84646474503853
1155.3,141.84814081502785
1155.4,141.84981649518372
1155.5,141.85149178562403
1155.6000000000001,141.85316668646672
1155.7,141.85484119782956
1155.8,141.85651531983038
1155.9,141.85818905258697
1156.,141.859862396217
1156.1000000000001,141.86153535083824
1156.2,141.8632079165682
1156.3,141.86488009352453
1156.4,141.8665518818247
1156.5,141.86822328158632
1156.6000000000001,141.8698942929268
1156.7,141.87156491596352
1156.8,141.87323515081388
1156.9,141.8749049975952
1157.,141.87657445642475
1157.1000000000001,141.87824352741973
1157.2,141.8799122106975
1157.3,141.88158050637506
1157.4,141.8832484145695
1157.5,141.884915935398
1157.6000000000001,141.88658306897753
1157.7,141.888249815425
1157.8,141.8899161748575
1157.9,141.89158214739177
1158.,141.89324773314476
1158.1000000000001,141.89491293223324
1158.2,141.896577744774
1158.3,141.89824217088372
1158.4,141.89990621067912
1158.5,141.90156986427687
1158.6000000000001,141.9032331317934
1158.7,141.9048960133454
1158.8,141.90655850904935
1158.9,141.9082206190217
1159.,141.90988234337894
1159.1000000000001,141.91154368223738
1159.2,141.9132046357133
1159.3,141.91486520392309
1159.4,141.91652538698298
1159.5,141.91818518500915
1159.6000000000001,141.91984459811775
1159.7,141.92150362642494
1159.8,141.92316227004682
1159.9,141.92482052909935
1160.,141.9264784036986
1160.1000000000001,141.92813589396044
1160.2,141.9297930000008
1160.3,141.93144972193565
1160.4,141.9331060598807
1160.5,141.93476201395168
1160.6000000000001,141.93641758426446
1160.7,141.93807277093467
1160.8,141.93972757407795
1160.9,141.94138199380998
1161.,141.94303603024625
1161.1000000000001,141.9446896835023
1161.2,141.94634295369366
1161.3,141.94799584093565
1161.4,141.94964834534383
1161.5,141.9513004670334
1161.6000000000001,141.9529522061198
1161.7,141.95460356271818
1161.8,141.95625453694387
1161.9,141.95790512891202
1162.,141.95955533873774
1162.1000000000001,141.96120516653613
1162.2,141.96285461242235
1162.3,141.9645036765113
1162.4,141.96615235891795
1162.5,141.96780065975733
1162.6000000000001,141.96944857914423
1162.7,141.97109611719358
1162.8,141.97274327402013
1162.9,141.9743900497386
1163.,141.97603644446383
1163.1000000000001,141.9776824583104
1163.2,141.97932809139297
1163.3,141.98097334382615
1163.4,141.98261821572447
1163.5,141.98426270720248
1163.6000000000001,141.98590681837456
1163.7,141.98755054935518
1163.8,141.98919390025878
1163.9,141.99083687119966
1164.,141.9924794622921
1164.1000000000001,141.99412167365037
1164.2,141.99576350538868
1164.3,141.99740495762123
1164.4,141.99904603046207
1164.5,142.00068672402543
1164.6000000000001,142.00232703842522
1164.7,142.00396697377553
1164.8,142.0056065301903
1164.9,142.00724570778345
1165.,142.00888450666878
1165.1000000000001,142.01052292696033
1165.2,142.0121609687717
1165.3,142.01379863221672
1165.4,142.01543591740912
1165.5,142.01707282446253
1165.6000000000001,142.01870935349064
1165.7,142.02034550460698
1165.8,142.0219812779251
1165.9,142.0236166735585
1166.,142.02525169162072
1166.1000000000001,142.0268863322251
1166.2,142.02852059548508
1166.3,142.03015448151388
1166.4,142.0317879904249
1166.5,142.03342112233142
1166.6000000000001,142.03505387734663
1166.7,142.03668625558362
1166.8,142.0383182571556
1166.9,142.03994988217562
1167.,142.04158113075675
1167.1000000000001,142.043212003012
1167.2,142.04484249905437
1167.3,142.04647261899672
1167.4,142.0481023629519
1167.5,142.04973173103284
1167.6000000000001,142.05136072335233
1167.7,142.05298934002303
1167.8,142.05461758115786
1167.9,142.05624544686927
1168.,142.05787293727002
1168.1000000000001,142.05950005247263
1168.2,142.0611267925897
1168.3,142.06275315773377
1168.4,142.06437914801725
1168.5,142.0660047635526
1168.6000000000001,142.06763000445216
1168.7,142.06925487082836
1168.8,142.07087936279345
1168.9,142.07250348045966
1169.,142.0741272239393
1169.1000000000001,142.07575059334448
1169.2,142.07737358878737
1169.3,142.07899621038007
1169.4,142.08061845823465
1169.5,142.08224033246313
1169.6000000000001,142.0838618331774
1169.7,142.08548296048946
1169.8,142.08710371451122
1169.9,142.08872409535456
1170.,142.09034410313123
1170.1000000000001,142.091963737953
1170.2,142.09358299993164
1170.3,142.0952018891788
1170.4,142.0968204058062
1170.5,142.09843854992536
1170.6000000000001,142.10005632164788
1170.7,142.10167372108532
1170.8,142.1032907483491
1170.9,142.10490740355078
1171.,142.10652368680158
1171.1000000000001,142.10813959821303
1171.2,142.10975513789643
1171.3,142.11137030596296
1171.4,142.11298510252396
1171.5,142.11459952769061
1171.6000000000001,142.11621358157402
1171.7,142.1178272642854
1171.8,142.11944057593576
1171.9,142.12105351663612
1172.,142.12266608649753
1172.1000000000001,142.12427828563094
1172.2,142.12589011414724
1172.3,142.12750157215737
1172.4,142.1291126597721
1172.5,142.13072337710219
1172.6000000000001,142.13233372425847
1172.7,142.13394370135165
1172.8,142.13555330849235
1172.9,142.13716254579128
1173.,142.138771413359
1173.1000000000001,142.14037991130598
1173.2,142.1419880397429
1173.3,142.14359579878007
1173.4,142.14520318852806
1173.5,142.14681020909708
1173.6000000000001,142.14841686059765
1173.7,142.1500231431401
1173.8,142.1516290568345
1173.9,142.15323460179124
1174.,142.15483977812048
1174.1000000000001,142.15644458593238
1174.2,142.158049025337
1174.3,142.1596530964445
1174.4,142.1612567993648
1174.5,142.16286013420793
1174.6000000000001,142.16446310108387
1174.7,142.1660657001025
1174.8,142.1676679313737
1174.9,142.1692697950073
1175.,142.17087129111303
1175.1000000000001,142.17247241980078
1175.2,142.17407318118015
1175.3,142.17567357536078
1175.4,142.17727360245235
1175.5,142.1788732625645
1175.6000000000001,142.18047255580663
1175.7,142.18207148228845
1175.8,142.18367004211925
1175.9,142.18526823540856
1176.,142.18686606226572
1176.1000000000001,142.18846352280016
1176.2,142.19006061712105
1176.3,142.1916573453378
1176.4,142.1932537075595
1176.5,142.1948497038955
1176.6000000000001,142.19644533445484
1176.7,142.19804059934665
1176.8,142.19963549867995
1176.9,142.2012300325639
1177.,142.2028242011074
1177.1000000000001,142.2044180044194
1177.2,142.20601144260885
1177.3,142.20760451578465
1177.4,142.20919722405554
1177.5,142.21078956753038
1177.6000000000001,142.2123815463179
1177.7,142.2139731605268
1177.8,142.2155644102658
1177.9,142.2171552956435
1178.,142.21874581676846
1178.1000000000001,142.22033597374934
1178.2,142.22192576669454
1178.3,142.2235151957126
1178.4,142.22510426091196
1178.5,142.226692962401
1178.6000000000001,142.22828130028807
1178.7,142.22986927468153
1178.8,142.2314568856896
1178.9,142.23304413342058
1179.,142.2346310179826
1179.1000000000001,142.23621753948385
1179.2,142.23780369803248
1179.3,142.23938949373658
1179.4,142.24097492670418
1179.5,142.24255999704326
1179.6000000000001,142.24414470486172
1179.7,142.2457290502676
1179.8,142.24731303336878
1179.9,142.24889665427307
1180.,142.2504799130883
1180.1000000000001,142.2520628099222
1180.2,142.25364534488247
1180.3,142.2552275180769
1180.4,142.2568093296131
1180.5,142.25839077959867
1180.6000000000001,142.25997186814118
1180.7,142.26155259534815
1180.8,142.2631329613271
1180.9,142.2647129661855
1181.,142.26629261003072
1181.1000000000001,142.26787189297013
1181.2,142.26945081511118
1181.3,142.27102937656107
1181.4,142.27260757742704
1181.5,142.27418541781643
1181.6000000000001,142.27576289783624
1181.7,142.27734001759381
1181.8,142.27891677719612
1181.9,142.28049317675027
1182.,142.28206921636328
1182.1000000000001,142.2836448961422
1182.2,142.28522021619386
1182.3,142.28679517662525
1182.4,142.28836977754327
1182.5,142.28994401905464
1182.6000000000001,142.29151790126627
1182.7,142.29309142428488
1182.8,142.2946645882171
1182.9,142.29623739316978
1183.,142.29780983924942
1183.1000000000001,142.29938192656266
1183.2,142.30095365521606
1183.3,142.30252502531616
1183.4,142.30409603696944
1183.5,142.30566669028232
1183.6000000000001,142.30723698536127
1183.7,142.3088069223126
1183.8,142.31037650124262
1183.9,142.31194572225766
1184.,142.313514585464
1184.1000000000001,142.3150830909678
1184.2,142.31665123887532
1184.3,142.3182190292926
1184.4,142.3197864623257
1184.5,142.32135353808087
1184.6000000000001,142.32292025666396
1184.7,142.32448661818108
1184.8,142.32605262273802
1184.9,142.3276182704408
1185.,142.32918356139535
1185.1000000000001,142.33074849570733
1185.2,142.3323130734826
1185.3,142.33387729482698
1185.4,142.3354411598461
1185.5,142.3370046686457
1185.6000000000001,142.33856782133137
1185.7,142.34013061800877
1185.8,142.34169305878333
1185.9,142.3432551437608
1186.,142.34481687304645
1186.1000000000001,142.34637824674581
1186.2,142.34793926496428
1186.3,142.34949992780727
1186.4,142.3510602353801
1186.5,142.352620187788
1186.6000000000001,142.35417978513632
1186.7,142.35573902753018
1186.8,142.35729791507487
1186.9,142.35885644787544
1187.,142.36041462603706
1187.1000000000001,142.3619724496647
1187.2,142.36352991886355
1187.3,142.36508703373843
1187.4,142.36664379439435
1187.5,142.36820020093631
1187.6000000000001,142.3697562534691
1187.7,142.37131195209759
1187.8,142.3728672969265
1187.9,142.3744222880607
1188.,142.3759769256049
1188.1000000000001,142.37753120966372
1188.2,142.37908514034189
1188.3,142.38063871774398
1188.4,142.38219194197453
1188.5,142.3837448131381
1188.6000000000001,142.38529733133922
1188.7,142.38684949668234
1188.8,142.38840130927184
1188.9,142.38995276921216
1189.,142.39150387660757
1189.1000000000001,142.39305463156248
1189.2,142.39460503418115
1189.3,142.39615508456768
1189.4,142.39770478282642
1189.5,142.39925412906146
1189.6000000000001,142.40080312337693
1189.7,142.40235176587686
1189.8,142.4039000566654
1189.9,142.4054479958465
1190.,142.40699558352415
1190.1000000000001,142.40854281980225
1190.2,142.4100897047847
1190.3,142.41163623857534
1190.4,142.4131824212781
1190.5,142.41472825299667
1190.6000000000001,142.4162737338347
1190.7,142.4178188638961
1190.8,142.4193636432844
1190.9,142.42090807210337
1191.,142.42245215045637
1191.1000000000001,142.42399587844722
1191.2,142.42553925617926
1191.3,142.42708228375608
1191.4,142.42862496128106
1191.5,142.4301672888576
1191.6000000000001,142.43170926658917
1191.7,142.43325089457903
1191.8,142.4347921729304
1191.9,142.43633310174667
1192.,142.43787368113104
1192.1000000000001,142.4394139111866
1192.2,142.4409537920166
1192.3,142.44249332372408
1192.4,142.4440325064122
1192.5,142.44557134018396
1192.6000000000001,142.44710982514226
1192.7,142.44864796139024
1192.8,142.45018574903068
1192.9,142.4517231881665
1193.,142.45326027890064
1193.1000000000001,142.45479702133576
1193.2,142.4563334155748
1193.3,142.45786946172035
1193.4,142.4594051598752
1193.5,142.4609405101419
1193.6000000000001,142.46247551262334
1193.7,142.46401016742183
1193.8,142.46554447464004
1193.9,142.4670784343805
1194.,142.46861204674568
1194.1000000000001,142.47014531183814
1194.2,142.47167822976
1194.3,142.47321080061383
1194.4,142.47474302450195
1194.5,142.4762749015266
1194.6000000000001,142.4778064317901
1194.7,142.47933761539463
1194.8,142.4808684524424
1194.9,142.4823989430355
1195.,142.48392908727612
1195.1000000000001,142.48545888526633
1195.2,142.4869883371081
1195.3,142.48851744290354
1195.4,142.49004620275448
1195.5,142.49157461676293
1195.6000000000001,142.49310268503078
1195.7,142.49463040765986
1195.8,142.49615778475203
1195.9,142.497684816409
1196.,142.49921150273258
1196.1000000000001,142.50073784382442
1196.2,142.50226383978628
1196.3,142.5037894907197
1196.4,142.50531479672628
1196.5,142.50683975790767
1196.6000000000001,142.50836437436536
1196.7,142.50988864620084
1196.8,142.51141257351546
1196.9,142.5129361564108
1197.,142.5144593949881
1197.1000000000001,142.51598228934878
1197.2,142.51750483959415
1197.3,142.51902704582548
1197.4,142.52054890814395
1197.5,142.5220704266508
1197.6000000000001,142.52359160144715
1197.7,142.52511243263422
1197.8,142.52663292031298
1197.9,142.52815306458456
1198.,142.5296728655499
1198.1000000000001,142.53119232331008
1198.2,142.532711437966
1198.3,142.53423020961856
1198.4,142.5357486383686
1198.5,142.53726672431696
1198.6000000000001,142.5387844675645
1198.7,142.54030186821197
1198.8,142.54181892636004
1198.9,142.5433356421094
1199.,142.54485201556076
1199.1000000000001,142.54636804681468
1199.2,142.54788373597177
1199.3,142.54939908313256
1199.4,142.5509140883976
1199.5,142.55242875186735
1199.6000000000001,142.5539430736422
1199.7,142.55545705382255
1199.8,142.5569706925088
1199.9,142.5584839898013
1200.,142.55999694580032
1200.1000000000001,142.56150956060603
1200.2,142.5630218343188
1200.3,142.56453376703874
1200.4,142.566045358866
1200.5,142.56755660990063
1200.6000000000001,142.5690675202428
1200.7,142.57057808999258
1200.8,142.5720883192499
1200.9,142.57359820811467
1201.,142.57510775668698
1201.1000000000001,142.57661696506662
1201.2,142.57812583335343
1201.3,142.57963436164727
1201.4,142.58114255004796
1201.5,142.58265039865523
1201.6000000000001,142.58415790756885
1201.7,142.58566507688838
1201.8,142.58717190671354
1201.9,142.58867839714404
1202.,142.59018454827927
1202.1000000000001,142.59169036021885
1202.2,142.59319583306228
1202.3,142.59470096690904
1202.4,142.59620576185858
1202.5,142.5977102180103
1202.6000000000001,142.59921433546342
1202.7,142.6007181143175
1202.8,142.60222155467162
1202.9,142.6037246566252
1203.,142.60522742027726
1203.1000000000001,142.60672984572722
1203.2,142.60823193307405
1203.3,142.609733682417
1203.4,142.61123509385493
1203.5,142.61273616748718
1203.6000000000001,142.61423690341252
1203.7,142.61573730172998
1203.8,142.6172373625385
1203.9,142.61873708593703
1204.,142.62023647202437
1204.1000000000001,142.6217355208994
1204.2,142.62323423266088
1204.3,142.62473260740757
1204.4,142.6262306452382
1204.5,142.62772834625142
1204.6000000000001,142.6292257105459
1204.7,142.63072273822033
1204.8,142.6322194293732
1204.9,142.63371578410306
1205.,142.6352118025085
1205.1000000000001,142.63670748468792
1205.2,142.63820283073974
1205.3,142.63969784076247
1205.4,142.6411925148544
1205.5,142.64268685311382
1205.6000000000001,142.64418085563915
1205.7,142.64567452252857
1205.8,142.64716785388038
1205.9,142.6486608497926
1206.,142.65015351036362
1206.1000000000001,142.65164583569145
1206.2,142.65313782587418
1206.3,142.65462948100978
1206.4,142.6561208011965
1206.5,142.65761178653207
1206.6000000000001,142.65910243711465
1206.7,142.66059275304195
1206.8,142.662082734412
1206.9,142.66357238132255
1207.,142.66506169387154
1207.1000000000001,142.66655067215657
1207.2,142.66803931627553
1207.3,142.66952762632602
1207.4,142.6710156024057
1207.5,142.67250324461227
1207.6000000000001,142.67399055304332
1207.7,142.67547752779643
1207.8,142.67696416896908
1207.9,142.67845047665875
1208.,142.67993645096294
1208.1000000000001,142.68142209197907
1208.2,142.68290739980458
1208.3,142.6843923745367
1208.4,142.68587701627285
1208.5,142.68736132511032
1208.6000000000001,142.68884530114627
1208.7,142.69032894447798
1208.8,142.69181225520262
1208.9,142.6932952334174
1209.,142.69477787921932
1209.1000000000001,142.69626019270552
1209.2,142.697742173973
1209.3,142.69922382311884
1209.4,142.70070514023993
1209.5,142.70218612543331
1209.6000000000001,142.7036667787957
1209.7,142.70514710042423
1209.8,142.7066270904156
1209.9,142.70810674886658
1210.,142.70958607587391
1210.1000000000001,142.71106507153442
1210.2,142.71254373594482
1210.3,142.71402206920163
1210.4,142.71550007140155
1210.5,142.71697774264123
1210.6000000000001,142.71845508301718
1210.7,142.71993209262592
1210.8,142.721408771564
1210.9,142.72288511992775
1211.,142.7243611378137
1211.1000000000001,142.7258368253182
1211.2,142.72731218253764
1211.3,142.72878720956822
1211.4,142.7302619065064
1211.5,142.73173627344832
1211.6000000000001,142.7332103104902
1211.7,142.7346840177282
1211.8,142.73615739525854
1211.9,142.73763044317724
1212.,142.7391031615805
1212.1000000000001,142.74057555056427
1212.2,142.74204761022455
1212.3,142.74351934065737
1212.4,142.74499074195867
1212.5,142.74646181422426
1212.6000000000001,142.74793255755017
1212.7,142.7494029720322
1212.8,142.75087305776603
1212.9,142.7523428148475
1213.,142.7538122433724
1213.1000000000001,142.75528134343642
1213.2,142.75675011513516
1213.3,142.7582185585643
1213.4,142.75968667381943
1213.5,142.76115446099615
1213.6000000000001,142.76262192018999
1213.7,142.76408905149634
1213.8,142.76555585501077
1213.9,142.76702233082872
1214.,142.76848847904554
1214.1000000000001,142.7699542997566
1214.2,142.77141979305725
1214.3,142.77288495904273
1214.4,142.77434979780838
1214.5,142.77581430944937
1214.6000000000001,142.77727849406088
1214.7,142.77874235173812
1214.8,142.78020588257618
1214.9,142.78166908667015
1215.,142.78313196411514
1215.1000000000001,142.7845945150061
1215.2,142.7860567394381
1215.3,142.78751863750594
1215.4,142.78898020930473
1215.5,142.79044145492927
1215.6000000000001,142.79190237447446
1215.7,142.793362968035
1215.8,142.7948232357058
1215.9,142.79628317758159
1216.,142.79774279375704
1216.1000000000001,142.79920208432694
1216.2,142.80066104938578
1216.3,142.80211968902827
1216.4,142.80357800334912
1216.5,142.8050359924427
1216.6000000000001,142.80649365640357
1216.7,142.80795099532625
1216.8,142.80940800930512
1216.9,142.81086469843473
1217.,142.81232106280933
1217.1000000000001,142.81377710252335
1217.2,142.81523281767105
1217.3,142.8166882083468
1217.4,142.81814327464477
1217.5,142.81959801665914
1217.6000000000001,142.82105243448422
1217.7,142.82250652821412
1217.8,142.8239602979429
1217.9,142.82541374376464
1218.,142.82686686577344
1218.1000000000001,142.82831966406332
1218.2,142.82977213872823
1218.3,142.83122428986212
1218.4,142.83267611755892
1218.5,142.83412762191253
1218.6000000000001,142.83557880301674
1218.7,142.83702966096538
1218.8,142.83848019585227
1218.9,142.83993040777122
1219.,142.8413802968158
1219.1000000000001,142.84282986307971
1219.2,142.84427910665678
1219.3,142.8457280276404
1219.4,142.8471766261243
1219.5,142.84862490220195
1219.6000000000001,142.85007285596689
1219.7,142.8515204875127
1219.8,142.85296779693266
1219.9,142.85441478432028
1220.,142.85586144976898
1220.1000000000001,142.857307793372
1220.2,142.85875381522283
1220.3,142.86019951541454
1220.4,142.86164489404052
1220.5,142.86308995119393
1220.6000000000001,142.86453468696803
1220.7,142.86597910145593
1220.8,142.86742319475067
1220.9,142.86886696694552
1221.,142.8703104181334
1221.1000000000001,142.87175354840733
1221.2,142.8731963578603
1221.3,142.87463884658536
1221.4,142.87608101467532
1221.5,142.87752286222312
1221.6000000000001,142.87896438932157
1221.7,142.88040559606358
1221.8,142.8818464825419
1221.9,142.88328704884924
1222.,142.88472729507836
1222.1000000000001,142.88616722132198
1222.2,142.88760682767276
1222.3,142.88904611422325
1222.4,142.8904850810661
1222.5,142.89192372829388
1222.6000000000001,142.8933620559991
1222.7,142.89480006427422
1222.8,142.89623775321184
1222.9,142.8976751229042
1223.,142.8991121734438
1223.1000000000001,142.900548904923
1223.2,142.9019853174341
1223.3,142.90342141106942
1223.4,142.9048571859213
1223.5,142.90629264208184
1223.6000000000001,142.90772777964327
1223.7,142.90916259869783
1223.8,142.9105970993376
1223.9,142.9120312816547
1224.,142.91346514574127
1224.1000000000001,142.91489869168916
1224.2,142.91633191959056
1224.3,142.91776482953736
1224.4,142.91919742162153
1224.5,142.92062969593493
1224.6000000000001,142.92206165256948
1224.7,142.92349329161704
1224.8,142.92492461316937
1224.9,142.92635561731822
1225.,142.9277863041555
1225.1000000000001,142.92921667377271
1225.2,142.9306467262617
1225.3,142.93207646171396
1225.4,142.93350588022125
1225.5,142.93493498187507
1225.6000000000001,142.93636376676704
1225.7,142.9377922349886
1225.8,142.93922038663126
1225.9,142.94064822178652
1226.,142.94207574054573
1226.1000000000001,142.94350294300037
1226.2,142.94492982924174
1226.3,142.94635639936112
1226.4,142.94778265344996
1226.5,142.94920859159933
1226.6000000000001,142.9506342139006
1226.7,142.95205952044483
1226.8,142.9534845113233
1226.9,142.9549091866271
1227.,142.95633354644733
1227.1000000000001,142.95775759087508
1227.2,142.95918132000136
1227.3,142.96060473391717
1227.4,142.96202783271346
1227.5,142.96345061648128
1227.6000000000001,142.9648730853114
1227.7,142.9662952392948
1227.8,142.9677170785222
1227.9,142.96913860308453
1228.,142.97055981307247
1228.1000000000001,142.97198070857692
1228.2,142.9734012896884
1228.3,142.97482155649772
1228.4,142.97624150909556
1228.5,142.9776611475724
1228.6000000000001,142.97908047201886
1228.7,142.9804994825256
1228.8000000000002,142.9819181791831
1228.9,142.98333656208183
1229.,142.98475463131223
1229.1000000000001,142.98617238696468
1229.2,142.98758982912972
1229.3000000000002,142.98900695789763
1229.4,142.99042377335869
1229.5,142.99184027560332
1229.6000000000001,142.99325646472167
1229.7,142.99467234080407
1229.8000000000002,142.9960879039407
1229.9,142.99750315422162
1230.,142.99891809173715
1230.1000000000001,143.00033271657733
1230.2,143.00174702883217
1230.3000000000002,143.00316102859173
1230.4,143.00457471594618
1230.5,143.0059880909853
1230.6000000000001,143.00740115379915
1230.7,143.00881390447756
1230.8000000000002,143.0102263431106
1230.9,143.0116384697879
1231.,143.01305028459942
1231.1000000000001,143.01446178763493
1231.2,143.01587297898413
1231.3000000000002,143.01728385873685
1231.4,143.0186944269827
1231.5,143.0201046838114
1231.6000000000001,143.02151462931258
1231.7,143.02292426357585
1231.8000000000002,143.0243335866907
1231.9,143.02574259874666
1232.,143.0271512998334
1232.1000000000001,143.0285596900403
1232.2,143.0299677694568
1232.3000000000002,143.0313755381723
1232.4,143.03278299627618
1232.5,143.03419014385787
1232.6000000000001,143.0355969810066
1232.7,143.03700350781173
1232.8000000000002,143.0384097243624
1232.9,143.03981563074794
1233.,143.04122122705752
1233.1000000000001,143.0426265133803
1233.2,143.04403148980538
1233.3000000000002,143.0454361564219
1233.4,143.04684051331893
1233.5,143.04824456058546
1233.6000000000001,143.04964829831056
1233.7,143.05105172658313
1233.8000000000002,143.05245484549212
1233.9,143.05385765512654
1234.,143.05526015557516
1234.1000000000001,143.05666234692688
1234.2,143.05806422927057
1234.3000000000002,143.0594658026949
1234.4,143.06086706728868
1234.5,143.06226802314066
1234.6000000000001,143.06366867033947
1234.7,143.06506900897386
1234.8000000000002,143.06646903913233
1234.9,143.0678687609036
1235.,143.0692681743762
1235.1000000000001,143.07066727963874
1235.2,143.07206607677963
1235.3000000000002,143.07346456588726
1235.4,143.07486274705025
1235.5,143.07626062035698
1235.6000000000001,143.07765818589576
1235.7,143.07905544375495
1235.8000000000002,143.08045239402296
1235.9,143.081849036788
1236.,143.08324537213835
1236.1000000000001,143.08464140016224
1236.2,143.0860371209478
1236.3000000000002,143.0874325345833
1236.4,143.0888276411568
1236.5,143.09022244075643
1236.6000000000001,143.0916169334703
1236.7,143.0930111193864
1236.8000000000002,143.09440499859272
1236.9,143.0957985711773
1237.,143.09719183722805
1237.1000000000001,143.09858479683294
1237.2,143.0999774500798
1237.3000000000002,143.10136979705652
1237.4,143.10276183785086
1237.5,143.10415357255067
1237.6000000000001,143.10554500124374
1237.7,143.10693612401775
1237.8000000000002,143.1083269409604
1237.9,143.10971745215943
1238.,143.1111076577024
1238.1000000000001,143.112497557677
1238.2,143.11388715217066
1238.3000000000002,143.1152764412712
1238.4,143.11666542506583
1238.5,143.1180541036422
1238.6000000000001,143.11944247708774
1238.7,143.12083054548987
1238.8000000000002,143.12221830893608
1238.9,143.12360576751354
1239.,143.12499292130977
1239.1000000000001,143.12637977041197
1239.2,143.12776631490743
1239.3000000000002,143.12915255488338
1239.4,143.13053849042709
1239.5,143.13192412162567
1239.6000000000001,143.1333094485664
1239.7,143.1346944713362
1239.8000000000002,143.1360791900223
1239.9,143.1374636047117
1240.,143.13884771549147
1240.1000000000001,143.1402315224486
1240.2,143.14161502567003
1240.3000000000002,143.1429982252427
1240.4,143.14438112125356
1240.5,143.14576371378945
1240.6000000000001,143.14714600293718
1240.7,143.14852798878366
1240.8000000000002,143.14990967141563
1240.9,143.1512910509198
1241.,143.15267212738294
1241.1000000000001,143.15405290089174
1241.2,143.15543337153284
1241.3000000000002,143.1568135393929
1241.4,143.15819340455852
1241.5,143.15957296711628
1241.6000000000001,143.16095222715273
1241.7,143.16233118475432
1241.8000000000002,143.16370984000756
1241.9,143.16508819299898
1242.,143.1664662438149
1242.1000000000001,143.16784399254178
1242.2,143.16922143926587
1242.3000000000002,143.17059858407364
1242.4,143.1719754270513
1242.5,143.17335196828523
1242.6000000000001,143.1747282078615
1242.7,143.17610414586645
1242.8000000000002,143.17747978238623
1242.9,143.17885511750697
1243.,143.1802301513148
1243.1000000000001,143.18160488389574
1243.2,143.18297931533604
1243.3000000000002,143.1843534457215
1243.4,143.18572727513833
1243.5,143.1871008036723
1243.6000000000001,143.18847403140953
1243.7,143.18984695843582
1243.8000000000002,143.19121958483703
1243.9,143.1925919106991
1244.,143.19396393610774
1244.1000000000001,143.19533566114885
1244.2,143.19670708590817
1244.3000000000002,143.19807821047132
1244.4,143.19944903492413
1244.5,143.20081955935223
1244.6000000000001,143.20218978384125
1244.7,143.20355970847677
1244.8000000000002,143.20492933334438
1244.9,143.20629865852968
1245.,143.20766768411812
1245.1000000000001,143.2090364101953
1245.2,143.21040483684652
1245.3000000000002,143.21177296415738
1245.4,143.21314079221312
1245.5,143.21450832109926
1245.6000000000001,143.21587555090102
1245.7,143.21724248170378
1245.8000000000002,143.21860911359278
1245.9,143.21997544665334
1246.,143.2213414809706
1246.1000000000001,143.22270721662977
1246.2,143.2240726537161
1246.3000000000002,143.2254377923146
1246.4,143.2268026325104
1246.5,143.22816717438863
1246.6000000000001,143.2295314180343
1246.7,143.23089536353245
1246.8000000000002,143.232259010968
1246.9,143.23362236042595
1247.,143.23498541199126
1247.1000000000001,143.23634816574875
1247.2,143.23771062178338
1247.3000000000002,143.23907278017987
1247.4,143.24043464102309
1247.5,143.24179620439782
1247.6000000000001,143.24315747038878
1247.7,143.2445184390807
1247.8000000000002,143.24587911055835
1247.9,143.24723948490626
1248.,143.24859956220914
1248.1000000000001,143.2499593425515
1248.2,143.251318826018
1248.3000000000002,143.25267801269322
1248.4,143.25403690266157
1248.5,143.25539549600754
1248.6000000000001,143.25675379281563
1248.7,143.2581117931703
1248.8000000000002,143.2594694971558
1248.9,143.26082690485663
1249.,143.26218401635705
1249.1000000000001,143.26354083174147
1249.2,143.26489735109402
1249.3000000000002,143.26625357449902
1249.4,143.26760950204073
1249.5,143.26896513380328
1249.6000000000001,143.27032046987082
1249.7,143.27167551032753
1249.8000000000002,143.27303025525745
1249.9,143.27438470474473
1250.,143.27573885887332
1250.1000000000001,143.2770927177273
1250.2,143.27844628139064
1250.3000000000002,143.27979954994726
1250.4,143.28115252348115
1250.5,143.28250520207615
1250.6000000000001,143.28385758581615
1250.7,143.28520967478497
1250.8000000000002,143.28656146906647
1250.9,143.28791296874434
1251.,143.28926417390235
1251.1000000000001,143.29061508462433
1251.2,143.29196570099384
1251.3000000000002,143.29331602309463
1251.4,143.2946660510102
1251.5,143.29601578482436
1251.6000000000001,143.2973652246206
1251.7,143.29871437048234
1251.8000000000002,143.3000632224933
1251.9,143.3014117807368
1252.,143.3027600452964
1252.1000000000001,143.3041080162555
1252.2,143.30545569369744
1252.3000000000002,143.30680307770572
1252.4,143.30815016836357
1252.5,143.3094969657544
1252.6000000000001,143.3108434699614
1252.7,143.31218968106788
1252.8000000000002,143.31353559915706
1252.9,143.31488122431216
1253.,143.3162265566163
1253.1000000000001,143.31757159615267
1253.2,143.3189163430043
1253.3000000000002,143.32026079725443
1253.4,143.32160495898592
1253.5,143.32294882828194
1253.6000000000001,143.32429240522544
1253.7,143.32563568989937
1253.8000000000002,143.32697868238665
1253.9,143.32832138277027
1254.,143.32966379113304
1254.1000000000001,143.3310059075579
1254.2,143.33234773212757
1254.3000000000002,143.3336892649248
1254.4,143.3350305060325
1254.5,143.33637145553337
1254.6000000000001,143.33771211351012
1254.7,143.33905248004535
1254.8000000000002,143.3403925552218
1254.9,143.34173233912205
1255.,143.34307183182875
1255.1000000000001,143.34441103342434
1255.2,143.34574994399148
1255.3000000000002,143.34708856361266
1255.4,143.3484268923703
1255.5,143.34976493034685
1255.6000000000001,143.3511026776248
1255.7,143.35244013428655
1255.8000000000002,143.35377730041444
1255.9,143.3551141760907
1256.,143.35645076139775
1256.1000000000001,143.3577870564179
1256.2,143.3591230612333
1256.3000000000002,143.36045877592625
1256.4,143.3617942005789
1256.5,143.36312933527344
1256.6000000000001,143.364464180092
1256.7,143.36579873511673
1256.8000000000002,143.36713300042956
1256.9,143.36846697611273
1257.,143.36980066224814
1257.1000000000001,143.37113405891785
1257.2,143.37246716620373
1257.3000000000002,143.37379998418788
1257.4,143.3751325129521
1257.5,143.37646475257827
1257.6000000000001,143.37779670314822
1257.7,143.3791283647439
1257.8000000000002,143.38045973744696
1257.9,143.3817908213392
1258.,143.38312161650248
1258.1000000000001,143.38445212301832
1258.2,143.38578234096857
1258.3000000000002,143.3871122704348
1258.4,143.38844191149866
1258.5,143.38977126424172
1258.6000000000001,143.39110032874552
1258.7,143.39242910509176
1258.8000000000002,143.39375759336176
1258.9,143.3950857936371
1259.,143.39641370599927
1259.1000000000001,143.39774133052958
1259.2,143.39906866730954
1259.3000000000002,143.40039571642046
1259.4,143.40172247794374
1259.5,143.4030489519606
1259.6000000000001,143.40437513855247
1259.7,143.4057010378005
1259.8000000000002,143.40702664978596
1259.9,143.40835197459003
1260.,143.4096770122939
1260.1000000000001,143.41100176297874
1260.2,143.41232622672564
1260.3000000000002,143.4136504036157
1260.4,143.41497429372995
1260.5,143.41629789714946
1260.6000000000001,143.41762121395524
1260.7,143.41894424422824
1260.8000000000002,143.4202669880495
1260.9,143.42158944549982
1261.,143.42291161666014
1261.1000000000001,143.42423350161135
1261.2,143.4255551004343
1261.3000000000002,143.42687641320973
1261.4,143.4281974400185
1261.5,143.4295181809413
1261.6000000000001,143.43083863605892
1261.7,143.43215880545202
1261.8000000000002,143.43347868920128
1261.9,143.43479828738734
1262.,143.43611760009085
1262.1000000000001,143.43743662739232
1262.2,143.4387553693724
1262.3000000000002,143.4400738261116
1262.4,143.44139199769032
1262.5,143.44270988418916
1262.6000000000001,143.44402748568854
1262.7,143.44534480226886
1262.8000000000002,143.4466618340105
1262.9,143.44797858099392
1263.,143.44929504329934
1263.1000000000001,143.4506112210071
1263.2,143.4519271141975
1263.3000000000002,143.45324272295088
1263.4,143.45455804734726
1263.5,143.45587308746698
1263.6000000000001,143.45718784339027
1263.7,143.4585023151971
1263.8000000000002,143.45981650296773
1263.9,143.46113040678216
1264.,143.46244402672053
1264.1000000000001,143.46375736286282
1264.2,143.465070415289
1264.3000000000002,143.46638318407915
1264.4,143.46769566931314
1264.5,143.46900787107097
1264.6000000000001,143.4703197894324
1264.7,143.47163142447738
1264.8000000000002,143.47294277628583
1264.9,143.47425384493746
1265.,143.47556463051205
1265.1000000000001,143.47687513308935
1265.2,143.47818535274922
1265.3000000000002,143.47949528957122
1265.4,143.480804943635
1265.5,143.48211431502037
1265.6000000000001,143.48342340380685
1265.7,143.484732210074
1265.8000000000002,143.4860407339015
1265.9,143.48734897536875
1266.,143.4886569345553
1266.1000000000001,143.48996461154073
1266.2,143.49127200640436
1266.3000000000002,143.4925791192257
1266.4,143.49388595008415
1266.5,143.49519249905904
1266.6000000000001,143.49649876622976
1266.7,143.49780475167555
1266.8000000000002,143.49911045547586
1266.9,143.50041587770983
1267.,143.5017210184567
1267.1000000000001,143.50302587779564
1267.2,143.50433045580598
1267.3000000000002,143.50563475256675
1267.4,143.50693876815714
1267.5,143.50824250265617
1267.6000000000001,143.509545956143
1267.7,143.51084912869663
1267.8000000000002,143.51215202039617
1267.9,143.51345463132043
1268.,143.5147569615485
1268.1000000000001,143.51605901115934
1268.2,143.5173607802318
1268.3000000000002,143.51866226884476
1268.4,143.51996347707708
1268.5,143.52126440500763
1268.6000000000001,143.52256505271518
1268.7,143.5238654202785
1268.8000000000002,143.52516550777634
1268.9,143.52646531528742
1269.,143.5277648428904
1269.1000000000001,143.5290640906641
1269.2,143.53036305868693
1269.3000000000002,143.53166174703765
1269.4,143.5329601557948
1269.5,143.53425828503697
1269.6000000000001,143.5355561348426
1269.7,143.5368537052903
1269.8000000000002,143.53815099645857
1269.9,143.5394480084257
1270.,143.54074474127023
1270.1000000000001,143.54204119507054
1270.2,143.543337369905
1270.3000000000002,143.54463326585199
1270.4,143.54592888298967
1270.5,143.54722422139648
1270.6000000000001,143.54851928115065
1270.7,143.54981406233043
1270.8000000000002,143.55110856501395
1270.9,143.55240278927943
1271.,143.55369673520508
1271.1000000000001,143.55499040286892
1271.2,143.55628379234918
1271.3000000000002,143.55757690372383
1271.4,143.55886973707095
1271.5,143.56016229246856
1271.6000000000001,143.5614545699946
1271.7,143.56274656972712
1271.8000000000002,143.564038291744
1271.9,143.56532973612326
1272.,143.5666209029426
1272.1000000000001,143.56791179227997
1272.2,143.56920240421329
1272.3000000000002,143.57049273882026
1272.4,143.5717827961787
1272.5,143.5730725763663
1272.6000000000001,143.57436207946085
1272.7,143.57565130554005
1272.8000000000002,143.57694025468152
1272.9,143.578228926963
1273.,143.579517322462
1273.1000000000001,143.5808054412561
1273.2,143.582093283423
1273.3000000000002,143.58338084904014
1273.4,143.584668138185
1273.5,143.58595515093515
1273.6000000000001,143.5872418873681
1273.7,143.58852834756104
1273.8000000000002,143.58981453159163
1273.9,143.59110043953714
1274.,143.59238607147495
1274.1000000000001,143.59367142748235
1274.2,143.59495650763665
1274.3000000000002,143.59624131201514
1274.4,143.59752584069506
1274.5,143.59881009375366
1274.6000000000001,143.600094071268
1274.7,143.60137777331545
1274.8000000000002,143.60266119997297
1274.9,143.60394435131786
1275.,143.605227227427
1275.1000000000001,143.6065098283776
1275.2,143.60779215424662
1275.3000000000002,143.6090742051111
1275.4,143.61035598104806
1275.5,143.61163748213437
1275.6000000000001,143.61291870844698
1275.7,143.61419966006287
1275.8000000000002,143.6154803370588
1275.9,143.61676073951173
1276.,143.61804086749845
1276.1000000000001,143.6193207210957
1276.2,143.62060030038023
1276.3000000000002,143.62187960542897
1276.4,143.62315863631846
1276.5,143.62443739312548
1276.6000000000001,143.6257158759266
1276.7,143.62699408479855
1276.8000000000002,143.6282720198179
1276.9,143.62954968106132
1277.,143.63082706860524
1277.1000000000001,143.63210418252626
1277.2,143.63338102290092
1277.3000000000002,143.63465758980567
1277.4,143.63593388331694
1277.5,143.63720990351126
1277.6000000000001,143.63848565046487
1277.7,143.6397611242543
1277.8000000000002,143.64103632495582
1277.9,143.64231125264575
1278.,143.6435859074005
1278.1000000000001,143.6448602892962
1278.2,143.64613439840915
1278.3000000000002,143.64740823481557
1278.4,143.6486817985917
1278.5,143.6499550898136
1278.6000000000001,143.65122810855755
1278.7,143.65250085489953
1278.8000000000002,143.65377332891578
1278.9,143.65504553068226
1279.,143.65631746027506
1279.1000000000001,143.65758911777013
1279.2,143.65886050324352
1279.3000000000002,143.6601316167711
1279.4,143.66140245842894
1279.5,143.66267302829283
1279.6000000000001,143.66394332643873
1279.7,143.66521335294246
1279.8000000000002,143.66648310787988
1279.9,143.66775259132675
1280.,143.66902180335887
1280.1000000000001,143.67029074405204
1280.2,143.67155941348187
1280.3000000000002,143.6728278117242
1280.4,143.6740959388546
1280.5,143.67536379494877
1280.6000000000001,143.6766313800824
1280.7,143.67789869433088
1280.8000000000002,143.67916573776998
1280.9,143.6804325104752
1281.,143.68169901252205
1281.1000000000001,143.682965243986
1281.2,143.68423120494248
1281.3000000000002,143.68549689546705
1281.4,143.68676231563506
1281.5,143.6880274655219
1281.6000000000001,143.68929234520294
1281.7,143.6905569547535
1281.8000000000002,143.691821294249
1281.9,143.69308536376457
1282.,143.69434916337556
1282.1000000000001,143.69561269315724
1282.2,143.69687595318476
1282.3000000000002,143.69813894353334
1282.4,143.69940166427807
1282.5,143.70066411549422
1282.6000000000001,143.70192629725676
1282.7,143.7031882096409
1282.8000000000002,143.70444985272152
1282.9,143.7057112265738
1283.,143.70697233127277
1283.1000000000001,143.70823316689336
1283.2,143.7094937335104
1283.3000000000002,143.71075403119906
1283.4,143.71201406003408
1283.5,143.71327382009036
1283.6000000000001,143.71453331144278
1283.7,143.71579253416618
1283.8000000000002,143.71705148833536
1283.9,143.71831017402505
1284.,143.71956859131006
1284.1000000000001,143.72082674026507
1284.2,143.72208462096478
1284.3000000000002,143.72334223348392
1284.4,143.72459957789707
1284.5,143.72585665427889
1284.6000000000001,143.72711346270398
1284.7,143.7283700032469
1284.8000000000002,143.72962627598224
1284.9,143.73088228098442
1285.,143.73213801832802
1285.1000000000001,143.73339348808753
1285.2,143.73464869033737
1285.3000000000002,143.73590362515188
1285.4,143.7371582926056
1285.5,143.73841269277278
1285.6000000000001,143.73966682572785
1285.7,143.74092069154506
1285.8000000000002,143.74217429029878
1285.9,143.7434276220632
1286.,143.74468068691263
1286.1000000000001,143.74593348492112
1286.2,143.7471860161631
1286.3000000000002,143.7484382807127
1286.4,143.74969027864393
1286.5,143.75094201003097
1286.6000000000001,143.75219347494792
1286.7,143.75344467346883
1286.8000000000002,143.7546956056678
1286.9,143.75594627161877
1287.,143.75719667139572
1287.1000000000001,143.75844680507277
1287.2,143.75969667272363
1287.3000000000002,143.76094627442242
1287.4,143.76219561024286
1287.5,143.76344468025903
1287.6000000000001,143.76469348454455
1287.7,143.76594202317338
1287.8000000000002,143.7671902962191
1287.9,143.76843830375577
1288.,143.769686045857
1288.1000000000001,143.77093352259647
1288.2,143.77218073404782
1288.3000000000002,143.77342768028487
1288.4,143.77467436138113
1288.5,143.77592077741028
1288.6000000000001,143.7771669284459
1288.7,143.77841281456153
1288.8000000000002,143.7796584358307
1288.9,143.780903792327
1289.,143.78214888412384
1289.1000000000001,143.78339371129474
1289.2,143.78463827391306
1289.3000000000002,143.7858825720523
1289.4,143.78712660578577
1289.5,143.78837037518693
1289.6000000000001,143.78961388032903
1289.7,143.79085712128548
1289.8000000000002,143.79210009812945
1289.9,143.7933428109343
1290.,143.79458525977327
1290.1000000000001,143.79582744471952
1290.2,143.79706936584623
1290.3000000000002,143.7983110232266
1290.4,143.7995524169338
1290.5,143.80079354704088
1290.6000000000001,143.80203441362104
1290.7,143.80327501674722
1290.8000000000002,143.80451535649252
1290.9,143.80575543292989
1291.,143.80699524613246
1291.1000000000001,143.80823479617308
1291.2,143.80947408312474
1291.3000000000002,143.81071310706034
1291.4,143.81195186805277
1291.5,143.81319036617492
1291.6000000000001,143.8144286014996
1291.7,143.81566657409968
1291.8000000000002,143.8169042840479
1291.9,143.81814173141706
1292.,143.81937891627987
1292.1000000000001,143.8206158387091
1292.2,143.82185249877742
1292.3000000000002,143.82308889655744
1292.4,143.8243250321219
1292.5,143.8255609055434
1292.6000000000001,143.82679651689455
1292.7,143.82803186624784
1292.8000000000002,143.82926695367584
1292.9,143.83050177925116
1293.,143.83173634304623
1293.1000000000001,143.83297064513354
1293.2,143.8342046855855
1293.3000000000002,143.8354384644746
1293.4,143.83667198187314
1293.5,143.83790523785365
1293.6000000000001,143.83913823248835
1293.7,143.8403709658496
1293.8000000000002,143.84160343800968
1293.9,143.84283564904095
1294.,143.84406759901555
1294.1000000000001,143.84529928800578
1294.2,143.84653071608386
1294.3000000000002,143.84776188332188
1294.4,143.84899278979208
1294.5,143.85022343556653
1294.6000000000001,143.85145382071747
1294.7,143.85268394531678
1294.8000000000002,143.85391380943665
1294.9,143.85514341314905
1295.,143.85637275652607
1295.1000000000001,143.85760183963959
1295.2,143.8588306625616
1295.3000000000002,143.86005922536404
1295.4,143.86128752811894
1295.5,143.862515570898
1295.6000000000001,143.86374335377312
1295.7,143.86497087681622
1295.8000000000002,143.86619814009907
1295.9,143.86742514369345
1296.,143.86865188767115
1296.1000000000001,143.86987837210387
1296.2,143.87110459706335
1296.3000000000002,143.87233056262133
1296.4,143.87355626884937
1296.5,143.87478171581918
1296.6000000000001,143.87600690360242
1296.7,143.87723183227055
1296.8000000000002,143.87845650189533
1296.9,143.87968091254805
1297.,143.88090506430052
1297.1000000000001,143.88212895722404
1297.2,143.88335259139018
1297.3000000000002,143.88457596687033
1297.4,143.8857990837359
1297.5,143.88702194205834
1297.6000000000001,143.88824454190907
1297.7,143.88946688335938
1297.8000000000002,143.89068896648058
1297.9,143.89191079134403
1298.,143.89313235802092
1298.1000000000001,143.89435366658262
1298.2,143.8955747171003
1298.3000000000002,143.8967955096452
1298.4,143.89801604428843
1298.5,143.89923632110128
1298.6000000000001,143.90045634015473
1298.7,143.90167610152002
1298.8000000000002,143.90289560526818
1298.9,143.90411485147027
1299.,143.90533384019727
1299.1000000000001,143.9065525715204
1299.2,143.90777104551046
1299.3000000000002,143.9089892622384
1299.4,143.91020722177535
1299.5,143.9114249241921
1299.6000000000001,143.9126423695596
1299.7,143.91385955794863
1299.8000000000002,143.9150764894301
1299.9,143.91629316407486
1300.,143.91750958195368
1300.1000000000001,143.91872574313732
1300.2,143.91994164769656
1300.3000000000002,143.9211572957021
1300.4,143.92237268722468
1300.5,143.92358782233495
1300.6000000000001,143.92480270110357
1300.7,143.92601732360123
1300.8000000000002,143.92723168989843
1300.9,143.92844580006587
1301.,143.929659654174
1301.1000000000001,143.9308732522935
1301.2,143.9320865944948
1301.3000000000002,143.93329968084834
1301.4,143.9345125114246
1301.5,143.93572508629413
1301.6000000000001,143.93693740552726
1301.7,143.9381494691944
1301.8000000000002,143.93936127736592
1301.9,143.94057283011216
1302.,143.9417841275035
1302.1000000000001,143.94299516961013
1302.2,143.94420595650246
1302.3000000000002,143.9454164882506
1302.4,143.9466267649249
1302.5,143.94783678659553
1302.6000000000001,143.94904655333272
1302.7,143.95025606520642
1302.8000000000002,143.951465322287
1302.9,143.95267432464445
1303.,143.953883072349
1303.1000000000001,143.95509156547044
1303.2,143.95629980407907
1303.3000000000002,143.95750778824484
1303.4,143.95871551803762
1303.5,143.95992299352753
1303.6000000000001,143.9611302147844
1303.7,143.9623371818783
1303.8000000000002,143.96354389487902
1303.9,143.96475035385637
1304.,143.96595655888035
1304.1000000000001,143.96716251002073
1304.2,143.96836820734723
1304.3000000000002,143.96957365092976
1304.4,143.97077884083805
1304.5,143.97198377714173
1304.6000000000001,143.97318845991063
1304.7,143.9743928892144
1304.8000000000002,143.9755970651227
1304.9,143.97680098770516
1305.,143.9780046570314
1305.1000000000001,143.979208073171
1305.2,143.98041123619348
1305.3000000000002,143.98161414616857
1305.4,143.9828168031656
1305.5,143.98401920725414
1305.6000000000001,143.98522135850368
1305.7,143.98642325698364
1305.8000000000002,143.98762490276354
1305.9,143.98882629591265
1306.,143.9900274365004
1306.1000000000001,143.99122832459625
1306.2,143.9924289602694
1306.3000000000002,143.9936293435892
1306.4,143.99482947462494
1306.5,143.9960293534459
1306.6000000000001,143.99722898012135
1306.7,143.99842835472046
1306.8000000000002,143.99962747731246
1306.9,144.00082634796644
1307.,144.0020249667517
1307.1000000000001,144.00322333373728
1307.2,144.00442144899222
1307.3000000000002,144.0056193125857
1307.4,144.00681692458676
1307.5,144.00801428506438
1307.6000000000001,144.00921139408757
1307.7,144.01040825172544
1307.8000000000002,144.0116048580468
1307.9,144.01280121312067
1308.,144.01399731701596
1308.1000000000001,144.01519316980153
1308.2,144.01638877154627
1308.3000000000002,144.01758412231905
1308.4,144.0187792221887
1308.5,144.01997407122394
1308.6000000000001,144.02116866949365
1308.7,144.0223630170665
1308.8000000000002,144.02355711401137
1308.9,144.02475096039672
1309.,144.02594455629145
1309.1000000000001,144.02713790176415
1309.2,144.02833099688348
1309.3000000000002,144.02952384171795
1309.4,144.03071643633635
1309.5,144.03190878080704
1309.6000000000001,144.03310087519876
1309.7,144.03429271957984
1309.8000000000002,144.03548431401896
1309.9,144.03667565858453
1310.,144.037866753345
1310.1000000000001,144.03905759836874
1310.2,144.0402481937243
1310.3000000000002,144.04143853947994
1310.4,144.0426286357041
1310.5,144.04381848246504
1310.6000000000001,144.0450080798312
1310.7,144.0461974278707
1310.8000000000002,144.04738652665202
1310.9,144.04857537624324
1311.,144.04976397671268
1311.1000000000001,144.05095232812855
1311.2,144.05214043055895
1311.3000000000002,144.05332828407208
1311.4,144.05451588873606
1311.5,144.055703244619
1311.6000000000001,144.05689035178915
1311.7,144.05807721031434
1311.8000000000002,144.0592638202626
1311.9,144.06045018170218
1312.,144.06163629470092
1312.1000000000001,144.06282215932686
1312.2,144.06400777564787
1312.3000000000002,144.065193143732
1312.4,144.06637826364704
1312.5,144.06756313546092
1312.6000000000001,144.06874775924152
1312.7,144.06993213505666
1312.8000000000002,144.07111626297413
1312.9,144.0723001430618
1313.,144.07348377538733
1313.1000000000001,144.0746671600186
1313.2,144.07585029702318
1313.3000000000002,144.07703318646892
1313.4,144.07821582842337
1313.5,144.07939822295427
1313.6000000000001,144.08058037012927
1313.7,144.0817622700159
1313.8000000000002,144.08294392268178
1313.9,144.0841253281945
1314.,144.08530648662162
1314.1000000000001,144.0864873980306
1314.2,144.087668062489
1314.3000000000002,144.08884848006423
1314.4,144.0900286508238
1314.5,144.0912085748351
1314.6000000000001,144.09238825216556
1314.7,144.09356768288254
1314.8000000000002,144.0947468670535
1314.9,144.09592580474566
1315.,144.09710449602636
1315.1000000000001,144.09828294096295
1315.2,144.09946113962263
1315.3000000000002,144.10063909207273
1315.4,144.10181679838047
1315.5,144.10299425861288
1315.6000000000001,144.1041714728374
1315.7,144.10534844112107
1315.8000000000002,144.10652516353102
1315.9,144.10770164013434
1316.,144.10887787099819
1316.1000000000001,144.1100538561896
1316.2,144.11122959577565
1316.3000000000002,144.11240508982328
1316.4,144.11358033839963
1316.5,144.11475534157157
1316.6000000000001,144.1159300994061
1316.7,144.11710461197018
1316.8000000000002,144.11827887933063
1316.9,144.1194529015544
1317.,144.12062667870842
1317.1000000000001,144.12180021085942
1317.2,144.1229734980743
1317.3000000000002,144.12414654041987
1317.4,144.12531933796288
1317.5,144.1264918907701
1317.6000000000001,144.1276641989082
1317.7,144.12883626244397
1317.8000000000002,144.1300080814441
1317.9,144.13117965597525
1318.,144.13235098610397
1318.1000000000001,144.13352207189703
1318.2,144.1346929134209
1318.3000000000002,144.13586351074233
1318.4,144.13703386392766
1318.5,144.13820397304355
1318.6000000000001,144.13937383815653
1318.7,144.14054345933306
1318.8000000000002,144.14171283663956
1318.9,144.1428819701425
1319.,144.1440508599084
1319.1000000000001,144.14521950600357
1319.2,144.14638790849435
1319.3000000000002,144.14755606744714
1319.4,144.1487239829283
1319.5,144.14989165500415
1319.6000000000001,144.1510590837409
1319.7,144.15222626920493
1319.8000000000002,144.1533932114624
1319.9,144.15455991057954
1320.,144.1557263666226
1320.1000000000001,144.15689257965772
1320.2,144.15805854975108
1320.3000000000002,144.1592242769688
1320.4,144.16038976137702
1320.5,144.16155500304177
1320.6000000000001,144.16272000202918
1320.7,144.16388475840526
1320.8000000000002,144.1650492722361
1320.9,144.16621354358762
1321.,144.16737757252577
1321.1000000000001,144.16854135911663
1321.2,144.16970490342615
1321.3000000000002,144.1708682055201
1321.4,144.17203126546445
1321.5,144.1731940833251
1321.6000000000001,144.17435665916793
1321.7,144.1755189930586
1321.8000000000002,144.17668108506305
1321.9,144.17784293524704
1322.,144.17900454367637
1322.1000000000001,144.18016591041666
1322.2,144.1813270355338
1322.3000000000002,144.18248791909332
1322.4,144.18364856116102
1322.5,144.18480896180245
1322.6000000000001,144.18596912108328
1322.7,144.18712903906922
1322.8000000000002,144.18828871582565
1322.9,144.1894481514183
1323.,144.19060734591264
1323.1000000000001,144.19176629937422
1323.2,144.19292501186857
1323.3000000000002,144.19408348346107
1323.4,144.19524171421725
1323.5,144.19639970420255
1323.6000000000001,144.19755745348232
1323.7,144.198714962122
1323.8000000000002,144.19987223018694
1323.9,144.2010292577425
1324.,144.202186044854
1324.1000000000001,144.20334259158673
1324.2,144.20449889800594
1324.3000000000002,144.205654964177
1324.4,144.20681079016506
1324.5,144.20796637603536
1324.6000000000001,144.20912172185305
1324.7,144.21027682768337
1324.8000000000002,144.21143169359146
1324.9,144.21258631964238
1325.,144.2137407059013
1325.1000000000001,144.21489485243336
1325.2,144.21604875930348
1325.3000000000002,144.21720242657682
1325.4,144.2183558543184
1325.5,144.2195090425931
1325.6000000000001,144.22066199146605
1325.7,144.2218147010021
1325.8000000000002,144.22296717126622
1325.9,144.2241194023233
1326.,144.22527139423832
1326.1000000000001,144.2264231470761
1326.2,144.2275746609014
1326.3000000000002,144.2287259357791
1326.4,144.22987697177413
1326.5,144.2310277689511
1326.6000000000001,144.23217832737487
1326.7,144.2333286471101
1326.8000000000002,144.2344787282216
1326.9,144.235628570774
1327.,144.23677817483204
1327.1000000000001,144.2379275404603
1327.2,144.23907666772348
1327.3000000000002,144.24022555668617
1327.4,144.24137420741295
1327.5,144.24252261996833
1327.6000000000001,144.243670794417
1327.7,144.24481873082334
1327.8000000000002,144.24596642925198
1327.9,144.2471138897673
1328.,144.24826111243377
1328.1000000000001,144.2494080973159
1328.2,144.2505548444781
1328.3000000000002,144.25170135398469
1328.4,144.25284762590013
1328.5,144.2539936602887
1328.6000000000001,144.2551394572148
1328.7,144.2562850167427
1328.8000000000002,144.2574303389367
1328.9,144.2585754238611
1329.,144.2597202715801
1329.1000000000001,144.26086488215793
1329.2,144.26200925565882
1329.3000000000002,144.26315339214696
1329.4,144.2642972916865
1329.5,144.26544095434153
1329.6000000000001,144.26658438017625
1329.7,144.26772756925476
1329.8000000000002,144.26887052164108
1329.9,144.27001323739927
1330.,144.2711557165934
1330.1000000000001,144.27229795928747
1330.2,144.27343996554546
1330.3000000000002,144.27458173543135
1330.4,144.27572326900912
1330.5,144.2768645663426
1330.6000000000001,144.27800562749584
1330.7,144.27914645253267
1330.8000000000002,144.28028704151689
1330.9,144.28142739451235
1331.,144.28256751158298
1331.1000000000001,144.28370739279254
1331.2,144.28484703820467
1331.3000000000002,144.28598644788335
1331.4,144.28712562189222
1331.5,144.28826456029495
1331.6000000000001,144.28940326315526
1331.7,144.29054173053686
1331.8000000000002,144.29167996250337
1331.9,144.29281795911848
1332.,144.29395572044575
1332.1000000000001,144.2950932465488
1332.2,144.29623053749114
1332.3000000000002,144.29736759333636
1332.4,144.29850441414797
1332.5,144.2996409999895
1332.6000000000001,144.30077735092445
1332.7,144.30191346701628
1332.8000000000002,144.3030493483284
1332.9,144.30418499492419
1333.,144.3053204068671
1333.1000000000001,144.3064555842206
1333.2,144.30759052704792
1333.3000000000002,144.3087252354124
1333.4,144.30985970937743
1333.5,144.3109939490063
1333.6000000000001,144.3121279543623
1333.7,144.3132617255085
1333.8000000000002,144.3143952625084
1333.9,144.3155285654251
1334.,144.31666163432175
1334.1000000000001,144.31779446926151
1334.2,144.3189270703076
1334.3000000000002,144.32005943752316
1334.4,144.32119157097122
1334.5,144.32232347071493
1334.6000000000001,144.32345513681727
1334.7,144.32458656934145
1334.8000000000002,144.32571776835036
1334.9,144.326848733907
1335.,144.3279794660744
1335.1000000000001,144.32910996491555
1335.2,144.33024023049327
1335.3000000000002,144.33137026287062
1335.4,144.33250006211043
1335.5,144.3336296282756
1335.6000000000001,144.33475896142892
1335.7,144.33588806163334
1335.8000000000002,144.33701692895158
1335.9,144.3381455634465
1336.,144.33927396518087
1336.1000000000001,144.34040213421738
1336.2,144.3415300706188
1336.3000000000002,144.34265777444787
1336.4,144.3437852457673
1336.5,144.3449124846397
1336.6000000000001,144.34603949112773
1336.7,144.34716626529405
1336.8000000000002,144.3482928072012
1336.9,144.34941911691186
1337.,144.35054519448852
1337.1000000000001,144.35167103999385
1337.2,144.35279665349017
1337.3000000000002,144.35392203504023
1337.4,144.35504718470622
1337.5,144.35617210255094
1337.6000000000001,144.3572967886366
1337.7,144.35842124302573
1337.8000000000002,144.35954546578063
1337.9,144.36066945696376
1338.,144.3617932166375
1338.1000000000001,144.36291674486415
1338.2,144.36404004170603
1338.3000000000002,144.36516310722544
1338.4,144.36628594148465
1338.5,144.36740854454592
1338.6000000000001,144.36853091647154
1338.7,144.3696530573237
1338.8000000000002,144.37077496716455
1338.9,144.3718966460563
1339.,144.37301809406114
1339.1000000000001,144.37413931124115
1339.2,144.37526029765846
1339.3000000000002,144.37638105337516
1339.4,144.37750157845335
1339.5,144.37862187295505
1339.6000000000001,144.3797419369423
1339.7,144.38086177047717
1339.8000000000002,144.38198137362158
1339.9,144.3831007464375
1340.,144.38421988898693
1340.1000000000001,144.3853388013318
1340.2,144.38645748353395
1340.3000000000002,144.38757593565535
1340.4,144.38869415775775
1340.5,144.3898121499032
1340.6000000000001,144.39092991215338
1340.7,144.3920474445701
1340.8000000000002,144.39316474721514
1340.9,144.39428182015033
1341.,144.39539866343745
1341.1000000000001,144.3965152771381
1341.2,144.39763166131408
1341.3000000000002,144.39874781602708
1341.4,144.39986374133866
1341.5,144.40097943731064
1341.6000000000001,144.40209490400449
1341.7,144.40321014148188
1341.8000000000002,144.40432514980438
1341.9,144.40543992903355
1342.,144.4065544792309
1342.1000000000001,144.40766880045803
1342.2,144.40878289277646
1342.3000000000002,144.40989675624755
1342.4,144.41101039093286
1342.5,144.41212379689378
1342.6000000000001,144.41323697419182
1342.7,144.41434992288828
1342.8000000000002,144.41546264304458
1342.9,144.41657513472208
1343.,144.41768739798218
1343.1000000000001,144.41879943288603
1343.2,144.41991123949512
1343.3000000000002,144.4210228178707
1343.4,144.42213416807394
1343.5,144.4232452901661
1343.6000000000001,144.42435618420848
1343.7,144.4254668502622
1343.8000000000002,144.42657728838847
1343.9,144.42768749864842
1344.,144.42879748110332
1344.1000000000001,144.42990723581408
1344.2,144.43101676284195
1344.3000000000002,144.432126062248
1344.4,144.4332351340932
1344.5,144.43434397843865
1344.6000000000001,144.4354525953454
1344.7,144.43656098487438
1344.8000000000002,144.43766914708664
1344.9,144.43877708204303
1345.,144.4398847898046
1345.1000000000001,144.44099227043222
1345.2,144.44209952398683
1345.3000000000002,144.44320655052923
1345.4,144.44431335012035
1345.5,144.44541992282103
1345.6000000000001,144.44652626869208
1345.7,144.44763238779421
1345.8000000000002,144.44873828018828
1345.9,144.44984394593504
1346.,144.45094938509527
1346.1000000000001,144.4520545977296
1346.2,144.4531595838988
1346.3000000000002,144.45426434366357
1346.4,144.45536887708445
1346.5,144.4564731842222
1346.6000000000001,144.45757726513736
1346.7,144.45868111989049
1346.8000000000002,144.45978474854235
1346.9,144.46088815115337
1347.,144.4619913277841
1347.1000000000001,144.46309427849505
1347.2,144.46419700334678
1347.3000000000002,144.4652995023997
1347.4,144.4664017757143
1347.5,144.46750382335102
1347.6000000000001,144.4686056453703
1347.7,144.46970724183248
1347.8000000000002,144.470808612798
1347.9,144.4719097583272
1348.,144.47301067848045
1348.1000000000001,144.47411137331798
1348.2,144.4752118429002
1348.3000000000002,144.47631208728737
1348.4,144.4774121065397
1348.5,144.47851190071748
1348.6000000000001,144.47961146988087
1348.7,144.4807108140901
1348.8000000000002,144.48180993340543
1348.9,144.48290882788697
1349.,144.48400749759475
1349.1000000000001,144.4851059425891
1349.2,144.48620416293002
1349.3000000000002,144.48730215867752
1349.4,144.48839992989176
1349.5,144.48949747663278
1349.6000000000001,144.49059479896064
1349.7,144.4916918969353
1349.8000000000002,144.49278877061667
1349.9,144.49388542006477
1350.,144.49498184533962
1350.1000000000001,144.4960780465011
1350.2,144.4971740236091
1350.3000000000002,144.49826977672348
1350.4,144.49936530590415
1350.5,144.50046061121094
1350.6000000000001,144.5015556927037
1350.7,144.50265055044224
1350.8000000000002,144.50374518448638
1350.9,144.50483959489574
1351.,144.50593378173028
1351.1000000000001,144.50702774504956
1351.2,144.50812148491337
1351.3000000000002,144.50921500138145
1351.4,144.51030829451332
1351.5,144.51140136436882
1351.6000000000001,144.5124942110074
1351.7,144.51358683448882
1351.8000000000002,144.51467923487257
1351.9,144.51577141221827
1352.,144.51686336658554
1352.1000000000001,144.51795509803378
1352.2,144.51904660662257
1352.3000000000002,144.52013789241144
1352.4,144.5212289554598
1352.5,144.52231979582717
1352.6000000000001,144.52341041357295
1352.7,144.52450080875659
1352.8000000000002,144.52559098143743
1352.9,144.5266809316749
1353.,144.5277706595284
1353.1000000000001,144.5288601650571
1353.2,144.52994944832054
1353.3000000000002,144.53103850937794
1353.4,144.53212734828847
1353.5,144.5332159651115
1353.6000000000001,144.53430435990632
1353.7,144.53539253273206
1353.8000000000002,144.53648048364795
1353.9,144.5375682127132
1354.,144.53865571998696
1354.1000000000001,144.53974300552838
1354.2,144.54083006939652
1354.3000000000002,144.54191691165065
1354.4,144.5430035323497
1354.5,144.54408993155278
1354.6000000000001,144.545176109319
1354.7,144.54626206570737
1354.8000000000002,144.5473478007768
1354.9,144.54843331458642
1355.,144.54951860719515
1355.1000000000001,144.55060367866193
1355.2,144.5516885290457
1355.3000000000002,144.55277315840536
1355.4,144.55385756679985
1355.5,144.554941754288
1355.6000000000001,144.55602572092872
1355.7,144.55710946678076
1355.8000000000002,144.558192991903
1355.9,144.55927629635428
1356.,144.56035938019332
1356.1000000000001,144.56144224347892
1356.2,144.56252488626973
1356.3000000000002,144.5636073086246
1356.4,144.5646895106021
1356.5,144.5657714922611
1356.6000000000001,144.56685325366004
1356.7,144.56793479485776
1356.8000000000002,144.56901611591277
1356.9,144.5700972168837
1357.,144.57117809782915
1357.1000000000001,144.5722587588077
1357.2,144.5733391998779
1357.3000000000002,144.57441942109827
1357.4,144.57549942252732
1357.5,144.57657920422358
1357.6000000000001,144.57765876624546
1357.7,144.57873810865146
1357.8000000000002,144.5798172315
1357.9,144.58089613484947
1358.,144.58197481875834
1358.1000000000001,144.5830532832849
1358.2,144.58413152848757
1358.3000000000002,144.58520955442467
1358.4,144.58628736115458
1358.5,144.58736494873548
1358.6000000000001,144.5884423172258
1358.7,144.5895194666836
1358.8000000000002,144.5905963971674
1358.9,144.59167310873514
1359.,144.59274960144523
1359.1000000000001,144.59382587535578
1359.2,144.59490193052503
1359.3000000000002,144.59597776701096
1359.4,144.59705338487188
1359.5,144.59812878416585
1359.6000000000001,144.59920396495096
1359.7,144.60027892728527
1359.8000000000002,144.6013536712268
1359.9,144.60242819683364
1360.,144.6035025041638
1360.1000000000001,144.60457659327525
1360.2,144.60565046422602
1360.3000000000002,144.6067241170741
1360.4,144.6077975518773
1360.5,144.60887076869363
1360.6000000000001,144.609943767581
1360.7,144.6110165485973
1360.8000000000002,144.61208911180032
1360.9,144.61316145724803
1361.,144.61423358499815
1361.1000000000001,144.61530549510854
1361.2,144.616377187637
1361.3000000000002,144.61744866264127
1361.4,144.61851992017915
1361.5,144.6195909603083
1361.6000000000001,144.6206617830865
1361.7,144.62173238857147
1361.8000000000002,144.62280277682075
1361.9,144.62387294789218
1362.,144.62494290184335
1362.1000000000001,144.6260126387318
1362.2,144.62708215861517
1362.3000000000002,144.62815146155106
1362.4,144.62922054759701
1362.5,144.63028941681068
1362.6000000000001,144.63135806924944
1362.7,144.63242650497082
1362.8000000000002,144.63349472403252
1362.9,144.6345627264917
1363.,144.63563051240607
1363.1000000000001,144.63669808183286
1363.2,144.63776543482967
1363.3000000000002,144.63883257145378
1363.4,144.63989949176263
1363.5,144.64096619581352
1363.6000000000001,144.64203268366384
1363.7,144.6430989553709
1363.8000000000002,144.644165010992
1363.9,144.64523085058443
1364.,144.64629647420546
1364.1000000000001,144.6473618819123
1364.2,144.6484270737623
1364.3000000000002,144.64949204981247
1364.4,144.65055681012018
1364.5,144.65162135474253
1364.6000000000001,144.65268568373665
1364.7,144.65374979715978
1364.8000000000002,144.6548136950689
1364.9,144.6558773775212
1365.,144.65694084457374
1365.1000000000001,144.6580040962836
1365.2,144.6590671327078
1365.3000000000002,144.66012995390335
1365.4,144.66119255992731
1365.5,144.66225495083663
1365.6000000000001,144.66331712668827
1365.7,144.66437908753917
1365.8000000000002,144.66544083344635
1365.9,144.66650236446668
1366.,144.66756368065697
1366.1000000000001,144.66862478207418
1366.2,144.66968566877517
1366.3000000000002,144.67074634081683
1366.4,144.67180679825583
1366.5,144.67286704114906
1366.6000000000001,144.67392706955337
1366.7,144.67498688352543
1366.8000000000002,144.676046483122
1366.9,144.67710586839985
1367.,144.6781650394157
1367.1000000000001,144.67922399622617
1367.2,144.68028273888802
1367.3000000000002,144.68134126745784
1367.4,144.68239958199229
1367.5,144.683457682548
1367.6000000000001,144.68451556918157
1367.7,144.68557324194958
1367.8000000000002,144.6866307009086
1367.9,144.68768794611512
1368.,144.68874497762576
1368.1000000000001,144.68980179549692
1368.2,144.69085839978518
1368.3000000000002,144.69191479054703
1368.4,144.69297096783885
1368.5,144.69402693171708
1368.6000000000001,144.69508268223817
1368.7,144.69613821945856
1368.8000000000002,144.69719354343457
1368.9,144.69824865422254
1369.,144.69930355187884
1369.1000000000001,144.70035823645986
1369.2,144.70141270802185
1369.3000000000002,144.70246696662102
1369.4,144.7035210123138
1369.5,144.70457484515634
1369.6000000000001,144.70562846520488
1369.7,144.7066818725157
1369.8000000000002,144.70773506714497
1369.9,144.70878804914884
1370.,144.70984081858344
1370.1000000000001,144.71089337550498
1370.2,144.71194571996963
1370.3000000000002,144.71299785203342
1370.4,144.71404977175243
1370.5,144.71510147918275
1370.6000000000001,144.7161529743804
1370.7,144.71720425740153
1370.8000000000002,144.71825532830206
1370.9,144.719306187138
1371.,144.72035683396533
1371.1000000000001,144.72140726884004
1371.2,144.722457491818
1371.3000000000002,144.72350750295524
1371.4,144.72455730230763
1371.5,144.725606889931
1371.6000000000001,144.72665626588133
1371.7,144.72770543021437
1371.8000000000002,144.72875438298595
1371.9,144.729803124252
1372.,144.73085165406826
1372.1000000000001,144.73189997249048
1372.2,144.7329480795744
1372.3000000000002,144.73399597537593
1372.4,144.73504365995058
1372.5,144.73609113335422
1372.6000000000001,144.73713839564243
1372.7,144.73818544687097
1372.8000000000002,144.7392322870954
1372.9,144.74027891637152
1373.,144.74132533475478
1373.1000000000001,144.74237154230082
1373.2,144.7434175390653
1373.3000000000002,144.74446332510368
1373.4,144.7455089004716
1373.5,144.74655426522455
1373.6000000000001,144.747599419418
1373.7,144.7486443631075
1373.8000000000002,144.7496890963485
1373.9,144.7507336191965
1374.,144.75177793170687
1374.1000000000001,144.75282203393508
1374.2,144.75386592593654
1374.3000000000002,144.75490960776656
1374.4,144.75595307948058
1374.5,144.75699634113394
1374.6000000000001,144.75803939278197
1374.7,144.75908223447996
1374.8000000000002,144.7601248662832
1374.9,144.7611672882471
1375.,144.7622095004267
1375.1000000000001,144.76325150287732
1375.2,144.7642932956543
1375.3000000000002,144.76533487881275
1375.4,144.7663762524079
1375.5,144.7674174164948
1375.6000000000001,144.76845837112876
1375.7,144.76949911636487
1375.8000000000002,144.7705396522582
1375.9,144.77157997886388
1376.,144.772620096237
1376.1000000000001,144.77366000443266
1376.2,144.7746997035058
1376.3000000000002,144.77573919351153
1376.4,144.77677847450485
1376.5,144.77781754654072
1376.6000000000001,144.77885640967418
1376.7,144.77989506396017
1376.8000000000002,144.78093350945355
1376.9,144.7819717462093
1377.,144.78300977428233
1377.1000000000001,144.78404759372754
1377.2,144.7850852045998
1377.3000000000002,144.7861226069539
1377.4,144.78715980084476
1377.5,144.78819678632712
1377.6000000000001,144.78923356345578
1377.7,144.79027013228554
1377.8000000000002,144.79130649287126
1377.9,144.79234264526758
1378.,144.79337858952914
1378.1000000000001,144.79441432571087
1378.2,144.7954498538673
1378.3000000000002,144.79648517405317
1378.4,144.79752028632308
1378.5,144.79855519073172
1378.6000000000001,144.79958988733372
1378.7,144.8006243761837
1378.8000000000002,144.80165865733608
1378.9,144.80269273084565
1379.,144.80372659676686
1379.1000000000001,144.80476025515426
1379.2,144.80579370606236
1379.3000000000002,144.8068269495456
1379.4,144.8078599856586
1379.5,144.8088928144557
1379.6000000000001,144.80992543599137
1379.7,144.8109578503201
1379.8000000000002,144.81199005749625
1379.9,144.8130220575742
1380.,144.81405385060836
1380.1000000000001,144.81508543665305
1380.2,144.81611681576268
1380.3000000000002,144.81714798799146
1380.4,144.81817895339387
1380.5,144.819209712024
1380.6000000000001,144.82024026393623
1380.7,144.82127060918472
1380.8000000000002,144.82230074782387
1380.9,144.8233306799078
1381.,144.82436040549075
1381.1000000000001,144.8253899246268
1381.2,144.8264192373702
1381.3000000000002,144.82744834377507
1381.4,144.82847724389563
1381.5,144.82950593778588
1381.6000000000001,144.8305344255
1381.7,144.8315627070919
1381.8000000000002,144.83259078261585
1381.9,144.8336186521258
1382.,144.8346463156758
1382.1000000000001,144.83567377331985
1382.2,144.8367010251119
1382.3000000000002,144.83772807110597
1382.4,144.83875491135606
1382.5,144.83978154591603
1382.6000000000001,144.84080797483978
1382.7,144.84183419818135
1382.8000000000002,144.84286021599448
1382.9,144.84388602833312
1383.,144.84491163525107
1383.1000000000001,144.84593703680227
1383.2,144.84696223304041
1383.3000000000002,144.8479872240194
1383.4,144.84901200979294
1383.5,144.85003659041485
1383.6000000000001,144.85106096593884
1383.7,144.85208513641868
1383.8000000000002,144.85310910190802
1383.9,144.85413286246063
1384.,144.85515641813015
1384.1000000000001,144.85617976897032
1384.2,144.8572029150347
1384.3000000000002,144.85822585637686
1384.4,144.85924859305052
1384.5,144.86027112510928
1384.6000000000001,144.86129345260665
1384.7,144.86231557559628
1384.8000000000002,144.86333749413157
1384.9,144.86435920826617
1385.,144.8653807180535
1385.1000000000001,144.86640202354712
1385.2,144.8674231248005
1385.3000000000002,144.86844402186708
1385.4,144.86946471480022
1385.5,144.87048520365346
1385.6000000000001,144.8715054884801
1385.7,144.8725255693337
1385.8000000000002,144.8735454462674
1385.9,144.87456511933476
1386.,144.87558458858894
1386.1000000000001,144.8766038540834
1386.2,144.8776229158714
1386.3000000000002,144.87864177400616
1386.4,144.87966042854106
1386.5,144.88067887952917
1386.6000000000001,144.881697127024
1386.7,144.8827151710785
1386.8000000000002,144.883733011746
1386.9,144.88475064907968
1387.,144.88576808313263
1387.1000000000001,144.88678531395811
1387.2,144.88780234160916
1387.3000000000002,144.88881916613892
1387.4,144.88983578760053
1387.5,144.89085220604701
1387.6000000000001,144.8918684215314
1387.7,144.89288443410683
1387.8000000000002,144.89390024382635
1387.9,144.8949158507428
1388.,144.89593125490933
1388.1000000000001,144.8969464563789
1388.2,144.8979614552044
1388.3000000000002,144.89897625143885
1388.4,144.89999084513514
1388.5,144.9010052363462
1388.6000000000001,144.9020194251249
1388.7,144.9030334115241
1388.8000000000002,144.9040471955967
1388.9,144.90506077739553
1389.,144.90607415697338
1389.1000000000001,144.90708733438308
1389.2,144.90810030967745
1389.3000000000002,144.90911308290927
1389.4,144.91012565413124
1389.5,144.91113802339612
1389.6000000000001,144.91215019075662
1389.7,144.91316215626554
1389.8000000000002,144.91417391997544
1389.9,144.9151854819391
1390.,144.91619684220908
1390.1000000000001,144.9172080008381
1390.2,144.91821895787876
1390.3000000000002,144.9192297133836
1390.4,144.9202402674053
1390.5,144.92125061999636
1390.6000000000001,144.92226077120938
1390.7,144.9232707210969
1390.8000000000002,144.92428046971145
1390.9,144.9252900171055
1391.,144.92629936333157
1391.1000000000001,144.92730850844208
1391.2,144.92831745248947
1391.3000000000002,144.9293261955263
1391.4,144.93033473760488
1391.5,144.93134307877762
1391.6000000000001,144.93235121909694
1391.7,144.9333591586152
1391.8000000000002,144.93436689738476
1391.9,144.93537443545796
1392.,144.93638177288716
1392.1000000000001,144.93738890972455
1392.2,144.93839584602247
1392.3000000000002,144.9394025818333
1392.4,144.9404091172091
1392.5,144.9414154522022
1392.6000000000001,144.94242158686484
1392.7,144.94342752124922
1392.8000000000002,144.94443325540746
1392.9,144.9454387893918
1393.,144.94644412325434
1393.1000000000001,144.9474492570473
1393.2,144.94845419082273
1393.3000000000002,144.9494589246327
1393.4,144.95046345852936
1393.5,144.9514677925648
1393.6000000000001,144.952471926791
1393.7,144.95347586126005
1393.8000000000002,144.95447959602393
1393.9,144.95548313113466
1394.,144.95648646664424
1394.1000000000001,144.95748960260462
1394.2,144.95849253906775
1394.3000000000002,144.9594952760856
1394.4,144.96049781371008
1394.5,144.96150015199302
1394.6000000000001,144.96250229098638
1394.7,144.963504230742
1394.8000000000002,144.9645059713118
1394.9,144.9655075127475
1395.,144.96650885510104
1395.1000000000001,144.96750999842416
1395.2,144.96851094276863
1395.3000000000002,144.96951168818626
1395.4,144.9705122347288
1395.5,144.97151258244799
1395.6000000000001,144.9725127313955
1395.7,144.9735126816231
1395.8000000000002,144.97451243318244
1395.9,144.97551198612518
1396.,144.976511340503
1396.1000000000001,144.97751049636761
1396.2,144.9785094537705
1396.3000000000002,144.97950821276325
1396.4,144.98050677339768
1396.5,144.98150513572511
1396.6000000000001,144.9825032997972
1396.7,144.98350126566552
1396.8000000000002,144.98449903338158
1396.9,144.9854966029969
1397.,144.98649397456285
1397.1000000000001,144.98749114813103
1397.2,144.9884881237529
1397.3000000000002,144.98948490147976
1397.4,144.9904814813632
1397.5,144.99147786345455
1397.6000000000001,144.99247404780522
1397.7,144.99347003446664
1397.8000000000002,144.99446582349003
1397.9,144.9954614149268
1398.,144.99645680882833
1398.1000000000001,144.99745200524592
1398.2,144.99844700423077
1398.3000000000002,144.9994418058342
1398.4,145.00043641010757
1398.5,145.00143081710198
1398.6000000000001,145.00242502686876
1398.7,145.0034190394591
1398.8000000000002,145.0044128549241
1398.9,145.00540647331508
1399.,145.0063998946831
1399.1000000000001,145.00739311907938
1399.2,145.008386146555
1399.3000000000002,145.00937897716108
1399.4,145.01037161094877
1399.5,145.0113640479691
1399.6000000000001,145.01235628827308
1399.7,145.01334833191186
1399.8000000000002,145.01434017893646
1399.9,145.0153318293979
1400.,145.0163232833471
1400.1000000000001,145.01731454083506
1400.2,145.01830560191283
1400.3000000000002,145.01929646663132
1400.4,145.02028713504146
1400.5,145.02127760719418
1400.6000000000001,145.0222678831403
1400.7,145.0232579629308
1400.8000000000002,145.0242478466166
1400.9,145.02523753424842
1401.,145.02622702587715
1401.1000000000001,145.02721632155362
1401.2,145.02820542132866
1401.3000000000002,145.02919432525306
1401.4,145.0301830333775
1401.5,145.0311715457529
1401.6000000000001,145.03215986242986
1401.7,145.03314798345912
1401.8000000000002,145.0341359088914
1401.9,145.0351236387775
1402.,145.0361111731679
1402.1000000000001,145.03709851211346
1402.2,145.03808565566467
1402.3000000000002,145.03907260387228
1402.4,145.04005935678674
1402.5,145.04104591445883
1402.6000000000001,145.042032276939
1402.7,145.04301844427792
1402.8000000000002,145.04400441652604
1402.9,145.0449901937339
1403.,145.0459757759521
1403.1000000000001,145.04696116323106
1403.2,145.0479463556212
1403.3000000000002,145.04893135317317
1403.4,145.04991615593735
1403.5,145.05090076396405
1403.6000000000001,145.0518851773038
1403.7,145.05286939600705
1403.8000000000002,145.0538534201241
1403.9,145.05483724970532
1404.,145.05582088480116
1404.1000000000001,145.0568043254618
1404.2,145.05778757173766
1404.3000000000002,145.0587706236791
1404.4,145.05975348133637
1404.5,145.06073614475963
1404.6000000000001,145.0617186139993
1404.7,145.06270088910557
1404.8000000000002,145.0636829701286
1404.9,145.06466485711866
1405.,145.065646550126
1405.1000000000001,145.0666280492007
1405.2,145.067609354393
1405.3000000000002,145.06859046575295
1405.4,145.0695713833308
1405.5,145.07055210717655
1405.6000000000001,145.0715326373404
1405.7,145.07251297387236
1405.8000000000002,145.07349311682256
1405.9,145.074473066241
1406.,145.07545282217774
1406.1000000000001,145.07643238468276
1406.2,145.0774117538061
1406.3000000000002,145.07839092959782
1406.4,145.07936991210775
1406.5,145.08034870138596
1406.6000000000001,145.08132729748232
1406.7,145.0823057004468
1406.8000000000002,145.08328391032924
1406.9,145.08426192717963
1407.,145.08523975104777
1407.1000000000001,145.0862173819836
1407.2,145.08719482003687
1407.3000000000002,145.08817206525748
1407.4,145.08914911769514
1407.5,145.09012597739988
1407.6000000000001,145.09110264442126
1407.7,145.09207911880912
1407.8000000000002,145.0930554006132
1407.9,145.09403148988324
1408.,145.09500738666898
1408.1000000000001,145.0959830910201
1408.2,145.0969586029863
1408.3000000000002,145.09793392261727
1408.4,145.09890904996263
1408.5,145.099883985072
1408.6000000000001,145.10085872799507
1408.7,145.1018332787814
1408.8000000000002,145.10280763748057
1408.9,145.10378180414227
1409.,145.10475577881587
1409.1000000000001,145.10572956155116
1409.2,145.10670315239747
1409.3000000000002,145.10767655140435
1409.4,145.10864975862137
1409.5,145.10962277409797
1409.6000000000001,145.11059559788362
1409.7,145.11156823002779
1409.8000000000002,145.11254067057982
1409.9,145.11351291958928
1410.,145.11448497710552
1410.1000000000001,145.11545684317787
1410.2,145.1164285178558
1410.3000000000002,145.11740000118857
1410.4,145.1183712932256
1410.5,145.11934239401614
1410.6000000000001,145.1203133036096
1410.7,145.1212840220552
1410.8000000000002,145.12225454940227
1410.9,145.12322488569998
1411.,145.1241950309977
1411.1000000000001,145.1251649853446
1411.2,145.12613474878992
1411.3000000000002,145.12710432138283
1411.4,145.12807370317256
1411.5,145.1290428942082
1411.6000000000001,145.13001189453905
1411.7,145.13098070421412
1411.8000000000002,145.13194932328258
1411.9,145.13291775179346
1412.,145.13388598979603
1412.1000000000001,145.13485403733924
1412.2,145.13582189447217
1412.3000000000002,145.13678956124383
1412.4,145.13775703770335
1412.5,145.13872432389968
1412.6000000000001,145.13969141988187
1412.7,145.14065832569878
1412.8000000000002,145.14162504139955
1412.9,145.142591567033
1413.,145.14355790264813
1413.1000000000001,145.1445240482938
1413.2,145.14549000401902
1413.3000000000002,145.14645576987257
1413.4,145.14742134590347
1413.5,145.14838673216045
1413.6000000000001,145.14935192869245
1413.7,145.15031693554818
1413.8000000000002,145.15128175277655
1413.9,145.15224638042636
1414.,145.1532108185463
1414.1000000000001,145.15417506718526
1414.2,145.1551391263919
1414.3000000000002,145.15610299621508
1414.4,145.15706667670335
1414.5,145.1580301679055
1414.6000000000001,145.1589934698703
1414.7,145.15995658264632
1414.8000000000002,145.16091950628223
1414.9,145.16188224082669
1415.,145.16284478632835
1415.1000000000001,145.16380714283585
1415.2,145.1647693103977
1415.3000000000002,145.16573128906253
1415.4,145.16669307887892
1415.5,145.16765467989543
1415.6000000000001,145.1686160921606
1415.7,145.1695773157229
1415.8000000000002,145.1705383506309
1415.9,145.17149919693307
1416.,145.17245985467787
1416.1000000000001,145.1734203239137
1416.2,145.17438060468916
1416.3000000000002,145.1753406970526
1416.4,145.17630060105233
1416.5,145.17726031673692
1416.6000000000001,145.1782198441547
1416.7,145.17917918335405
1416.8000000000002,145.1801383343832
1416.9,145.18109729729068
1417.,145.1820560721247
1417.1000000000001,145.1830146589336
1417.2,145.18397305776566
1417.3000000000002,145.18493126866915
1417.4,145.1858892916923
1417.5,145.18684712688344
1417.6000000000001,145.18780477429078
1417.7,145.1887622339625
1417.8000000000002,145.18971950594684
1417.9,145.190676590292
1418.,145.1916334870461
1418.1000000000001,145.19259019625724
1418.2,145.1935467179737
1418.3000000000002,145.19450305224356
1418.4,145.19545919911488
1418.5,145.19641515863574
1418.6000000000001,145.1973709308544
1418.7,145.1983265158187
1418.8000000000002,145.1992819135768
1418.9,145.20023712417677
1419.,145.20119214766652
1419.1000000000001,145.20214698409413
1419.2,145.20310163350763
1419.3000000000002,145.20405609595485
1419.4,145.20501037148384
1419.5,145.20596446014264
1419.6000000000001,145.206918361979
1419.7,145.2078720770409
1419.8000000000002,145.2088256053763
1419.9,145.20977894703302
1420.,145.21073210205887
1420.1000000000001,145.21168507050194
1420.2,145.21263785240978
1420.3000000000002,145.2135904478304
1420.4,145.2145428568115
1420.5,145.21549507940094
1420.6000000000001,145.21644711564653
1420.7,145.21739896559595
1420.8000000000002,145.21835062929696
1420.9,145.21930210679733
1421.,145.22025339814476
1421.1000000000001,145.22120450338699
1421.2,145.22215542257166
1421.3000000000002,145.22310615574642
1421.4,145.22405670295902
1421.5,145.225007064257
1421.6000000000001,145.22595723968809
1421.7,145.2269072292998
1421.8000000000002,145.2278570331398
1421.9,145.22880665125564
1422.,145.2297560836949
1422.1000000000001,145.23070533050517
1422.2,145.2316543917339
1422.3000000000002,145.23260326742874
1422.4,145.23355195763705
1422.5,145.2345004624064
1422.6000000000001,145.2354487817843
1422.7,145.23639691581815
1422.8000000000002,145.23734486455538
1422.9,145.23829262804358
1423.,145.23924020633
1423.1000000000001,145.24018759946208
1423.2,145.24113480748724
1423.3000000000002,145.2420818304529
1423.4,145.24302866840634
1423.5,145.2439753213949
1423.6000000000001,145.24492178946596
1423.7,145.2458680726668
1423.8000000000002,145.24681417104478
1423.9,145.24776008464707
1424.,145.24870581352104
1424.1000000000001,145.2496513577139
1424.2,145.25059671727294
1424.3000000000002,145.2515418922453
1424.4,145.25248688267828
1424.5,145.253431688619
1424.6000000000001,145.2543763101147
1424.7,145.2553207472125
1424.8000000000002,145.2562649999596
1424.9,145.2572090684031
1425.,145.25815295259014
1425.1000000000001,145.2590966525678
1425.2,145.2600401683832
1425.3000000000002,145.26098350008337
1425.4,145.26192664771548
1425.5,145.2628696113265
1425.6000000000001,145.2638123909634
1425.7,145.2647549866733
1425.8000000000002,145.26569739850316
1425.9,145.26663962650005
1426.,145.26758167071074
1426.1000000000001,145.26852353118244
1426.2,145.26946520796196
1426.3000000000002,145.27040670109622
1426.4,145.27134801063215
1426.5,145.27228913661665
1426.6000000000001,145.2732300790967
1426.7,145.27417083811898
1426.8000000000002,145.2751114137305
1426.9,145.27605180597808
1427.,145.2769920149085
1427.1000000000001,145.27793204056863
1427.2,145.27887188300517
1427.3000000000002,145.279811542265
1427.4,145.28075101839488
1427.5,145.2816903114415
1427.6000000000001,145.28262942145162
1427.7,145.283568348472
1427.8000000000002,145.28450709254932
1427.9,145.28544565373028
1428.,145.2863840320616
1428.1000000000001,145.28732222758987
1428.2,145.28826024036178
1428.3000000000002,145.28919807042396
1428.4,145.29013571782303
1428.5,145.2910731826056
1428.6000000000001,145.2920104648183
1428.7,145.29294756450764
1428.8000000000002,145.29388448172023
1428.9,145.29482121650258
1429.,145.2957577689013
1429.1000000000001,145.29669413896278
1429.2,145.2976303267337
1429.3000000000002,145.29856633226035
1429.4,145.2995021555894
1429.5,145.3004377967671
1429.6000000000001,145.30137325584016
1429.7,145.30230853285477
1429.8000000000002,145.30324362785748
1429.9,145.3041785408946
1430.,145.30511327201262
1430.1000000000001,145.30604782125786
1430.2,145.3069821886767
1430.3000000000002,145.3079163743155
1430.4,145.30885037822054
1430.5,145.30978420043812
1430.6000000000001,145.31071784101462
1430.7,145.31165129999627
1430.8000000000002,145.3125845774294
1430.9,145.3135176733602
1431.,145.31445058783495
1431.1000000000001,145.31538332089985
1431.2,145.31631587260114
1431.3000000000002,145.31724824298502
1431.4,145.3181804320976
1431.5,145.31911243998522
1431.6000000000001,145.32004426669388
1431.7,145.32097591226983
1431.8000000000002,145.3219073767591
1431.9,145.32283866020782
1432.,145.32376976266218
1432.1000000000001,145.3247006841682
1432.2,145.32563142477184
1432.3000000000002,145.32656198451937
1432.4,145.3274923634567
1432.5,145.32842256162996
1432.6000000000001,145.32935257908494
1432.7,145.33028241586788
1432.8000000000002,145.3312120720247
1432.9,145.33214154760128
1433.,145.33307084264362
1433.1000000000001,145.33399995719773
1433.2,145.33492889130943
1433.3000000000002,145.33585764502473
1433.4,145.33678621838942
1433.5,145.33771461144946
1433.6000000000001,145.3386428242507
1433.7,145.33957085683903
1433.8000000000002,145.34049870926015
1433.9,145.34142638156013
1434.,145.3423538737846
1434.1000000000001,145.3432811859793
1434.2,145.3442083181902
1434.3000000000002,145.34513527046295
1434.4,145.34606204284336
1434.5,145.34698863537716
1434.6000000000001,145.34791504810997
1434.7,145.34884128108766
1434.8000000000002,145.34976733435585
1434.9,145.3506932079602
1435.,145.35161890194644
1435.1000000000001,145.35254441636013
1435.2,145.35346975124705
1435.3000000000002,145.35439490665271
1435.4,145.35531988262278
1435.5,145.35624467920275
1435.6000000000001,145.3571692964384
1435.7,145.3580937343752
1435.8000000000002,145.35901799305861
1435.9,145.35994207253424
1436.,145.36086597284768
1436.1000000000001,145.36178969404438
1436.2,145.3627132361698
1436.3000000000002,145.3636365992695
1436.4,145.36455978338898
1436.5,145.36548278857364
1436.6000000000001,145.36640561486882
1436.7,145.36732826232006
1436.8000000000002,145.3682507309728
1436.9,145.36917302087235
1437.,145.37009513206422
1437.1000000000001,145.37101706459356
1437.2,145.37193881850595
1437.3000000000002,145.37286039384668
1437.4,145.37378179066098
1437.5,145.37470300899426
1437.6000000000001,145.37562404889175
1437.7,145.37654491039876
1437.8000000000002,145.37746559356066
1437.9,145.3783860984225
1438.,145.37930642502974
1438.1000000000001,145.38022657342745
1438.2,145.38114654366095
1438.3000000000002,145.38206633577536
1438.4,145.3829859498159
1438.5,145.38390538582772
1438.6000000000001,145.3848246438561
1438.7,145.38574372394595
1438.8000000000002,145.38666262614262
1438.9,145.3875813504911
1439.,145.38849989703655
1439.1000000000001,145.38941826582408
1439.2,145.39033645689867
1439.3000000000002,145.39125447030546
1439.4,145.39217230608944
1439.5,145.39308996429577
1439.6000000000001,145.39400744496925
1439.7,145.3949247481551
1439.8000000000002,145.39584187389815
1439.9,145.39675882224344
1440.,145.397675593236
1440.1000000000001,145.39859218692064
1440.2,145.3995086033424
1440.3000000000002,145.4004248425461
1440.4,145.40134090457678
1440.5,145.40225678947925
1440.6000000000001,145.40317249729836
1440.7,145.40408802807903
1440.8000000000002,145.40500338186607
1440.9,145.40591855870437
1441.,145.40683355863874
1441.1000000000001,145.40774838171393
1441.2,145.4086630279748
1441.3000000000002,145.40957749746607
1441.4,145.41049179023253
1441.5,145.41140590631895
1441.6000000000001,145.41231984577004
1441.7,145.4132336086306
1441.8000000000002,145.4141471949452
1441.9,145.41506060475865
1442.,145.41597383811563
1442.1000000000001,145.41688689506074
1442.2,145.41779977563868
1442.3000000000002,145.4187124798941
1442.4,145.41962500787162
1442.5,145.42053735961582
1442.6000000000001,145.4214495351713
1442.7,145.42236153458276
1442.8000000000002,145.42327335789463
1442.9,145.42418500515151
1443.,145.42509647639795
1443.1000000000001,145.42600777167848
1443.2,145.42691889103762
1443.3000000000002,145.4278298345199
1443.4,145.42874060216977
1443.5,145.4296511940317
1443.6000000000001,145.43056161015016
1443.7,145.43147185056964
1443.8000000000002,145.4323819153345
1443.9,145.4332918044892
1444.,145.43420151807814
1444.1000000000001,145.43511105614573
1444.2,145.4360204187363
1444.3000000000002,145.43692960589425
1444.4,145.4378386176639
1444.5,145.43874745408968
1444.6000000000001,145.43965611521574
1444.7,145.44056460108658
1444.8000000000002,145.44147291174642
1444.9,145.44238104723948
1445.,145.44328900761008
1445.1000000000001,145.4441967929025
1445.2,145.44510440316088
1445.3000000000002,145.44601183842963
1445.4,145.44691909875274
1445.5,145.44782618417457
1445.6000000000001,145.44873309473928
1445.7,145.44963983049098
1445.8000000000002,145.4505463914739
1445.9,145.4514527777321
1446.,145.4523589893098
1446.1000000000001,145.45326502625102
1446.2,145.4541708886
1446.3000000000002,145.4550765764007
1446.4,145.45598208969724
1446.5,145.45688742853372
1446.6000000000001,145.45779259295412
1446.7,145.45869758300253
1446.8000000000002,145.45960239872298
1446.9,145.46050704015937
1447.,145.46141150735588
1447.1000000000001,145.46231580035624
1447.2,145.46321991920468
1447.3000000000002,145.46412386394496
1447.4,145.46502763462118
1447.5,145.46593123127707
1447.6000000000001,145.4668346539567
1447.7,145.4677379027039
1447.8000000000002,145.46864097756261
1447.9,145.46954387857664
1448.,145.47044660578985
1448.1000000000001,145.47134915924616
1448.2,145.4722515389893
1448.3000000000002,145.4731537450631
1448.4,145.47405577751144
1448.5,145.47495763637804
1448.6000000000001,145.47585932170674
1448.7,145.4767608335412
1448.8000000000002,145.47766217192526
1448.9,145.47856333690262
1449.,145.47946432851705
1449.1000000000001,145.48036514681218
1449.2,145.48126579183173
1449.3000000000002,145.4821662636194
1449.4,145.4830665622189
1449.5,145.4839666876738
1449.6000000000001,145.48486664002772
1449.7,145.48576641932442
1449.8000000000002,145.4866660256074
1449.9,145.48756545892033
1450.,145.4884647193067
1450.1000000000001,145.4893638068102
1450.2,145.49026272147427
1450.3000000000002,145.4911614633426
1450.4,145.4920600324586
1450.5,145.49295842886582
1450.6000000000001,145.4938566526078
1450.7,145.49475470372803
1450.8000000000002,145.49565258226986
1450.9,145.49655028827698
1451.,145.4974478217927
1451.1000000000001,145.49834518286048
1451.2,145.49924237152368
1451.3000000000002,145.50013938782584
1451.4,145.5010362318103
1451.5,145.5019329035204
1451.6000000000001,145.50282940299962
1451.7,145.50372573029122
1451.8000000000002,145.5046218854386
1451.9,145.50551786848504
1452.,145.50641367947387
1452.1000000000001,145.50730931844842
1452.2,145.50820478545194
1452.3000000000002,145.5091000805278
1452.4,145.50999520371917
1452.5,145.51089015506926
1452.6000000000001,145.51178493462146
1452.7,145.5126795424189
1452.8000000000002,145.51357397850475
1452.9,145.5144682429223
1453.,145.51536233571474
1453.1000000000001,145.51625625692512
1453.2,145.51715000659672
1453.3000000000002,145.51804358477258
1453.4,145.51893699149593
1453.5,145.5198302268098
1453.6000000000001,145.52072329075736
1453.7,145.52161618338164
1453.8000000000002,145.52250890472578
1453.9,145.5234014548328
1454.,145.52429383374576
1454.1000000000001,145.52518604150774
1454.2,145.5260780781617
1454.3000000000002,145.5269699437507
1454.4,145.5278616383177
1454.5,145.52875316190563
1454.6000000000001,145.5296445145576
1454.7,145.53053569631646
1454.8000000000002,145.53142670722528
1454.9,145.53231754732678
1455.,145.53320821666406
1455.1000000000001,145.53409871527995
1455.2,145.53498904321737
1455.3000000000002,145.5358792005191
1455.4,145.5367691872282
1455.5,145.53765900338735
1455.6000000000001,145.53854864903946
1455.7,145.5394381242273
1455.8000000000002,145.54032742899378
1455.9,145.54121656338162
1456.,145.54210552743362
1456.1000000000001,145.5429943211926
1456.2,145.5438829447012
1456.3000000000002,145.5447713980023
1456.4,145.54565968113855
1456.5,145.54654779415264
1456.6000000000001,145.54743573708743
1456.7,145.5483235099854
1456.8000000000002,145.54921111288948
1456.9,145.5500985458421
1457.,145.55098580888605
1457.1000000000001,145.5518729020639
1457.2,145.55275982541832
1457.3000000000002,145.55364657899196
1457.4,145.5545331628273
1457.5,145.555419576967
1457.6000000000001,145.55630582145372
1457.7,145.5571918963299
1457.8000000000002,145.55807780163812
1457.9,145.55896353742094
1458.,145.55984910372084
1458.1000000000001,145.56073450058034
1458.2,145.561619728042
1458.3000000000002,145.5625047861482
1458.4,145.56338967494145
1458.5,145.56427439446423
1458.6000000000001,145.565158944759
1458.7,145.56604332586812
1458.8000000000002,145.5669275378341
1458.9,145.5678115806992
1459.,145.568695454506
1459.1000000000001,145.56957915929675
1459.2,145.57046269511383
1459.3000000000002,145.57134606199963
1459.4,145.57222925999648
1459.5,145.57311228914662
1459.6000000000001,145.5739951494925
1459.7,145.57487784107636
1459.8000000000002,145.57576036394047
1459.9,145.57664271812706
1460.,145.57752490367852
1460.1000000000001,145.578406920637
1460.2,145.57928876904478
1460.3000000000002,145.58017044894402
1460.4,145.58105196037698
1460.5,145.58193330338585
1460.6000000000001,145.58281447801284
1460.7,145.58369548430005
1460.8000000000002,145.58457632228968
1460.9,145.5854569920239
1461.,145.5863374935448
1461.1000000000001,145.58721782689443
1461.2,145.58809799211502
1461.3000000000002,145.58897798924863
1461.4,145.58985781833735
1461.5,145.59073747942318
1461.6000000000001,145.5916169725482
1461.7,145.59249629775445
1461.8000000000002,145.59337545508401
1461.9,145.59425444457884
1462.,145.59513326628095
1462.1000000000001,145.5960119202323
1462.2,145.59689040647493
1462.3000000000002,145.59776872505083
1462.4,145.5986468760018
1462.5,145.5995248593699
1462.6000000000001,145.60040267519702
1462.7,145.60128032352506
1462.8000000000002,145.60215780439594
1462.9,145.60303511785153
1463.,145.60391226393372
1463.1000000000001,145.60478924268438
1463.2,145.60566605414527
1463.3000000000002,145.60654269835834
1463.4,145.60741917536535
1463.5,145.60829548520812
1463.6000000000001,145.60917162792836
1463.7,145.61004760356803
1463.8000000000002,145.6109234121688
1463.9,145.61179905377242
1464.,145.6126745284206
1464.1000000000001,145.6135498361551
1464.2,145.6144249770177
1464.3000000000002,145.61529995105008
1464.4,145.6161747582939
1464.5,145.61704939879073
1464.6000000000001,145.61792387258248
1464.7,145.61879817971064
1464.8000000000002,145.61967232021692
1464.9,145.62054629414286
1465.,145.62142010153025
1465.1000000000001,145.62229374242048
1465.2,145.6231672168553
1465.3000000000002,145.62404052487616
1465.4,145.62491366652475
1465.5,145.6257866418425
1465.6000000000001,145.62665945087105
1465.7,145.6275320936519
1465.8000000000002,145.6284045702265
1465.9,145.6292768806365
1466.,145.6301490249232
1466.1000000000001,145.6310210031282
1466.2,145.63189281529293
1466.3000000000002,145.63276446145886
1466.4,145.63363594166736
1466.5,145.63450725595993
1466.6000000000001,145.63537840437795
1466.7,145.6362493869628
1466.8000000000002,145.6371202037559
1466.9,145.63799085479863
1467.,145.6388613401323
1467.1000000000001,145.63973165979834
1467.2,145.640601813838
1467.3000000000002,145.6414718022926
1467.4,145.64234162520356
1467.5,145.64321128261204
1467.6000000000001,145.64408077455948
1467.7,145.644950101087
1467.8000000000002,145.64581926223593
1467.9,145.64668825804748
1468.,145.64755708856296
1468.1000000000001,145.64842575382355
1468.2,145.6492942538704
1468.3000000000002,145.65016258874482
1468.4,145.65103075848793
1468.5,145.6518987631409
1468.6000000000001,145.6527666027449
1468.7,145.65363427734104
1468.8000000000002,145.65450178697046
1468.9,145.6553691316744
1469.,145.65623631149379
1469.1000000000001,145.65710332646984
1469.2,145.65797017664363
1469.3000000000002,145.65883686205612
1469.4,145.6597033827485
1469.5,145.66056973876178
1469.6000000000001,145.66143593013695
1469.7,145.66230195691506
1469.8000000000002,145.66316781913713
1469.9,145.6640335168441
1470.,145.66489905007705
1470.1000000000001,145.66576441887688
1470.2,145.66662962328456
1470.3000000000002,145.66749466334096
1470.4,145.66835953908713
1470.5,145.66922425056393
1470.6000000000001,145.6700887978123
1470.7,145.67095318087308
1470.8000000000002,145.67181739978724
1470.9,145.67268145459562
1471.,145.673545345339
1471.1000000000001,145.67440907205827
1471.2,145.6752726347943
1471.3000000000002,145.67613603358788
1471.4,145.67699926847982
1471.5,145.67786233951085
1471.6000000000001,145.67872524672188
1471.7,145.6795879901536
1471.8000000000002,145.68045056984676
1471.9,145.68131298584214
1472.,145.68217523818046
1472.1000000000001,145.6830373269024
1472.2,145.68389925204877
1472.3000000000002,145.68476101366014
1472.4,145.6856226117773
1472.5,145.68648404644085
1472.6000000000001,145.68734531769144
1472.7,145.68820642556975
1472.8000000000002,145.68906737011645
1472.9,145.68992815137204
1473.,145.69078876937726
1473.1000000000001,145.69164922417264
1473.2,145.69250951579875
1473.3000000000002,145.69336964429624
1473.4,145.69422960970556
1473.5,145.69508941206732
1473.6000000000001,145.695949051422
1473.7,145.6968085278102
1473.8000000000002,145.6976678412724
1473.9,145.69852699184904
1474.,145.69938597958063
1474.1000000000001,145.70024480450772
1474.2,145.7011034666707
1474.3000000000002,145.70196196611002
1474.4,145.70282030286603
1474.5,145.70367847697932
1474.6000000000001,145.70453648849025
1474.7,145.70539433743915
1474.8000000000002,145.70625202386645
1474.9,145.7071095478125
1475.,145.70796690931772
1475.1000000000001,145.7088241084224
1475.2,145.7096811451668
1475.3000000000002,145.71053801959144
1475.4,145.71139473173645
1475.5,145.71225128164227
1475.6000000000001,145.71310766934906
1475.7,145.71396389489712
1475.8000000000002,145.71481995832687
1475.9,145.71567585967836
1476.,145.71653159899188
1476.1000000000001,145.71738717630768
1476.2,145.71824259166598
1476.3000000000002,145.71909784510697
1476.4,145.7199529366708
1476.5,145.72080786639773
1476.6000000000001,145.72166263432788
1476.7,145.7225172405014
1476.8000000000002,145.72337168495838
1476.9,145.72422596773905
1477.,145.72508008888337
1477.1000000000001,145.7259340484316
1477.2,145.7267878464238
1477.3000000000002,145.72764148289997
1477.4,145.7284949579002
1477.5,145.72934827146457
1477.6000000000001,145.7302014236332
1477.7,145.73105441444594
1477.8000000000002,145.73190724394294
1477.9,145.73275991216417
1478.,145.7336124191496
1478.1000000000001,145.73446476493928
1478.2,145.73531694957308
1478.3000000000002,145.73616897309103
1478.4,145.73702083553303
1478.5,145.73787253693902
1478.6000000000001,145.73872407734893
1478.7,145.73957545680273
1478.8000000000002,145.74042667534013
1478.9,145.74127773300117
1479.,145.74212862982571
1479.1000000000001,145.74297936585364
1479.2,145.74382994112463
1479.3000000000002,145.74468035567864
1479.4,145.74553060955557
1479.5,145.74638070279505
1479.6000000000001,145.74723063543706
1479.7,145.74808040752126
1479.8000000000002,145.7489300190874
1479.9,145.74977947017535
1480.,145.75062876082484
1480.1000000000001,145.75147789107552
1480.2,145.75232686096717
1480.3000000000002,145.75317567053958
1480.4,145.75402431983233
1480.5,145.75487280888518
1480.6000000000001,145.7557211377377
1480.7,145.75656930642967
1480.8000000000002,145.75741731500077
1480.9,145.75826516349053
1481.,145.75911285193862
1481.1000000000001,145.75996038038468
1481.2,145.76080774886825
1481.3000000000002,145.7616549574291
1481.4,145.76250200610656
1481.5,145.76334889494035
1481.6000000000001,145.76419562397
1481.7,145.76504219323508
1481.8000000000002,145.765888602775
1481.9,145.76673485262947
1482.,145.76758094283787
1482.1000000000001,145.76842687343967
1482.2,145.76927264447446
1482.3000000000002,145.77011825598163
1482.4,145.7709637080007
1482.5,145.7718090005711
1482.6000000000001,145.7726541337322
1482.7,145.77349910752355
1482.8000000000002,145.7743439219844
1482.9,145.7751885771543
1483.,145.77603307307257
1483.1000000000001,145.7768774097786
1483.2,145.77772158731173
1483.3000000000002,145.77856560571126
1483.4,145.77940946501676
1483.5,145.78025316526723
1483.6000000000001,145.78109670650227
1483.7,145.78194008876102
1483.8000000000002,145.7827833120828
1483.9,145.7836263765069
1484.,145.78446928207262
1484.1000000000001,145.78531202881925
1484.2,145.78615461678592
1484.3000000000002,145.78699704601192
1484.4,145.78783931653652
1484.5,145.78868142839886
1484.6000000000001,145.78952338163816
1484.7,145.79036517629356
1484.8000000000002,145.79120681240434
1484.9,145.79204829000955
1485.,145.79288960914843
1485.1000000000001,145.79373076986002
1485.2,145.7945717721835
1485.3000000000002,145.79541261615802
1485.4,145.79625330182265
1485.5,145.79709382921644
1485.6000000000001,145.7979341983785
1485.7,145.79877440934786
1485.8000000000002,145.7996144621637
1485.9,145.80045435686495
1486.,145.80129409349058
1486.1000000000001,145.8021336720798
1486.2,145.80297309267146
1486.3000000000002,145.80381235530467
1486.4,145.80465146001822
1486.5,145.80549040685133
1486.6000000000001,145.80632919584278
1486.7,145.80716782703158
1486.8000000000002,145.80800630045664
1486.9,145.80884461615696
1487.,145.80968277417134
1487.1000000000001,145.8105207745388
1487.2,145.81135861729808
1487.3000000000002,145.81219630248822
1487.4,145.813033830148
1487.5,145.81387120031627
1487.6000000000001,145.8147084130319
1487.7,145.81554546833368
1487.8000000000002,145.81638236626043
1487.9,145.817219106851
1488.,145.81805569014415
1488.1000000000001,145.8188921161787
1488.2,145.81972838499334
1488.3000000000002,145.82056449662696
1488.4,145.82140045111822
1488.5,145.82223624850582
1488.6000000000001,145.82307188882857
1488.7,145.82390737212506
1488.8000000000002,145.8247426984342
1488.9,145.82557786779446
1489.,145.8264128802446
1489.1000000000001,145.82724773582333
1489.2,145.8280824345693
1489.3000000000002,145.82891697652104
1489.4,145.82975136171729
1489.5,145.83058559019662
1489.6000000000001,145.8314196619977
1489.7,145.832253577159
1489.8000000000002,145.83308733571923
1489.9,145.83392093771698
1490.,145.83475438319064
1490.1000000000001,145.83558767217883
1490.2,145.8364208047202
1490.3000000000002,145.83725378085322
1490.4,145.83808660061632
1490.5,145.83891926404797
1490.6000000000001,145.83975177118688
1490.7,145.84058412207136
1490.8000000000002,145.84141631673987
1490.9,145.84224835523094
1491.,145.84308023758297
1491.1000000000001,145.84391196383436
1491.2,145.84474353402362
1491.3000000000002,145.8455749481891
1491.4,145.84640620636918
1491.5,145.84723730860227
1491.6000000000001,145.84806825492677
1491.7,145.84889904538102
1491.8000000000002,145.8497296800033
1491.9,145.85056015883208
1492.,145.8513904819056
1492.1000000000001,145.85222064926222
1492.2,145.85305066094014
1492.3000000000002,145.8538805169778
1492.4,145.8547102174134
1492.5,145.85553976228522
1492.6000000000001,145.85636915163147
1492.7,145.85719838549048
1492.8000000000002,145.85802746390044
1492.9,145.85885638689962
1493.,145.85968515452615
1493.1000000000001,145.86051376681834
1493.2,145.86134222381423
1493.3000000000002,145.86217052555213
1493.4,145.86299867207012
1493.5,145.86382666340637
1493.6000000000001,145.86465449959908
1493.7,145.86548218068634
1493.8000000000002,145.8663097067062
1493.9,145.86713707769692
1494.,145.86796429369647
1494.1000000000001,145.86879135474294
1494.2,145.8696182608745
1494.3000000000002,145.87044501212907
1494.4,145.87127160854484
1494.5,145.87209805015976
1494.6000000000001,145.87292433701185
1494.7,145.87375046913922
1494.8000000000002,145.87457644657982
1494.9,145.8754022693716
1495.,145.87622793755258
1495.1000000000001,145.87705345116072
1495.2,145.87787881023397
1495.3000000000002,145.87870401481032
1495.4,145.87952906492765
1495.5,145.8803539606239
1495.6000000000001,145.88117870193705
1495.7,145.88200328890488
1495.8000000000002,145.88282772156532
1495.9,145.8836519999563
1496.,145.88447612411565
1496.1000000000001,145.88530009408123
1496.2,145.88612390989087
1496.3000000000002,145.88694757158243
1496.4,145.8877710791937
1496.5,145.88859443276252
1496.6000000000001,145.88941763232665
1496.7,145.8902406779239
1496.8000000000002,145.89106356959206
1496.9,145.89188630736885
1497.,145.89270889129207
1497.1000000000001,145.8935313213994
1497.2,145.89435359772867
1497.3000000000002,145.8951757203175
1497.4,145.89599768920363
1497.5,145.89681950442474
1497.6000000000001,145.89764116601856
1497.7,145.89846267402274
1497.8000000000002,145.89928402847494
1497.9,145.90010522941273
1498.,145.90092627687392
1498.1000000000001,145.901747170896
1498.2,145.90256791151666
1498.3000000000002,145.9033884987734
1498.4,145.90420893270394
1498.5,145.90502921334578
1498.6000000000001,145.90584934073655
1498.7,145.9066693149137
1498.8000000000002,145.9074891359149
1498.9,145.90830880377763
1499.,145.90912831853942
1499.1000000000001,145.9099476802378
1499.2,145.91076688891027
1499.3000000000002,145.91158594459432
1499.4,145.9124048473274
1499.5,145.913223597147
1499.6000000000001,145.91404219409054
1499.7,145.91486063819553
1499.8000000000002,145.91567892949945
1499.9,145.91649706803958
1500.,145.91731505385334
1500.1000000000001,145.91813288697824
1500.2,145.9189505674517
1500.3000000000002,145.91976809531099
1500.4,145.92058547059347
1500.5,145.92140269333655
1500.6000000000001,145.92221976357754
1500.7,145.9230366813538
1500.8000000000002,145.92385344670265
1500.9,145.92467005966142
1501.,145.92548652026738
1501.1000000000001,145.92630282855782
1501.2,145.92711898457
1501.3000000000002,145.92793498834124
1501.4,145.92875083990873
1501.5,145.92956653930972
1501.6000000000001,145.93038208658152
1501.7,145.93119748176127
1501.8000000000002,145.93201272488625
1501.9,145.9328278159936
1502.,145.93364275512047
1502.1000000000001,145.9344575423041
1502.2,145.9352721775817
1502.3000000000002,145.93608666099036
1502.4,145.9369009925672
1502.5,145.93771517234936
1502.6000000000001,145.93852920037406
1502.7,145.9393430766783
1502.8000000000002,145.94015680129922
1502.9,145.94097037427386
1503.,145.94178379563937
1503.1000000000001,145.94259706543278
1503.2,145.94341018369113
1503.3000000000002,145.94422315045148
1503.4,145.94503596575086
1503.5,145.94584862962625
1503.6000000000001,145.94666114211472
1503.7,145.94747350325326
1503.8000000000002,145.94828571307883
1503.9,145.9490977716284
1504.,145.94990967893895
1504.1000000000001,145.95072143504748
1504.2,145.95153303999078
1504.3000000000002,145.95234449380598
1504.4,145.9531557965299
1504.5,145.95396694819945
1504.6000000000001,145.95477794885144
1504.7,145.9555887985229
1504.8000000000002,145.95639949725077
1504.9,145.95721004507166
1505.,145.9580204420226
1505.1000000000001,145.95883068814038
1505.2,145.95964078346188
1505.3000000000002,145.96045072802386
1505.4,145.96126052186318
1505.5,145.96207016501663
1505.6000000000001,145.96287965752094
1505.7,145.96368899941294
1505.8000000000002,145.9644981907294
1505.9,145.96530723150704
1506.,145.96611612178256
1506.1000000000001,145.96692486159287
1506.2,145.96773345097446
1506.3000000000002,145.9685418899642
1506.4,145.9693501785988
1506.5,145.9701583169148
1506.6000000000001,145.97096630494897
1506.7,145.97177414273804
1506.8000000000002,145.97258183031852
1506.9,145.9733893677272
1507.,145.97419675500058
1507.1000000000001,145.97500399217537
1507.2,145.97581107928812
1507.3000000000002,145.97661801637554
1507.4,145.9774248034741
1507.5,145.9782314406204
1507.6000000000001,145.979037927851
1507.7,145.97984426520256
1507.8000000000002,145.98065045271156
1507.9,145.98145649041444
1508.,145.98226237834788
1508.1000000000001,145.9830681165483
1508.2,145.98387370505222
1508.3000000000002,145.98467914389607
1508.4,145.98548443311643
1508.5,145.98628957274968
1508.6000000000001,145.98709456283243
1508.7,145.98789940340092
1508.8000000000002,145.98870409449174
1508.9,145.98950863614127
1509.,145.99031302838586
1509.1000000000001,145.99111727126194
1509.2,145.99192136480602
1509.3000000000002,145.99272530905435
1509.4,145.9935291040434
1509.5,145.9943327498094
1509.6000000000001,145.9951362463887
1509.7,145.99593959381778
1509.8000000000002,145.99674279213295
1509.9,145.99754584137037
1510.,145.99834874156647
1510.1000000000001,145.99915149275753
1510.2,145.99995409497984
1510.3000000000002,146.00075654826958
1510.4,146.0015588526631
1510.5,146.00236100819666
1510.6000000000001,146.00316301490648
1510.7,146.0039648728287
1510.8000000000002,146.00476658199966
1510.9,146.00556814245553
1511.,146.00636955423252
1511.1000000000001,146.0071708173668
1511.2,146.0079719318945
1511.3000000000002,146.0087728978518
1511.4,146.0095737152749
1511.5,146.01037438419996
1511.6000000000001,146.01117490466305
1511.7,146.01197527670024
1511.8000000000002,146.01277550034777
1511.9,146.01357557564168
1512.,146.01437550261804
1512.1000000000001,146.01517528131288
1512.2,146.01597491176238
1512.3000000000002,146.0167743940026
1512.4,146.0175737280694
1512.5,146.01837291399903
1512.6000000000001,146.01917195182742
1512.7,146.01997084159055
1512.8000000000002,146.02076958332444
1512.9,146.02156817706518
1513.,146.02236662284864
1513.1000000000001,146.0231649207108
1513.2,146.02396307068759
1513.3000000000002,146.0247610728151
1513.4,146.0255589271291
1513.5,146.02635663366559
1513.6000000000001,146.0271541924605
1513.7,146.02795160354967
1513.8000000000002,146.0287488669691
1513.9,146.0295459827546
1514.,146.03034295094204
1514.1000000000001,146.03113977156733
1514.2,146.03193644466626
1514.3000000000002,146.0327329702747
1514.4,146.03352934842846
1514.5,146.03432557916344
1514.6000000000001,146.03512166251534
1514.7,146.03591759852
1514.8000000000002,146.03671338721324
1514.9,146.0375090286308
1515.,146.03830452280843
1515.1000000000001,146.03909986978192
1515.2,146.03989506958703
1515.3000000000002,146.04069012225938
1515.4,146.04148502783488
1515.5,146.04227978634904
1515.6000000000001,146.04307439783778
1515.7,146.04386886233655
1515.8000000000002,146.04466317988118
1515.9,146.04545735050735
1516.,146.0462513742506
1516.1000000000001,146.04704525114678
1516.2,146.0478389812313
1516.3000000000002,146.04863256453996
1516.4,146.04942600110823
1516.5,146.05021929097188
1516.6000000000001,146.05101243416632
1516.7,146.05180543072734
1516.8000000000002,146.05259828069035
1516.9,146.05339098409098
1517.,146.05418354096471
1517.1000000000001,146.05497595134722
1517.2,146.05576821527396
1517.3000000000002,146.05656033278044
1517.4,146.05735230390218
1517.5,146.05814412867466
1517.6000000000001,146.05893580713345
1517.7,146.05972733931395
1517.8000000000002,146.0605187252516
1517.9,146.06130996498192
1518.,146.06210105854035
1518.1000000000001,146.06289200596237
1518.2,146.0636828072833
1518.3000000000002,146.06447346253861
1518.4,146.06526397176373
1518.5,146.066054334994
1518.6000000000001,146.0668445522648
1518.7,146.06763462361155
1518.8000000000002,146.06842454906962
1518.9,146.06921432867435
1519.,146.07000396246102
1519.1000000000001,146.07079345046495
1519.2,146.0715827927216
1519.3000000000002,146.07237198926626
1519.4,146.07316104013404
1519.5,146.07394994536037
1519.6000000000001,146.07473870498052
1519.7,146.07552731902976
1519.8000000000002,146.07631578754334
1519.9,146.0771041105565
1520.,146.0778922881045
1520.1000000000001,146.07868032022247
1520.2,146.0794682069457
1520.3000000000002,146.08025594830946
1520.4,146.08104354434877
1520.5,146.081830995099
1520.6000000000001,146.08261830059524
1520.7,146.0834054608726
1520.8000000000002,146.0841924759663
1520.9,146.08497934591148
1521.,146.08576607074323
1521.1000000000001,146.0865526504967
1521.2,146.08733908520702
1521.3000000000002,146.08812537490923
1521.4,146.08891151963846
1521.5,146.08969751942976
1521.6000000000001,146.09048337431824
1521.7,146.09126908433896
1521.8000000000002,146.09205464952694
1521.9,146.09284006991717
1522.,146.09362534554472
1522.1000000000001,146.09441047644472
1522.2,146.09519546265196
1522.3000000000002,146.09598030420165
1522.4,146.09676500112855
1522.5,146.09754955346781
1522.6000000000001,146.09833396125435
1522.7,146.0991182245231
1522.8000000000002,146.09990234330897
1522.9,146.100686317647
1523.,146.101470147572
1523.1000000000001,146.102253833119
1523.2,146.10303737432272
1523.3000000000002,146.1038207712182
1523.4,146.10460402384035
1523.5,146.10538713222388
1523.6000000000001,146.10617009640382
1523.7,146.1069529164149
1523.8000000000002,146.10773559229202
1523.9,146.10851812407
1524.,146.10930051178363
1524.1000000000001,146.11008275546774
1524.2,146.11086485515713
1524.3000000000002,146.11164681088658
1524.4,146.11242862269086
1524.5,146.11321029060474
1524.6000000000001,146.113991814663
1524.7,146.11477319490035
1524.8000000000002,146.11555443135157
1524.9,146.1163355240513
1525.,146.11711647303437
1525.1000000000001,146.11789727833548
1525.2,146.1186779399892
1525.3000000000002,146.11945845803027
1525.4,146.12023883249344
1525.5,146.12101906341329
1525.6000000000001,146.12179915082453
1525.7,146.12257909476168
1525.8000000000002,146.12335889525954
1525.9,146.12413855235266
1526.,146.1249180660756
1526.1000000000001,146.12569743646307
1526.2,146.12647666354954
1526.3000000000002,146.12725574736973
1526.4,146.1280346879581
1526.5,146.1288134853492
1526.6000000000001,146.12959213957768
1526.7,146.13037065067803
1526.8000000000002,146.13114901868474
1526.9,146.13192724363236
1527.,146.13270532555543
1527.1000000000001,146.13348326448843
1527.2,146.1342610604659
1527.3000000000002,146.13503871352214
1527.4,146.13581622369182
1527.5,146.13659359100927
1527.6000000000001,146.13737081550903
1527.7,146.13814789722548
1527.8000000000002,146.13892483619307
1527.9,146.13970163244622
1528.,146.1404782860193
1528.1000000000001,146.14125479694678
1528.2,146.14203116526292
1528.3000000000002,146.14280739100224
1528.4,146.14358347419903
1528.5,146.14435941488762
1528.6000000000001,146.14513521310244
1528.7,146.14591086887773
1528.8000000000002,146.14668638224796
1528.9,146.14746175324728
1529.,146.1482369819101
1529.1000000000001,146.14901206827065
1529.2,146.1497870123633
1529.3000000000002,146.15056181422224
1529.4,146.15133647388177
1529.5,146.1521109913761
1529.6000000000001,146.15288536673958
1529.7,146.15365960000636
1529.8000000000002,146.15443369121067
1529.9,146.15520764038672
1530.,146.1559814475688
1530.1000000000001,146.156755112791
1530.2,146.1575286360875
1530.3000000000002,146.15830201749253
1530.4,146.15907525704029
1530.5,146.1598483547648
1530.6000000000001,146.1606213107003
1530.7,146.1613941248809
1530.8000000000002,146.16216679734077
1530.9,146.16293932811394
1531.,146.16371171723458
1531.1000000000001,146.1644839647367
1531.2,146.1652560706545
1531.3000000000002,146.16602803502195
1531.4,146.16679985787314
1531.5,146.16757153924212
1531.6000000000001,146.16834307916295
1531.7,146.1691144776697
1531.8000000000002,146.16988573479634
1531.9,146.17065685057682
1532.,146.17142782504524
1532.1000000000001,146.17219865823557
1532.2,146.1729693501818
1532.3000000000002,146.1737399009179
1532.4,146.17451031047773
1532.5,146.17528057889538
1532.6000000000001,146.1760507062048
1532.7,146.17682069243975
1532.8000000000002,146.1775905376343
1532.9,146.17836024182236
1533.,146.17912980503775
1533.1000000000001,146.1798992273144
1533.2,146.1806685086862
1533.3000000000002,146.18143764918705
1533.4,146.18220664885075
1533.5,146.18297550771118
1533.6000000000001,146.18374422580217
1533.7,146.1845128031576
1533.8000000000002,146.18528123981116
1533.9,146.18604953579685
1534.,146.18681769114832
1534.1000000000001,146.1875857058994
1534.2,146.18835358008394
1534.3000000000002,146.1891213137356
1534.4,146.18988890688817
1534.5,146.19065635957546
1534.6000000000001,146.1914236718312
1534.7,146.19219084368908
1534.8000000000002,146.19295787518283
1534.9,146.19372476634615
1535.,146.1944915172128
1535.1000000000001,146.19525812781643
1535.2,146.19602459819072
1535.3000000000002,146.19679092836932
1535.4,146.19755711838596
1535.5,146.19832316827421
1535.6000000000001,146.19908907806771
1535.7,146.19985484780025
1535.8000000000002,146.20062047750525
1535.9,146.20138596721642
1536.,146.20215131696733
1536.1000000000001,146.20291652679157
1536.2,146.2036815967228
1536.3000000000002,146.2044465267945
1536.4,146.2052113170402
1536.5,146.2059759674936
1536.6000000000001,146.20674047818812
1536.7,146.20750484915737
1536.8000000000002,146.20826908043472
1536.9,146.2090331720539
1537.,146.20979712404827
1537.1000000000001,146.21056093645134
1537.2,146.21132460929664
1537.3000000000002,146.2120881426176
1537.4,146.21285153644766
1537.5,146.21361479082032
1537.6000000000001,146.21437790576906
1537.7,146.21514088132722
1537.8000000000002,146.2159037175283
1537.9,146.21666641440567
1538.,146.21742897199275
1538.1000000000001,146.2181913903229
1538.2,146.21895366942957
1538.3000000000002,146.2197158093461
1538.4,146.22047781010588
1538.5,146.22123967174213
1538.6000000000001,146.2220013942884
1538.7,146.2227629777779
1538.8000000000002,146.22352442224397
1538.9,146.22428572771992
1539.,146.2250468942391
1539.1000000000001,146.2258079218348
1539.2,146.22656881054027
1539.3000000000002,146.22732956038868
1539.4,146.22809017141356
1539.5,146.228850643648
1539.6000000000001,146.22961097712525
1539.7,146.23037117187855
1539.8000000000002,146.23113122794115
1539.9,146.23189114534628
1540.,146.2326509241271
1540.1000000000001,146.2334105643168
1540.2,146.23417006594863
1540.3000000000002,146.23492942905574
1540.4,146.2356886536713
1540.5,146.2364477398285
1540.6000000000001,146.2372066875604
1540.7,146.23796549690013
1540.8000000000002,146.23872416788097
1540.9,146.23948270053594
1541.,146.24024109489812
1541.1000000000001,146.24099935100074
1541.2,146.24175746887673
1541.3000000000002,146.24251544855926
1541.4,146.24327329008133
1541.5,146.2440309934761
1541.6000000000001,146.24478855877652
1541.7,146.2455459860157
1541.8000000000002,146.24630327522672
1541.9,146.24706042644246
1542.,146.24781743969604
1542.1000000000001,146.2485743150204
1542.2,146.24933105244858
1542.3000000000002,146.2500876520136
1542.4,146.2508441137483
1542.5,146.25160043768577
1542.6000000000001,146.25235662385884
1542.7,146.25311267230063
1542.8000000000002,146.2538685830439
1542.9,146.25462435612167
1543.,146.25537999156683
1543.1000000000001,146.2561354894123
1543.2,146.256890849691
1543.3000000000002,146.2576460724357
1543.4,146.25840115767943
1543.5,146.2591561054549
1543.6000000000001,146.2599109157951
1543.7,146.26066558873285
1543.8000000000002,146.26142012430094
1543.9,146.26217452253218
1544.,146.2629287834595
1544.1000000000001,146.26368290711565
1544.2,146.26443689353337
1544.3000000000002,146.2651907427455
1544.4,146.26594445478483
1544.5,146.2666980296841
1544.6000000000001,146.26745146747612
1544.7,146.2682047681935
1544.8000000000002,146.26895793186924
1544.9,146.26971095853588
1545.,146.27046384822617
1545.1000000000001,146.27121660097276
1545.2,146.27196921680854
1545.3000000000002,146.27272169576605
1545.4,146.273474037878
1545.5,146.27422624317708
1545.6000000000001,146.27497831169597
1545.7,146.27573024346728
1545.8000000000002,146.2764820385237
1545.9,146.27723369689787
1546.,146.27798521862235
1546.1000000000001,146.27873660372978
1546.2,146.27948785225286
1546.3000000000002,146.28023896422405
1546.4,146.28098993967603
1546.5,146.28174077864136
1546.6000000000001,146.28249148115253
1546.7,146.28324204724225
1546.8000000000002,146.28399247694293
1546.9,146.28474277028718
1547.,146.28549292730753
1547.1000000000001,146.28624294803646
1547.2,146.28699283250646
1547.3000000000002,146.2877425807502
1547.4,146.28849219279994
1547.5,146.2892416686883
1547.6000000000001,146.28999100844774
1547.7,146.29074021211068
1547.8000000000002,146.29148927970965
1547.9,146.292238211277
1548.,146.2929870068452
1548.1000000000001,146.29373566644674
1548.2,146.2944841901139
1548.3000000000002,146.29523257787926
1548.4,146.2959808297751
1548.5,146.29672894583373
1548.6000000000001,146.2974769260877
1548.7,146.29822477056936
1548.8000000000002,146.29897247931098
1548.9,146.29972005234487
1549.,146.30046748970358
1549.1000000000001,146.30121479141917
1549.2,146.30196195752416
1549.3000000000002,146.3027089880508
1549.4,146.30345588303135
1549.5,146.30420264249815
1549.6000000000001,146.30494926648348
1549.7,146.30569575501957
1549.8000000000002,146.30644210813878
1549.9,146.30718832587328
1550.,146.3079344082553
1550.1000000000001,146.30868035531716
1550.2,146.309426167091
1550.3000000000002,146.3101718436091
1550.4,146.31091738490366
1550.5,146.31166279100682
1550.6000000000001,146.3124080619509
1550.7,146.31315319776783
1550.8000000000002,146.31389819849008
1550.9,146.31464306414958
1551.,146.31538779477862
1551.1000000000001,146.31613239040922
1551.2,146.31687685107366
1551.3000000000002,146.31762117680393
1551.4,146.3183653676322
1551.5,146.31910942359056
1551.6000000000001,146.31985334471116
1551.7,146.320597131026
1551.8000000000002,146.32134078256718
1551.9,146.3220842993668
1552.,146.32282768145689
1552.1000000000001,146.3235709288695
1552.2,146.32431404163665
1552.3000000000002,146.32505701979042
1552.4,146.32579986336276
1552.5,146.32654257238573
1552.6000000000001,146.3272851468913
1552.7,146.3280275869115
1552.8000000000002,146.32876989247828
1552.9,146.32951206362364
1553.,146.3302541003795
1553.1000000000001,146.33099600277785
1553.2,146.3317377708506
1553.3000000000002,146.33247940462968
1553.4,146.3332209041471
1553.5,146.33396226943464
1553.6000000000001,146.3347035005243
1553.7,146.33544459744803
1553.8000000000002,146.33618556023757
1553.9,146.33692638892487
1554.,146.33766708354182
1554.1000000000001,146.3384076441203
1554.2,146.33914807069206
1554.3000000000002,146.33988836328905
1554.4,146.3406285219431
1554.5,146.34136854668594
1554.6000000000001,146.34210843754937
1554.7,146.34284819456536
1554.8000000000002,146.34358781776558
1554.9,146.34432730718183
1555.,146.34506666284588
1555.1000000000001,146.34580588478948
1555.2,146.34654497304447
1555.3000000000002,146.34728392764254
1555.4,146.34802274861545
1555.5,146.34876143599487
1555.6000000000001,146.34949998981253
1555.7,146.35023841010025
1555.8000000000002,146.35097669688966
1555.9,146.35171485021243
1556.,146.35245287010025
1556.1000000000001,146.3531907565848
1556.2,146.35392850969774
1556.3000000000002,146.35466612947081
1556.4,146.3554036159355
1556.5,146.35614096912357
1556.6000000000001,146.35687818906663
1556.7,146.35761527579626
1556.8000000000002,146.35835222934406
1556.9,146.3590890497417
1557.,146.3598257370207
1557.1000000000001,146.36056229121266
1557.2,146.36129871234917
1557.3000000000002,146.36203500046182
1557.4,146.36277115558207
1557.5,146.36350717774155
1557.6000000000001,146.3642430669718
1557.7,146.36497882330428
1557.8000000000002,146.36571444677054
1557.9,146.3664499374021
1558.,146.36718529523046
1558.1000000000001,146.36792052028707
1558.2,146.36865561260345
1558.3000000000002,146.36939057221107
1558.4,146.3701253991414
1558.5,146.37086009342582
1558.6000000000001,146.3715946550959
1558.7,146.37232908418292
1558.8000000000002,146.3730633807184
1558.9,146.3737975447338
1559.,146.37453157626044
1559.1000000000001,146.37526547532974
1559.2,146.37599924197312
1559.3000000000002,146.3767328762219
1559.4,146.37746637810753
1559.5,146.3781997476613
1559.6000000000001,146.37893298491457
1559.7,146.37966608989873
1559.8000000000002,146.3803990626451
1559.9,146.38113190318498
1560.,146.38186461154964
1560.1000000000001,146.38259718777053
1560.2,146.38332963187884
1560.3000000000002,146.38406194390583
1560.4,146.38479412388284
1560.5,146.3855261718411
1560.6000000000001,146.3862580878119
1560.7,146.38698987182656
1560.8000000000002,146.3877215239162
1560.9,146.3884530441121
1561.,146.38918443244552
1561.1000000000001,146.38991568894758
1561.2,146.39064681364962
1561.3000000000002,146.3913778065827
1561.4,146.3921086677781
1561.5,146.39283939726698
1561.6000000000001,146.3935699950805
1561.7,146.3943004612498
1561.8000000000002,146.39503079580606
1561.9,146.39576099878042
1562.,146.396491070204
1562.1000000000001,146.39722101010796
1562.2,146.39795081852338
1562.3000000000002,146.39868049548136
1562.4,146.399410041013
1562.5,146.4001394551494
1562.6000000000001,146.40086873792166
1562.7,146.4015978893608
1562.8000000000002,146.40232690949793
1562.9,146.40305579836405
1563.,146.40378455599026
1563.1000000000001,146.40451318240756
1563.2,146.40524167764698
1563.3000000000002,146.40597004173952
1563.4,146.40669827471623
1563.5,146.40742637660804
1563.6000000000001,146.40815434744607
1563.7,146.40888218726113
1563.8000000000002,146.40960989608425
1563.9,146.41033747394644
1564.,146.4110649208786
1564.1000000000001,146.4117922369117
1564.2,146.4125194220767
1564.3000000000002,146.4132464764045
1564.4,146.413973399926
1564.5,146.41470019267214
1564.6000000000001,146.41542685467374
1564.7,146.41615338596182
1564.8000000000002,146.41687978656708
1564.9,146.4176060565206
1565.,146.41833219585308
1565.1000000000001,146.4190582045955
1565.2,146.4197840827786
1565.3000000000002,146.42050983043328
1565.4,146.42123544759028
1565.5,146.42196093428052
1565.6000000000001,146.42268629053478
1565.7,146.42341151638382
1565.8000000000002,146.42413661185847
1565.9,146.4248615769895
1566.,146.4255864118077
1566.1000000000001,146.42631111634378
1566.2,146.42703569062857
1566.3000000000002,146.42776013469276
1566.4,146.4284844485671
1566.5,146.42920863228235
1566.6000000000001,146.42993268586915
1566.7,146.4306566093583
1566.8000000000002,146.43138040278046
1566.9,146.43210406616632
1567.,146.43282759954656
1567.1000000000001,146.43355100295184
1567.2,146.4342742764129
1567.3000000000002,146.43499741996035
1567.4,146.43572043362485
1567.5,146.43644331743695
1567.6000000000001,146.43716607142744
1567.7,146.43788869562678
1567.8000000000002,146.43861119006573
1567.9,146.43933355477475
1568.,146.44005578978448
1568.1000000000001,146.44077789512562
1568.2,146.4414998708286
1568.3000000000002,146.44222171692405
1568.4,146.4429434334425
1568.5,146.4436650204146
1568.6000000000001,146.4443864778708
1568.7,146.4451078058416
1568.8000000000002,146.44582900435765
1568.9,146.4465500734493
1569.,146.44727101314714
1569.1000000000001,146.44799182348171
1569.2,146.44871250448344
1569.3000000000002,146.44943305618278
1569.4,146.45015347861036
1569.5,146.45087377179644
1569.6000000000001,146.45159393577157
1569.7,146.45231397056614
1569.8000000000002,146.45303387621075
1569.9,146.45375365273566
1570.,146.45447330017123
1570.1000000000001,146.45519281854808
1570.2,146.45591220789646
1570.3000000000002,146.45663146824683
1570.4,146.45735059962954
1570.5,146.4580696020749
1570.6000000000001,146.4587884756134
1570.7,146.45950722027536
1570.8000000000002,146.46022583609104
1570.9,146.4609443230909
1571.,146.46166268130514
1571.1000000000001,146.4623809107642
1571.2,146.46309901149834
1571.3000000000002,146.46381698353784
1571.4,146.46453482691308
1571.5,146.46525254165422
1571.6000000000001,146.4659701277916
1571.7,146.46668758535554
1571.8000000000002,146.46740491437617
1571.9,146.4681221148839
1572.,146.46883918690887
1572.1000000000001,146.4695561304813
1572.2,146.4702729456315
1572.3000000000002,146.47098963238957
1572.4,146.4717061907858
1572.5,146.47242262085038
1572.6000000000001,146.4731389226135
1572.7,146.47385509610527
1572.8000000000002,146.4745711413559
1572.9,146.47528705839562
1573.,146.4760028472545
1573.1000000000001,146.4767185079628
1573.2,146.47743404055052
1573.3000000000002,146.47814944504776
1573.4,146.47886472148485
1573.5,146.47957986989167
1573.6000000000001,146.48029489029847
1573.7,146.48100978273524
1573.8000000000002,146.48172454723218
1573.9,146.4824391838193
1574.,146.48315369252666
1574.1000000000001,146.48386807338434
1574.2,146.48458232642236
1574.3000000000002,146.4852964516708
1574.4,146.48601044915964
1574.5,146.48672431891893
1574.6000000000001,146.4874380609787
1574.7,146.48815167536898
1574.8000000000002,146.48886516211968
1574.9,146.48957852126082
1575.,146.49029175282243
1575.1000000000001,146.49100485683454
1575.2,146.49171783332693
1575.3000000000002,146.49243068232965
1575.4,146.49314340387264
1575.5,146.49385599798583
1575.6000000000001,146.4945684646992
1575.7,146.4952808040426
1575.8000000000002,146.49599301604593
1575.9,146.49670510073915
1576.,146.49741705815217
1576.1000000000001,146.49812888831474
1576.2,146.4988405912569
1576.3000000000002,146.49955216700846
1576.4,146.50026361559927
1576.5,146.50097493705917
1576.6000000000001,146.50168613141793
1576.7,146.50239719870555
1576.8000000000002,146.50310813895172
1576.9,146.5038189521863
1577.,146.5045296384391
1577.1000000000001,146.50524019773997
1577.2,146.50595063011858
1577.3000000000002,146.50666093560483
1577.4,146.50737111422836
1577.5,146.50808116601902
1577.6000000000001,146.5087910910066
1577.7,146.50950088922082
1577.8000000000002,146.51021056069138
1577.9,146.510920105448
1578.,146.5116295235205
1578.1000000000001,146.51233881493846
1578.2,146.51304797973162
1578.3000000000002,146.51375701792975
1578.4,146.51446592956253
1578.5,146.5151747146595
1578.6000000000001,146.51588337325052
1578.7,146.5165919053651
1578.8000000000002,146.51730031103293
1578.9,146.51800859028373
1579.,146.51871674314705
1579.1000000000001,146.5194247696525
1579.2,146.5201326698298
1579.3000000000002,146.52084044370847
1579.4,146.52154809131815
1579.5,146.52225561268844
1579.6000000000001,146.5229630078489
1579.7,146.5236702768291
1579.8000000000002,146.52437741965863
1579.9,146.52508443636702
1580.,146.52579132698386
1580.1000000000001,146.52649809153868
1580.2,146.527204730061
1580.3000000000002,146.5279112425803
1580.4,146.5286176291262
1580.5,146.52932388972812
1580.6000000000001,146.53003002441554
1580.7,146.5307360332181
1580.8000000000002,146.53144191616508
1580.9,146.53214767328612
1581.,146.53285330461057
1581.1000000000001,146.53355881016796
1581.2,146.53426418998768
1581.3000000000002,146.53496944409923
1581.4,146.53567457253197
1581.5,146.53637957531535
1581.6000000000001,146.53708445247884
1581.7,146.5377892040518
1581.8000000000002,146.5384938300636
1581.9,146.53919833054363
1582.,146.5399027055213
1582.1000000000001,146.54060695502605
1582.2,146.5413110790871
1582.3000000000002,146.5420150777339
1582.4,146.54271895099572
1582.5,146.54342269890196
1582.6000000000001,146.54412632148197
1582.7,146.54482981876504
1582.8000000000002,146.5455331907804
1582.9,146.54623643755747
1583.,146.5469395591255
1583.1000000000001,146.5476425555138
1583.2,146.54834542675158
1583.3000000000002,146.5490481728682
1583.4,146.54975079389285
1583.5,146.55045328985486
1583.6000000000001,146.55115566078337
1583.7,146.5518579067077
1583.8000000000002,146.55256002765705
1583.9,146.55326202366064
1584.,146.55396389474768
1584.1000000000001,146.55466564094738
1584.2,146.55536726228894
1584.3000000000002,146.55606875880147
1584.4,146.55677013051422
1584.5,146.55747137745638
1584.6000000000001,146.5581724996571
1584.7,146.55887349714544
1584.8000000000002,146.5595743699507
1584.9,146.56027511810183
1585.,146.56097574162814
1585.1000000000001,146.56167624055863
1585.2,146.56237661492244
1585.3000000000002,146.56307686474867
1585.4,146.56377699006646
1585.5,146.56447699090478
1585.6000000000001,146.56517686729285
1585.7,146.5658766192596
1585.8000000000002,146.5665762468342
1585.9,146.56727575004564
1586.,146.56797512892302
1586.1000000000001,146.56867438349525
1586.2,146.5693735137915
1586.3000000000002,146.57007251984075
1586.4,146.57077140167198
1586.5,146.57147015931417
1586.6000000000001,146.5721687927964
1586.7,146.57286730214756
1586.8000000000002,146.5735656873967
1586.9,146.57426394857268
1587.,146.5749620857046
1587.1000000000001,146.5756600988213
1587.2,146.5763579879518
1587.3000000000002,146.577055753125
1587.4,146.57775339436984
1587.5,146.57845091171524
1587.6000000000001,146.57914830519002
1587.7,146.5798455748232
1587.8000000000002,146.58054272064362
1587.9,146.5812397426802
1588.,146.58193664096177
1588.1000000000001,146.58263341551722
1588.2,146.58333006637542
1588.3000000000002,146.58402659356523
1588.4,146.58472299711545
1588.5,146.58541927705497
1588.6000000000001,146.58611543341252
1588.7,146.586811466217
1588.8000000000002,146.58750737549727
1588.9,146.588203161282
1589.,146.58889882360003
1589.1000000000001,146.58959436248026
1589.2,146.59028977795128
1589.3000000000002,146.59098507004202
1589.4,146.5916802387811
1589.5,146.59237528419746
1589.6000000000001,146.59307020631962
1589.7,146.59376500517646
1589.8000000000002,146.59445968079666
1589.9,146.59515423320897
1590.,146.59584866244208
1590.1000000000001,146.59654296852472
1590.2,146.59723715148547
1590.3000000000002,146.59793121135317
1590.4,146.5986251481565
1590.5,146.59931896192393
1590.6000000000001,146.6000126526843
1590.7,146.60070622046626
1590.8000000000002,146.60139966529837
1590.9,146.60209298720935
1591.,146.60278618622777
1591.1000000000001,146.60347926238225
1591.2,146.60417221570145
1591.3000000000002,146.60486504621394
1591.4,146.60555775394835
1591.5,146.6062503389332
1591.6000000000001,146.6069428011971
1591.7,146.60763514076865
1591.8000000000002,146.60832735767636
1591.9,146.6090194519488
1592.,146.6097114236146
1592.1000000000001,146.61040327270226
1592.2,146.6110949992402
1592.3000000000002,146.6117866032571
1592.4,146.61247808478132
1592.5,146.61316944384154
1592.6000000000001,146.6138606804661
1592.7,146.61455179468354
1592.8000000000002,146.61524278652237
1592.9,146.6159336560111
1593.,146.6166244031781
1593.1000000000001,146.61731502805185
1593.2,146.61800553066084
1593.3000000000002,146.61869591103348
1593.4,146.6193861691982
1593.5,146.62007630518343
1593.6000000000001,146.62076631901766
1593.7,146.62145621072915
1593.8000000000002,146.6221459803464
1593.9,146.6228356278978
1594.,146.6235251534117
1594.1000000000001,146.62421455691648
1594.2,146.62490383844053
1594.3000000000002,146.6255929980122
1594.4,146.62628203565978
1594.5,146.62697095141175
1594.6000000000001,146.6276597452963
1594.7,146.62834841734187
1594.8000000000002,146.6290369675767
1594.9,146.62972539602913
1595.,146.6304137027275
1595.1000000000001,146.6311018877
1595.2,146.63178995097505
1595.3000000000002,146.6324778925808
1595.4,146.6331657125456
1595.5,146.63385341089767
1595.6000000000001,146.6345409876653
1595.7,146.6352284428767
1595.8000000000002,146.6359157765602
1595.9,146.63660298874393
1596.,146.6372900794561
1596.1000000000001,146.637977048725
1596.2,146.6386638965788
1596.3000000000002,146.6393506230457
1596.4,146.64003722815383
1596.5,146.64072371193146
1596.6000000000001,146.64141007440674
1596.7,146.64209631560783
1596.8000000000002,146.64278243556282
1596.9,146.64346843429996
1597.,146.64415431184733
1597.1000000000001,146.64484006823312
1597.2,146.64552570348542
1597.3000000000002,146.6462112176323
1597.4,146.6468966107019
1597.5,146.6475818827224
1597.6000000000001,146.64826703372182
1597.7,146.6489520637282
1597.8000000000002,146.64963697276963
1597.9,146.6503217608743
1598.,146.65100642807016
1598.1000000000001,146.65169097438525
1598.2,146.6523753998477
1598.3000000000002,146.65305970448543
1598.4,146.6537438883266
1598.5,146.6544279513991
1598.6000000000001,146.65511189373106
1598.7,146.65579571535045
1598.8000000000002,146.65647941628524
1598.9,146.65716299656341
1599.,146.65784645621295
1599.1000000000001,146.65852979526184
1599.2,146.65921301373803
1599.3000000000002,146.6598961116695
1599.4,146.66057908908422
1599.5,146.6612619460101
1599.6000000000001,146.66194468247502
1599.7,146.662627298507
1599.8000000000002,146.6633097941339
1599.9,146.66399216938365
1600.,146.66467442428413
1600.1000000000001,146.66535655886324
1600.2,146.66603857314882
1600.3000000000002,146.66672046716886
1600.4,146.6674022409512
1600.5,146.66808389452356
1600.6000000000001,146.66876542791394
1600.7,146.66944684115015
1600.8000000000002,146.67012813426
1600.9,146.6708093072713
1601.,146.67149036021198
1601.1000000000001,146.67217129310978
1601.2,146.6728521059925
1601.3000000000002,146.6735327988879
1601.4,146.6742133718238
1601.5,146.674893824828
1601.6000000000001,146.67557415792837
1601.7,146.67625437115245
1601.8000000000002,146.67693446452813
1601.9,146.67761443808317
1602.,146.67829429184533
1602.1000000000001,146.67897402584228
1602.2,146.6796536401017
1602.3000000000002,146.68033313465148
1602.4,146.68101250951912
1602.5,146.68169176473253
1602.6000000000001,146.68237090031928
1602.7,146.68304991630706
1602.8000000000002,146.68372881272356
1602.9,146.68440758959647
1603.,146.68508624695346
1603.1000000000001,146.68576478482214
1603.2,146.6864432032302
1603.3000000000002,146.6871215022052
1603.4,146.6877996817749
1603.5,146.6884777419668
1603.6000000000001,146.68915568280866
1603.7,146.68983350432794
1603.8000000000002,146.6905112065523
1603.9,146.6911887895093
1604.,146.6918662532266
1604.1000000000001,146.69254359773169
1604.2,146.6932208230522
1604.3000000000002,146.69389792921564
1604.4,146.69457491624965
1604.5,146.69525178418166
1604.6000000000001,146.69592853303925
1604.7,146.69660516285
1604.8000000000002,146.69728167364136
1604.9,146.6979580654409
1605.,146.6986343382761
1605.1000000000001,146.69931049217445
1605.2,146.69998652716345
1605.3000000000002,146.70066244327055
1605.4,146.70133824052328
1605.5,146.70201391894906
1605.6000000000001,146.70268947857537
1605.7,146.70336491942965
1605.8000000000002,146.7040402415394
1605.9,146.70471544493194
1606.,146.7053905296348
1606.1000000000001,146.70606549567538
1606.2,146.70674034308098
1606.3000000000002,146.70741507187915
1606.4,146.70808968209724
1606.5,146.70876417376263
1606.6000000000001,146.70943854690273
1606.7,146.71011280154485
1606.8000000000002,146.71078693771636
1606.9,146.71146095544466
1607.,146.71213485475712
1607.1000000000001,146.71280863568103
1607.2,146.71348229824375
1607.3000000000002,146.71415584247254
1607.4,146.7148292683948
1607.5,146.71550257603784
1607.6000000000001,146.71617576542891
1607.7,146.71684883659532
1607.8000000000002,146.71752178956433
1607.9,146.71819462436338
1608.,146.71886734101946
1608.1000000000001,146.71953993956012
1608.2,146.72021242001242
1608.3000000000002,146.7208847824037
1608.4,146.72155702676113
1608.5,146.722229153112
1608.6000000000001,146.72290116148358
1608.7,146.72357305190297
1608.8000000000002,146.72424482439746
1608.9,146.72491647899426
1609.,146.72558801572052
1609.1000000000001,146.72625943460343
1609.2,146.7269307356702
1609.3000000000002,146.72760191894793
1609.4,146.72827298446387
1609.5,146.72894393224513
1609.6000000000001,146.7296147623189
1609.7,146.73028547471225
1609.8000000000002,146.73095606945236
1609.9,146.73162654656633
1610.,146.7322969060813
1610.1000000000001,146.73296714802433
1610.2,146.7336372724226
1610.3000000000002,146.73430727930318
1610.4,146.73497716869315
1610.5,146.7356469406195
1610.6000000000001,146.73631659510943
1610.7,146.73698613218997
1610.8000000000002,146.73765555188814
1610.9,146.73832485423102
1611.,146.7389940392456
1611.1000000000001,146.73966310695894
1611.2,146.74033205739812
1611.3000000000002,146.74100089059007
1611.4,146.74166960656186
1611.5,146.74233820534042
1611.6000000000001,146.74300668695287
1611.7,146.7436750514261
1611.8000000000002,146.744343298787
1611.9,146.74501142906277
1612.,146.74567944228025
1612.1000000000001,146.7463473384663
1612.2,146.74701511764806
1612.3000000000002,146.7476827798524
1612.4,146.74835032510612
1612.5,146.7490177534363
1612.6000000000001,146.74968506486982
1612.7,146.75035225943355
1612.8000000000002,146.75101933715445
1612.9,146.75168629805938
1613.,146.75235314217525
1613.1000000000001,146.75301986952886
1613.2,146.75368648014722
1613.3000000000002,146.75435297405713
1613.4,146.7550193512853
1613.5,146.75568561185887
1613.6000000000001,146.75635175580442
1613.7,146.75701778314894
1613.8000000000002,146.75768369391918
1613.9,146.75834948814196
1614.,146.75901516584418
1614.1000000000001,146.7596807270525
1614.2,146.76034617179386
1614.3000000000002,146.7610115000949
1614.4,146.76167671198252
1614.5,146.7623418074835
1614.6000000000001,146.76300678662443
1614.7,146.76367164943233
1614.8000000000002,146.76433639593373
1614.9,146.76500102615546
1615.,146.7656655401243
1615.1000000000001,146.76632993786689
1615.2,146.76699421940995
1615.3000000000002,146.76765838478028
1615.4,146.76832243400455
1615.5,146.7689863671094
1615.6000000000001,146.76965018412162
1615.7,146.77031388506774
1615.8000000000002,146.7709774699746
1615.9,146.77164093886873
1616.,146.77230429177695
1616.1000000000001,146.77296752872576
1616.2,146.77363064974185
1616.3000000000002,146.77429365485185
1616.4,146.77495654408241
1616.5,146.77561931746013
1616.6000000000001,146.77628197501164
1616.7,146.77694451676356
1616.8000000000002,146.7776069427425
1616.9,146.778269252975
1617.,146.77893144748768
1617.1000000000001,146.77959352630708
1617.2,146.7802554894598
1617.3000000000002,146.78091733697244
1617.4,146.78157906887145
1617.5,146.7822406851834
1617.6000000000001,146.78290218593494
1617.7,146.7835635711525
1617.8000000000002,146.7842248408626
1617.9,146.7848859950918
1618.,146.7855470338666
1618.1000000000001,146.7862079572135
1618.2,146.786868765159
1618.3000000000002,146.7875294577295
1618.4,146.78819003495158
1618.5,146.78885049685175
1618.6000000000001,146.78951084345633
1618.7,146.79017107479194
1618.8000000000002,146.79083119088483
1618.9,146.79149119176162
1619.,146.79215107744864
1619.1000000000001,146.79281084797236
1619.2,146.79347050335917
1619.3000000000002,146.79413004363553
1619.4,146.79478946882782
1619.5,146.79544877896242
1619.6000000000001,146.7961079740657
1619.7,146.79676705416415
1619.8000000000002,146.79742601928402
1619.9,146.79808486945177
1620.,146.7987436046936
1620.1000000000001,146.79940222503606
1620.2,146.8000607305054
1620.3000000000002,146.8007191211279
1620.4,146.80137739693004
1620.5,146.80203555793798
1620.6000000000001,146.80269360417822
1620.7,146.80335153567688
1620.8000000000002,146.80400935246027
1620.9,146.80466705455484
1621.,146.80532464198677
1621.1000000000001,146.80598211478235
1621.2,146.80663947296784
1621.3000000000002,146.80729671656948
1621.4,146.80795384561358
1621.5,146.80861086012638
1621.6000000000001,146.80926776013416
1621.7,146.809924545663
1621.8000000000002,146.81058121673922
1621.9,146.81123777338914
1622.,146.8118942156388
1622.1000000000001,146.81255054351445
1622.2,146.81320675704237
1622.3000000000002,146.81386285624868
1622.4,146.81451884115955
1622.5,146.81517471180118
1622.6000000000001,146.81583046819975
1622.7,146.81648611038136
1622.8000000000002,146.81714163837222
1622.9,146.81779705219842
1623.,146.81845235188618
1623.1000000000001,146.81910753746152
1623.2,146.8197626089507
1623.3000000000002,146.8204175663797
1623.4,146.82107240977467
1623.5,146.82172713916177
1623.6000000000001,146.82238175456703
1623.7,146.82303625601654
1623.8000000000002,146.8236906435364
1623.9,146.82434491715264
1624.,146.82499907689134
1624.1000000000001,146.8256531227786
1624.2,146.82630705484047
1624.3000000000002,146.8269608731029
1624.4,146.827614577592
1624.5,146.82826816833378
1624.6000000000001,146.8289216453542
1624.7,146.82957500867943
1624.8000000000002,146.8302282583353
1624.9,146.8308813943479
1625.,146.83153441674315
1625.1000000000001,146.83218732554715
1625.2,146.8328401207858
1625.3000000000002,146.83349280248504
1625.4,146.83414537067085
1625.5,146.8347978253692
1625.6000000000001,146.83545016660605
1625.7,146.83610239440733
1625.8000000000002,146.83675450879895
1625.9,146.83740650980678
1626.,146.83805839745693
1626.1000000000001,146.8387101717751
1626.2,146.83936183278726
1626.3000000000002,146.84001338051937
1626.4,146.8406648149972
1626.5,146.84131613624675
1626.6000000000001,146.8419673442938
1626.7,146.84261843916426
1626.8000000000002,146.84326942088398
1626.9,146.8439202894788
1627.,146.8445710449746
1627.1000000000001,146.84522168739716
1627.2,146.84587221677236
1627.3000000000002,146.846522633126
1627.4,146.8471729364839
1627.5,146.84782312687182
1627.6000000000001,146.84847320431564
1627.7,146.84912316884112
1627.8000000000002,146.84977302047403
1627.9,146.85042275924013
1628.,146.85107238516528
1628.1000000000001,146.85172189827517
1628.2,146.85237129859556
1628.3000000000002,146.85302058615213
1628.4,146.8536697609708
1628.5,146.8543188230772
1628.6000000000001,146.854967772497
1628.7,146.85561660925603
1628.8000000000002,146.85626533337992
1628.9,146.85691394489444
1629.,146.85756244382523
1629.1000000000001,146.85821083019803
1629.2,146.85885910403852
1629.3000000000002,146.85950726537237
1629.4,146.8601553142252
1629.5,146.86080325062275
1629.6000000000001,146.8614510745906
1629.7,146.86209878615446
1629.8000000000002,146.86274638533996
1629.9,146.86339387217268
1630.,146.86404124667828
1630.1000000000001,146.86468850888247
1630.2,146.8653356588107
1630.3000000000002,146.86598269648866
1630.4,146.86662962194194
1630.5,146.86727643519615
1630.6000000000001,146.8679231362769
1630.7,146.86856972520962
1630.8000000000002,146.86921620202
1630.9,146.86986256673364
1631.,146.87050881937597
1631.1000000000001,146.87115495997264
1631.2,146.8718009885491
1631.3000000000002,146.872446905131
1631.4,146.87309270974373
1631.5,146.87373840241293
1631.6000000000001,146.87438398316402
1631.7,146.87502945202257
1631.8000000000002,146.87567480901401
1631.9,146.87632005416393
1632.,146.8769651874977
1632.1000000000001,146.87761020904085
1632.2,146.8782551188189
1632.3000000000002,146.8788999168572
1632.4,146.87954460318133
1632.5,146.88018917781656
1632.6000000000001,146.88083364078852
1632.7,146.88147799212254
1632.8000000000002,146.88212223184402
1632.9,146.88276635997852
1633.,146.88341037655124
1633.1000000000001,146.88405428158777
1633.2,146.88469807511342
1633.3000000000002,146.88534175715355
1633.4,146.8859853277337
1633.5,146.88662878687904
1633.6000000000001,146.88727213461507
1633.7,146.88791537096702
1633.8000000000002,146.88855849596047
1633.9,146.8892015096206
1634.,146.88984441197272
1634.1000000000001,146.89048720304226
1634.2,146.8911298828545
1634.3000000000002,146.89177245143483
1634.4,146.89241490880846
1634.5,146.8930572550007
1634.6000000000001,146.8936994900369
1634.7,146.89434161394237
1634.8000000000002,146.89498362674232
1634.9,146.8956255284621
1635.,146.89626731912693
1635.1000000000001,146.8969089987621
1635.2,146.89755056739284
1635.3000000000002,146.89819202504438
1635.4,146.898833371742
1635.5,146.89947460751088
1635.6000000000001,146.90011573237638
1635.7,146.9007567463635
1635.8000000000002,146.9013976494977
1635.9,146.902038441804
1636.,146.90267912330768
1636.1000000000001,146.90331969403388
1636.2,146.90396015400785
1636.3000000000002,146.90460050325476
1636.4,146.9052407417997
1636.5,146.90588086966787
1636.6000000000001,146.90652088688452
1636.7,146.90716079347465
1636.8000000000002,146.90780058946348
1636.9,146.9084402748762
1637.,146.90907984973782
1637.1000000000001,146.9097193140735
1637.2,146.9103586679084
1637.3000000000002,146.91099791126763
1637.4,146.91163704417616
1637.5,146.91227606665927
1637.6000000000001,146.9129149787419
1637.7,146.9135537804492
1637.8000000000002,146.9141924718062
1637.9,146.914831052838
1638.,146.91546952356964
1638.1000000000001,146.9161078840262
1638.2,146.91674613423265
1638.3000000000002,146.91738427421413
1638.4,146.9180223039956
1638.5,146.9186602236021
1638.6000000000001,146.91929803305857
1638.7,146.91993573239017
1638.8000000000002,146.9205733216218
1638.9,146.92121080077848
1639.,146.9218481698852
1639.1000000000001,146.92248542896687
1639.2,146.92312257804858
1639.3000000000002,146.92375961715524
1639.4,146.92439654631178
1639.5,146.9250333655432
1639.6000000000001,146.9256700748744
1639.7,146.92630667433042
1639.8000000000002,146.92694316393604
1639.9,146.92757954371626
1640.,146.9282158136961
1640.1000000000001,146.92885197390032
1640.2,146.92948802435382
1640.3000000000002,146.9301239650816
1640.4,146.9307597961085
1640.5,146.9313955174594
1640.6000000000001,146.9320311291592
1640.7,146.93266663123265
1640.8000000000002,146.9333020237048
1640.9,146.93393730660043
1641.,146.9345724799443
1641.1000000000001,146.93520754376138
1641.2,146.93584249807645
1641.3000000000002,146.9364773429143
1641.4,146.93711207829978
1641.5,146.93774670425773
1641.6000000000001,146.93838122081291
1641.7,146.93901562799013
1641.8000000000002,146.93964992581422
1641.9,146.94028411430995
1642.,146.9409181935021
1642.1000000000001,146.94155216341537
1642.2,146.9421860240746
1642.3000000000002,146.94281977550457
1642.4,146.94345341772998
1642.5,146.94408695077556
1642.6000000000001,146.9447203746661
1642.7,146.9453536894263
1642.8000000000002,146.9459868950809
1642.9,146.9466199916546
1643.,146.94725297917202
1643.1000000000001,146.9478858576581
1643.2,146.9485186271373
1643.3000000000002,146.9491512876344
1643.4,146.9497838391741
1643.5,146.95041628178106
1643.6000000000001,146.95104861547995
1643.7,146.9516808402954
1643.8000000000002,146.95231295625211
1643.9,146.95294496337476
1644.,146.9535768616878
1644.1000000000001,146.9542086512161
1644.2,146.9548403319842
1644.3000000000002,146.95547190401666
1644.4,146.95610336733816
1644.5,146.9567347219733
1644.6000000000001,146.9573659679466
1644.7,146.9579971052828
1644.8000000000002,146.95862813400635
1644.9,146.95925905414188
1645.,146.959889865714
1645.1000000000001,146.9605205687472
1645.2,146.9611511632661
1645.3000000000002,146.96178164929518
1645.4,146.9624120268591
1645.5,146.9630422959823
1645.6000000000001,146.96367245668932
1645.7,146.9643025090047
1645.8000000000002,146.96493245295304
1645.9,146.96556228855866
1646.,146.96619201584625
1646.1000000000001,146.96682163484022
1646.2,146.96745114556498
1646.3000000000002,146.96808054804524
1646.4,146.96870984230526
1646.5,146.96933902836957
1646.6000000000001,146.96996810626268
1646.7,146.97059707600906
1646.8000000000002,146.97122593763308
1646.9,146.97185469115917
1647.,146.97248333661184
1647.1000000000001,146.9731118740155
1647.2,146.97374030339455
1647.3000000000002,146.9743686247734
1647.4,146.97499683817657
1647.5,146.97562494362822
1647.6000000000001,146.976252941153
1647.7,146.97688083077512
1647.8000000000002,146.97750861251905
1647.9,146.97813628640915
1648.,146.9787638524698
1648.1000000000001,146.97939131072528
1648.2,146.9800186612
1648.3000000000002,146.98064590391837
1648.4,146.98127303890462
1648.5,146.98190006618316
1648.6000000000001,146.98252698577826
1648.7,146.9831537977143
1648.8000000000002,146.98378050201552
1648.9,146.9844070987063
1649.,146.98503358781085
1649.1000000000001,146.98565996935355
1649.2,146.9862862433587
1649.3000000000002,146.98691240985048
1649.4,146.98753846885322
1649.5,146.98816442039114
1649.6000000000001,146.98879026448864
1649.7,146.9894160011698
1649.8000000000002,146.9900416304589
1649.9,146.99066715238027
1650.,146.99129256695815
1650.1000000000001,146.99191787421657
1650.2,146.99254307417996
1650.3000000000002,146.9931681668724
1650.4,146.9937931523182
1650.5,146.99441803054148
1650.6000000000001,146.99504280156643
1650.7,146.9956674654173
1650.8000000000002,146.9962920221182
1650.9,146.99691647169334
1651.,146.99754081416688
1651.1000000000001,146.99816504956297
1651.2,146.99878917790573
1651.3000000000002,146.99941319921936
1651.4,147.00003711352795
1651.5,147.0006609208557
1651.6000000000001,147.0012846212267
1651.7,147.001908214665
1651.8000000000002,147.00253170119478
1651.9,147.00315508084012
1652.,147.00377835362514
1652.1000000000001,147.0044015195739
1652.2,147.00502457871053
1652.3000000000002,147.00564753105908
1652.4,147.00627037664358
1652.5,147.00689311548814
1652.6000000000001,147.00751574761685
1652.7,147.00813827305367
1652.8000000000002,147.00876069182274
1652.9,147.00938300394802
1653.,147.01000520945357
1653.1000000000001,147.0106273083634
1653.2,147.0112493007016
1653.3000000000002,147.0118711864921
1653.4,147.01249296575892
1653.5,147.01311463852608
1653.6000000000001,147.01373620481752
1653.7,147.01435766465724
1653.8000000000002,147.01497901806928
1653.9,147.01560026507758
1654.,147.01622140570603
1654.1000000000001,147.01684243997872
1654.2,147.01746336791945
1654.3000000000002,147.01808418955227
1654.4,147.0187049049011
1654.5,147.01932551398983
1654.6000000000001,147.01994601684245
1654.7,147.02056641348278
1654.8000000000002,147.02118670393486
1654.9,147.02180688822244
1655.,147.02242696636958
1655.1000000000001,147.02304693840003
1655.2,147.02366680433775
1655.3000000000002,147.02428656420665
1655.4,147.02490621803048
1655.5,147.02552576583327
1655.6000000000001,147.02614520763868
1655.7,147.02676454347065
1655.8000000000002,147.02738377335314
1655.9,147.0280028973098
1656.,147.0286219153646
1656.1000000000001,147.02924082754132
1656.2,147.0298596338637
1656.3000000000002,147.03047833435573
1656.4,147.03109692904104
1656.5,147.0317154179435
1656.6000000000001,147.03233380108688
1656.7,147.03295207849501
1656.8000000000002,147.03357025019162
1656.9,147.0341883162005
1657.,147.03480627654537
1657.1000000000001,147.03542413125007
1657.2,147.03604188033836
1657.3000000000002,147.0366595238339
1657.4,147.03727706176048
1657.5,147.03789449414182
1657.6000000000001,147.03851182100166
1657.7,147.03912904236367
1657.8000000000002,147.0397461582516
1657.9,147.04036316868914
1658.,147.04098007370004
1658.1000000000001,147.0415968733079
1658.2,147.0422135675365
1658.3000000000002,147.04283015640948
1658.4,147.04344663995053
1658.5,147.0440630181833
1658.6000000000001,147.04467929113142
1658.7,147.04529545881857
1658.8000000000002,147.0459115212684
1658.9,147.04652747850454
1659.,147.04714333055063
1659.1000000000001,147.04775907743036
1659.2,147.0483747191673
1659.3000000000002,147.04899025578496
1659.4,147.04960568730712
1659.5,147.05022101375724
1659.6000000000001,147.05083623515898
1659.7,147.05145135153597
1659.8000000000002,147.05206636291175
1659.9,147.05268126930983
1660.,147.0532960707539
1660.1000000000001,147.05391076726747
1660.2,147.0545253588741
1660.3000000000002,147.05513984559727
1660.4,147.05575422746054
1660.5,147.05636850448752
1660.6000000000001,147.05698267670172
1660.7,147.05759674412664
1660.8000000000002,147.0582107067858
1660.9,147.0588245647027
1661.,147.05943831790086
1661.1000000000001,147.06005196640376
1661.2,147.0606655102349
1661.3000000000002,147.0612789494178
1661.4,147.06189228397585
1661.5,147.06250551393256
1661.6000000000001,147.06311863931148
1661.7,147.06373166013591
1661.8000000000002,147.06434457642945
1661.9,147.06495738821542
1662.,147.06557009551733
1662.1000000000001,147.06618269835863
1662.2,147.06679519676265
1662.3000000000002,147.067407590753
1662.4,147.06801988035284
1662.5,147.06863206558575
1662.6000000000001,147.06924414647503
1662.7,147.0698561230442
1662.8000000000002,147.0704679953165
1662.9,147.07107976331545
1663.,147.07169142706428
1663.1000000000001,147.07230298658644
1663.2,147.0729144419053
1663.3000000000002,147.0735257930442
1663.4,147.07413704002647
1663.5,147.07474818287542
1663.6000000000001,147.0753592216145
1663.7,147.07597015626692
1663.8000000000002,147.07658098685602
1663.9,147.0771917134052
1664.,147.07780233593763
1664.1000000000001,147.07841285447677
1664.2,147.07902326904585
1664.3000000000002,147.07963357966807
1664.4,147.08024378636682
1664.5,147.08085388916533
1664.6000000000001,147.08146388808692
1664.7,147.08207378315484
1664.8000000000002,147.0826835743923
1664.9,147.08329326182258
1665.,147.08390284546894
1665.1000000000001,147.08451232535455
1665.2,147.08512170150274
1665.3000000000002,147.0857309739367
1665.4,147.08634014267966
1665.5,147.08694920775469
1665.6000000000001,147.0875581691852
1665.7,147.08816702699437
1665.8000000000002,147.0887757812053
1665.9,147.0893844318411
1666.,147.08999297892515
1666.1000000000001,147.09060142248055
1666.2,147.09120976253038
1666.3000000000002,147.09181799909788
1666.4,147.09242613220624
1666.5,147.09303416187856
1666.6000000000001,147.09364208813795
1666.7,147.09424991100764
1666.8000000000002,147.0948576305106
1666.9,147.0954652466701
1667.,147.0960727595092
1667.1000000000001,147.09668016905113
1667.2,147.09728747531878
1667.3000000000002,147.09789467833542
1667.4,147.09850177812396
1667.5,147.09910877470767
1667.6000000000001,147.09971566810955
1667.7,147.10032245835268
1667.8000000000002,147.10092914546013
1667.9,147.10153572945492
1668.,147.10214221036014
1668.1000000000001,147.10274858819886
1668.2,147.10335486299408
1668.3000000000002,147.10396103476884
1668.4,147.10456710354615
1668.5,147.1051730693491
1668.6000000000001,147.10577893220065
1668.7,147.10638469212378
1668.8000000000002,147.10699034914157
1668.9,147.10759590327694
1669.,147.10820135455296
1669.1000000000001,147.10880670299255
1669.2,147.1094119486187
1669.3000000000002,147.11001709145438
1669.4,147.11062213152255
1669.5,147.1112270688462
1669.6000000000001,147.11183190344826
1669.7,147.11243663535166
1669.8000000000002,147.11304126457938
1669.9,147.11364579115425
1670.,147.11425021509936
1670.1000000000001,147.11485453643752
1670.2,147.11545875519164
1670.3000000000002,147.11606287138463
1670.4,147.11666688503945
1670.5,147.11727079617896
1670.6000000000001,147.11787460482603
1670.7,147.11847831100357
1670.8000000000002,147.1190819147344
1670.9,147.11968541604145
1671.,147.12028881494763
1671.1000000000001,147.12089211147565
1671.2,147.1214953056485
1671.3000000000002,147.1220983974889
1671.4,147.12270138701976
1671.5,147.12330427426397
1671.6000000000001,147.12390705924423
1671.7,147.12450974198347
1671.8000000000002,147.12511232250444
1671.9,147.1257148008299
1672.,147.12631717698278
1672.1000000000001,147.1269194509858
1672.2,147.12752162286176
1672.3000000000002,147.12812369263338
1672.4,147.12872566032354
1672.5,147.12932752595492
1672.6000000000001,147.12992928955032
1672.7,147.13053095113256
1672.8000000000002,147.13113251072423
1672.9,147.13173396834824
1673.,147.13233532402722
1673.1000000000001,147.13293657778394
1673.2,147.13353772964115
1673.3000000000002,147.13413877962154
1673.4,147.1347397277478
1673.5,147.1353405740427
1673.6000000000001,147.13594131852886
1673.7,147.13654196122906
1673.8000000000002,147.13714250216591
1673.9,147.13774294136212
1674.,147.13834327884035
1674.1000000000001,147.13894351462332
1674.2,147.13954364873365
1674.3000000000002,147.14014368119402
1674.4,147.14074361202705
1674.5,147.14134344125546
1674.6000000000001,147.14194316890175
1674.7,147.14254279498863
1674.8000000000002,147.1431423195388
1674.9,147.14374174257475
1675.,147.14434106411917
1675.1000000000001,147.1449402841946
1675.2,147.14553940282374
1675.3000000000002,147.14613842002913
1675.4,147.14673733583334
1675.5,147.1473361502589
1675.6000000000001,147.14793486332854
1675.7,147.14853347506474
1675.8000000000002,147.14913198549004
1675.9,147.149730394627
1676.,147.15032870249826
1676.1000000000001,147.1509269091263
1676.2,147.15152501453363
1676.3000000000002,147.1521230187428
1676.4,147.15272092177636
1676.5,147.1533187236568
1676.6000000000001,147.1539164244067
1676.7,147.1545140240484
1676.8000000000002,147.1551115226046
1676.9,147.15570892009777
1677.,147.15630621655023
1677.1000000000001,147.15690341198464
1677.2,147.1575005064234
1677.3000000000002,147.158097499889
1677.4,147.1586943924039
1677.5,147.15929118399055
1677.6000000000001,147.15988787467145
1677.7,147.16048446446894
1677.8000000000002,147.1610809534055
1677.9,147.1616773415036
1678.,147.1622736287857
1678.1000000000001,147.1628698152742
1678.2,147.16346590099144
1678.3000000000002,147.16406188595988
1678.4,147.16465777020193
1678.5,147.16525355373994
1678.6000000000001,147.1658492365964
1678.7,147.16644481879362
1678.8000000000002,147.16704030035396
1678.9,147.16763568129986
1679.,147.16823096165362
1679.1000000000001,147.16882614143765
1679.2,147.16942122067425
1679.3000000000002,147.17001619938586
1679.4,147.1706110775947
1679.5,147.1712058553232
1679.6000000000001,147.1718005325936
1679.7,147.17239510942835
1679.8000000000002,147.17298958584968
1679.9,147.1735839618799
1680.,147.17417823754133
1680.1000000000001,147.17477241285627
1680.2,147.17536648784701
1680.3000000000002,147.17596046253587
1680.4,147.1765543369451
1680.5,147.1771481110969
1680.6000000000001,147.17774178501367
1680.7,147.17833535871762
1680.8000000000002,147.17892883223095
1680.9,147.179522205576
1681.,147.18011547877498
1681.1000000000001,147.1807086518501
1681.2,147.18130172482358
1681.3000000000002,147.18189469771772
1681.4,147.18248757055466
1681.5,147.18308034335666
1681.6000000000001,147.18367301614595
1681.7,147.18426558894467
1681.8000000000002,147.184858061775
1681.9,147.1854504346592
1682.,147.18604270761946
1682.1000000000001,147.1866348806779
1682.2,147.1872269538567
1682.3000000000002,147.18781892717809
1682.4,147.1884108006641
1682.5,147.18900257433697
1682.6000000000001,147.1895942482188
1682.7,147.19018582233184
1682.8000000000002,147.1907772966981
1682.9,147.19136867133977
1683.,147.19195994627896
1683.1000000000001,147.19255112153775
1683.2,147.19314219713831
1683.3000000000002,147.1937331731027
1683.4,147.19432404945306
1683.5,147.19491482621146
1683.6000000000001,147.19550550340003
1683.7,147.19609608104068
1683.8000000000002,147.19668655915572
1683.9,147.19727693776704
1684.,147.19786721689675
1684.1000000000001,147.19845739656694
1684.2,147.1990474767996
1684.3000000000002,147.19963745761692
1684.4,147.20022733904077
1684.5,147.20081712109325
1684.6000000000001,147.20140680379637
1684.7,147.2019963871722
1684.8000000000002,147.2025858712427
1684.9,147.20317525602985
1685.,147.20376454155567
1685.1000000000001,147.20435372784218
1685.2,147.20494281491145
1685.3000000000002,147.20553180278532
1685.4,147.20612069148584
1685.5,147.20670948103498
1685.6000000000001,147.2072981714546
1685.7,147.2078867627669
1685.8000000000002,147.20847525499357
1685.9,147.20906364815676
1686.,147.20965194227824
1686.1000000000001,147.21024013738008
1686.2,147.21082823348414
1686.3000000000002,147.2114162306124
1686.4,147.21200412878673
1686.5,147.212591928029
1686.6000000000001,147.21317962836122
1686.7,147.2137672298052
1686.8000000000002,147.21435473238287
1686.9,147.21494213611615
1687.,147.2155294410269
1687.1000000000001,147.21611664713694
1687.2,147.2167037544682
1687.3000000000002,147.2172907630425
1687.4,147.21787767288177
1687.5,147.21846448400777
1687.6000000000001,147.2190511964424
1687.7,147.2196378102075
1687.8000000000002,147.22022432532486
1687.9,147.22081074181648
1688.,147.22139705970395
1688.1000000000001,147.22198327900915
1688.2,147.22256939975395
1688.3000000000002,147.22315542196012
1688.4,147.22374134564947
1688.5,147.22432717084382
1688.6000000000001,147.22491289756485
1688.7,147.22549852583444
1688.8000000000002,147.22608405567442
1688.9,147.22666948710634
1689.,147.22725482015215
1689.1000000000001,147.22784005483354
1689.2,147.2284251911723
1689.3000000000002,147.22901022919012
1689.4,147.2295951689088
1689.5,147.23018001035004
1689.6000000000001,147.2307647535355
1689.7,147.23134939848697
1689.8000000000002,147.23193394522627
1689.9,147.23251839377488
1690.,147.23310274415468
1690.1000000000001,147.2336869963873
1690.2,147.23427115049446
1690.3000000000002,147.23485520649777
1690.4,147.23543916441903
1690.5,147.23602302427977
1690.6000000000001,147.23660678610185
1690.7,147.23719044990673
1690.8000000000002,147.2377740157162
1690.9,147.23835748355185
1691.,147.2389408534353
1691.1000000000001,147.23952412538827
1691.2,147.24010729943234
1691.3000000000002,147.24069037558914
1691.4,147.24127335388027
1691.5,147.2418562343274
1691.6000000000001,147.2424390169521
1691.7,147.243021701776
1691.8000000000002,147.24360428882068
1691.9,147.2441867781077
1692.,147.24476916965867
1692.1000000000001,147.24535146349515
1692.2,147.24593365963878
1692.3000000000002,147.24651575811106
1692.4,147.24709775893362
1692.5,147.24767966212795
1692.6000000000001,147.24826146771557
1692.7,147.24884317571812
1692.8000000000002,147.24942478615705
1692.9,147.25000629905406
1693.,147.25058771443042
1693.1000000000001,147.25116903230779
1693.2,147.25175025270772
1693.3000000000002,147.2523313756516
1693.4,147.2529124011611
1693.5,147.25349332925762
1693.6000000000001,147.2540741599626
1693.7,147.25465489329758
1693.8000000000002,147.25523552928414
1693.9,147.25581606794353
1694.,147.25639650929736
1694.1000000000001,147.2569768533671
1694.2,147.25755710017418
1694.3000000000002,147.25813724974006
1694.4,147.25871730208618
1694.5,147.25929725723392
1694.6000000000001,147.25987711520483
1694.7,147.26045687602027
1694.8000000000002,147.26103653970162
1694.9,147.26161610627037
1695.,147.26219557574785
1695.1000000000001,147.26277494815557
1695.2,147.26335422351485
1695.3000000000002,147.26393340184703
1695.4,147.2645124831737
1695.5,147.26509146751604
1695.6000000000001,147.26567035489552
1695.7,147.26624914533346
1695.8000000000002,147.26682783885124
1695.9,147.26740643547024
1696.,147.26798493521176
1696.1000000000001,147.26856333809718
1696.2,147.26914164414788
1696.3000000000002,147.2697198533851
1696.4,147.27029796583025
1696.5,147.27087598150464
1696.6000000000001,147.27145390042952
1696.7,147.27203172262628
1696.8000000000002,147.27260944811619
1696.9,147.27318707692055
1697.,147.27376460906066
1697.1000000000001,147.2743420445578
1697.2,147.27491938343329
1697.3000000000002,147.2754966257083
1697.4,147.27607377140419
1697.5,147.27665082054224
1697.6000000000001,147.27722777314372
1697.7,147.2778046292298
1697.8000000000002,147.27838138882169
1697.9,147.2789580519408
1698.,147.2795346186082
1698.1000000000001,147.28011108884525
1698.2,147.2806874626731
1698.3000000000002,147.28126374011296
1698.4,147.2818399211861
1698.5,147.28241600591372
1698.6000000000001,147.28299199431694
1698.7,147.283567886417
1698.8000000000002,147.28414368223514
1698.9,147.28471938179248
1699.,147.28529498511026
1699.1000000000001,147.2858704922095
1699.2,147.2864459031116
1699.3000000000002,147.28702121783758
1699.4,147.28759643640853
1699.5,147.28817155884576
1699.6000000000001,147.28874658517034
1699.7,147.28932151540343
1699.8000000000002,147.28989634956608
1699.9,147.29047108767946
1700.,147.29104572976473
1700.1000000000001,147.291620275843
1700.2,147.29219472593533
1700.3000000000002,147.29276908006287
1700.4,147.29334333824673
1700.5,147.2939175005079
1700.6000000000001,147.29449156686758
1700.7,147.2950655373468
1700.8000000000002,147.2956394119666
1700.9,147.29621319074818
1701.,147.29678687371245
1701.1000000000001,147.29736046088055
1701.2,147.29793395227352
1701.3000000000002,147.29850734791242
1701.4,147.29908064781822
1701.5,147.29965385201203
1701.6000000000001,147.30022696051486
1701.7,147.30079997334775
1701.8000000000002,147.30137289053164
1701.9,147.30194571208762
1702.,147.30251843803669
1702.1000000000001,147.30309106839982
1702.2,147.30366360319803
1702.3000000000002,147.3042360424523
1702.4,147.30480838618357
1702.5,147.30538063441293
1702.6000000000001,147.30595278716126
1702.7,147.3065248444495
1702.8000000000002,147.30709680629872
1702.9,147.3076686727298
1703.,147.30824044376374
1703.1000000000001,147.30881211942136
1703.2,147.30938369972372
1703.3000000000002,147.30995518469172
1703.4,147.3105265743463
1703.5,147.31109786870837
1703.6000000000001,147.31166906779885
1703.7,147.31224017163862
1703.8000000000002,147.31281118024862
1703.9,147.3133820936497
1704.,147.3139529118628
1704.1000000000001,147.3145236349088
1704.2,147.3150942628086
1704.3000000000002,147.31566479558307
1704.4,147.31623523325297
1704.5,147.31680557583928
1704.6000000000001,147.31737582336285
1704.7,147.31794597584457
1704.8000000000002,147.31851603330517
1704.9,147.3190859957656
1705.,147.31965586324662
1705.1000000000001,147.3202256357691
1705.2,147.32079531335387
1705.3000000000002,147.32136489602172
1705.4,147.32193438379352
1705.5,147.32250377668998
1705.6000000000001,147.323073074732
1705.7,147.32364227794034
1705.8000000000002,147.3242113863358
1705.9,147.32478039993913
1706.,147.32534931877112
1706.1000000000001,147.3259181428526
1706.2,147.3264868722043
1706.3000000000002,147.32705550684702
1706.4,147.32762404680142
1706.5,147.32819249208825
1706.6000000000001,147.32876084272837
1706.7,147.3293290987425
1706.8000000000002,147.32989726015134
1706.9,147.3304653269756
1707.,147.331033299236
1707.1000000000001,147.33160117695337
1707.2,147.33216896014832
1707.3000000000002,147.33273664884152
1707.4,147.33330424305373
1707.5,147.33387174280566
1707.6000000000001,147.33443914811798
1707.7,147.33500645901134
1707.8000000000002,147.33557367550648
1707.9,147.3361407976241
1708.,147.3367078253848
1708.1000000000001,147.3372747588092
1708.2,147.33784159791807
1708.3000000000002,147.338408342732
1708.4,147.3389749932716
1708.5,147.3395415495576
1708.6000000000001,147.34010801161054
1708.7,147.34067437945112
1708.8000000000002,147.3412406531
1708.9,147.34180683257767
1709.,147.34237291790478
1709.1000000000001,147.342938909102
1709.2,147.34350480618988
1709.3000000000002,147.34407060918903
1709.4,147.34463631812008
1709.5,147.34520193300358
1709.6000000000001,147.34576745386005
1709.7,147.34633288071015
1709.8000000000002,147.3468982135744
1709.9,147.3474634524734
1710.,147.34802859742763
1710.1000000000001,147.34859364845775
1710.2,147.3491586055842
1710.3000000000002,147.3497234688276
1710.4,147.35028823820846
1710.5,147.3508529137473
1710.6000000000001,147.3514174954646
1710.7,147.351981983381
1710.8000000000002,147.35254637751694
1710.9,147.35311067789283
1711.,147.3536748845293
1711.1000000000001,147.35423899744683
1711.2,147.3548030166659
1711.3000000000002,147.35536694220698
1711.4,147.35593077409052
1711.5,147.35649451233704
1711.6000000000001,147.35705815696699
1711.7,147.35762170800083
1711.8000000000002,147.35818516545905
1711.9,147.35874852936203
1712.,147.3593117997303
1712.1000000000001,147.35987497658425
1712.2,147.36043805994427
1712.3000000000002,147.36100104983092
1712.4,147.36156394626454
1712.5,147.36212674926554
1712.6000000000001,147.36268945885433
1712.7,147.36325207505135
1712.8000000000002,147.363814597877
1712.9,147.36437702735168
1713.,147.36493936349572
1713.1000000000001,147.36550160632956
1713.2,147.36606375587357
1713.3000000000002,147.36662581214813
1713.4,147.3671877751736
1713.5,147.36774964497033
1713.6000000000001,147.36831142155873
1713.7,147.3688731049591
1713.8000000000002,147.36943469519184
1713.9,147.36999619227723
1714.,147.37055759623559
1714.1000000000001,147.37111890708735
1714.2,147.37168012485273
1714.3000000000002,147.37224124955205
1714.4,147.37280228120574
1714.5,147.37336321983406
1714.6000000000001,147.37392406545726
1714.7,147.37448481809565
1714.8000000000002,147.3750454777696
1714.9,147.37560604449928
1715.,147.376166518305
1715.1000000000001,147.37672689920717
1715.2,147.37728718722585
1715.3000000000002,147.37784738238147
1715.4,147.3784074846942
1715.5,147.37896749418434
1715.6000000000001,147.37952741087207
1715.7,147.3800872347778
1715.8000000000002,147.38064696592156
1715.9,147.38120660432364
1716.,147.38176615000432
1716.1000000000001,147.38232560298388
1716.2,147.38288496328244
1716.3000000000002,147.38344423092016
1716.4,147.3840034059173
1716.5,147.38456248829414
1716.6000000000001,147.38512147807074
1716.7,147.3856803752674
1716.8000000000002,147.38623917990424
1716.9,147.38679789200145
1717.,147.3873565115792
1717.1000000000001,147.38791503865772
1717.2,147.38847347325708
1717.3000000000002,147.3890318153975
1717.4,147.38959006509904
1717.5,147.39014822238192
1717.6000000000001,147.39070628726626
1717.7,147.39126425977224
1717.8000000000002,147.3918221399199
1717.9,147.39237992772948
1718.,147.39293762322097
1718.1000000000001,147.39349522641456
1718.2,147.39405273733036
1718.3000000000002,147.39461015598846
1718.4,147.3951674824089
1718.5,147.39572471661185
1718.6000000000001,147.39628185861739
1718.7,147.39683890844555
1718.8000000000002,147.39739586611643
1718.9,147.39795273165012
1719.,147.3985095050666
1719.1000000000001,147.39906618638605
1719.2,147.39962277562847
1719.3000000000002,147.40017927281386
1719.4,147.40073567796233
1719.5,147.40129199109387
1719.6000000000001,147.40184821222857
1719.7,147.40240434138644
1719.8000000000002,147.40296037858747
1719.9,147.40351632385165
1720.,147.404072177199
1720.1000000000001,147.40462793864964
1720.2,147.40518360822344
1720.3000000000002,147.40573918594043
1720.4,147.40629467182063
1720.5,147.406850065884
1720.6000000000001,147.40740536815045
1720.7,147.4079605786401
1720.8000000000002,147.40851569737282
1720.9,147.40907072436855
1721.,147.40962565964733
1721.1000000000001,147.41018050322901
1721.2,147.41073525513366
1721.3000000000002,147.41128991538113
1721.4,147.41184448399133
1721.5,147.4123989609843
1721.6000000000001,147.41295334637985
1721.7,147.413507640198
1721.8000000000002,147.41406184245855
1721.9,147.4146159531815
1722.,147.4151699723868
1722.1000000000001,147.41572390009418
1722.2,147.41627773632362
1722.3000000000002,147.41683148109507
1722.4,147.41738513442832
1722.5,147.41793869634327
1722.6000000000001,147.41849216685983
1722.7,147.4190455459978
1722.8000000000002,147.41959883377714
1722.9,147.4201520302176
1723.,147.42070513533906
1723.1000000000001,147.4212581491614
1723.2,147.4218110717044
1723.3000000000002,147.422363902988
1723.4,147.4229166430319
1723.5,147.42346929185598
1723.6000000000001,147.42402184948008
1723.7,147.42457431592402
1723.8000000000002,147.4251266912075
1723.9,147.42567897535045
1724.,147.4262311683726
1724.1000000000001,147.42678327029375
1724.2,147.42733528113374
1724.3000000000002,147.42788720091224
1724.4,147.4284390296491
1724.5,147.42899076736413
1724.6000000000001,147.429542414077
1724.7,147.43009396980753
1724.8000000000002,147.43064543457544
1724.9,147.4311968084005
1725.,147.43174809130247
1725.1000000000001,147.43229928330103
1725.2,147.43285038441596
1725.3000000000002,147.433401394667
1725.4,147.43395231407382
1725.5,147.43450314265615
1725.6000000000001,147.4350538804338
1725.7,147.43560452742636
1725.8000000000002,147.43615508365355
1725.9,147.436705549135
1726.,147.4372559238906
1726.1000000000001,147.43780620793993
1726.2,147.4383564013026
1726.3000000000002,147.4389065039984
1726.4,147.4394565160469
1726.5,147.4400064374678
1726.6000000000001,147.44055626828077
1726.7,147.4411060085055
1726.8000000000002,147.44165565816155
1726.9,147.44220521726862
1727.,147.44275468584635
1727.1000000000001,147.4433040639144
1727.2,147.4438533514923
1727.3000000000002,147.44440254859973
1727.4,147.44495165525638
1727.5,147.44550067148177
1727.6000000000001,147.44604959729543
1727.7,147.4465984327172
1727.8000000000002,147.44714717776642
1727.9,147.4476958324629
1728.,147.44824439682603
1728.1000000000001,147.44879287087554
1728.2,147.4493412546309
1728.3000000000002,147.44988954811177
1728.4,147.45043775133763
1728.5,147.4509858643281
1728.6000000000001,147.45153388710273
1728.7,147.45208181968107
1728.8000000000002,147.45262966208261
1728.9,147.4531774143269
1729.,147.4537250764335
1729.1000000000001,147.45427264842203
1729.2,147.45482013031187
1729.3000000000002,147.45536752212251
1729.4,147.45591482387357
1729.5,147.45646203558456
1729.6000000000001,147.45700915727497
1729.7,147.45755618896425
1729.8000000000002,147.4581031306719
1729.9,147.45864998241743
1730.,147.45919674422035
1730.1000000000001,147.45974341610008
1730.2,147.46028999807606
1730.3000000000002,147.4608364901678
1730.4,147.46138289239488
1730.5,147.46192920477654
1730.6000000000001,147.46247542733238
1730.7,147.46302156008176
1730.8000000000002,147.46356760304417
1730.9,147.464113556239
1731.,147.46465941968572
1731.1000000000001,147.4652051934038
1731.2,147.46575087741255
1731.3000000000002,147.4662964717314
1731.4,147.46684197637984
1731.5,147.46738739137717
1731.6000000000001,147.46793271674292
1731.7,147.46847795249633
1731.8000000000002,147.4690230986569
1731.9,147.469568155244
1732.,147.47011312227693
1732.1000000000001,147.4706579997751
1732.2,147.47120278775793
1732.3000000000002,147.47174748624477
1732.4,147.4722920952549
1732.5,147.4728366148078
1732.6000000000001,147.4733810449226
1732.7,147.47392538561886
1732.8000000000002,147.47446963691584
1732.9,147.47501379883286
1733.,147.47555787138919
1733.1000000000001,147.47610185460425
1733.2,147.47664574849733
1733.3000000000002,147.47718955308775
1733.4,147.47773326839473
1733.5,147.47827689443767
1733.6000000000001,147.47882043123582
1733.7,147.4793638788084
1733.8000000000002,147.47990723717484
1733.9,147.48045050635434
1734.,147.4809936863662
1734.1000000000001,147.48153677722965
1734.2,147.48207977896396
1734.3000000000002,147.4826226915884
1734.4,147.48316551512224
1734.5,147.4837082495847
1734.6000000000001,147.48425089499506
1734.7,147.4847934513725
1734.8000000000002,147.4853359187363
1734.9,147.48587829710567
1735.,147.4864205864999
1735.1000000000001,147.4869627869381
1735.2,147.48750489843948
1735.3000000000002,147.48804692102334
1735.4,147.48858885470884
1735.5,147.4891306995152
1735.6000000000001,147.48967245546152
1735.7,147.4902141225671
1735.8000000000002,147.49075570085105
1735.9,147.49129719033257
1736.,147.49183859103084
1736.1000000000001,147.49237990296507
1736.2,147.49292112615433
1736.3000000000002,147.4934622606178
1736.4,147.49400330637468
1736.5,147.49454426344406
1736.6000000000001,147.49508513184512
1736.7,147.49562591159693
1736.8000000000002,147.49616660271874
1736.9,147.49670720522957
1737.,147.4972477191486
1737.1000000000001,147.49778814449488
1737.2,147.4983284812876
1737.3000000000002,147.49886872954582
1737.4,147.49940888928865
1737.5,147.49994896053516
1737.6000000000001,147.50048894330448
1737.7,147.50102883761565
1737.8000000000002,147.50156864348784
1737.9,147.50210836094
1738.,147.50264798999126
1738.1000000000001,147.50318753066074
1738.2,147.50372698296744
1738.3000000000002,147.50426634693036
1738.4,147.50480562256865
1738.5,147.5053448099013
1738.6000000000001,147.50588390894737
1738.7,147.50642291972594
1738.8000000000002,147.5069618422559
1738.9,147.5075006765564
1739.,147.5080394226464
1739.1000000000001,147.5085780805449
1739.2,147.50911665027098
1739.3000000000002,147.5096551318436
1739.4,147.51019352528175
1739.5,147.51073183060447
1739.6000000000001,147.51127004783066
1739.7,147.5118081769794
1739.8000000000002,147.51234621806964
1739.9,147.51288417112036
1740.,147.51342203615044
1740.1000000000001,147.51395981317896
1740.2,147.51449750222477
1740.3000000000002,147.51503510330693
1740.4,147.5155726164444
1740.5,147.51611004165596
1740.6000000000001,147.5166473789607
1740.7,147.5171846283775
1740.8000000000002,147.51772178992528
1740.9,147.51825886362298
1741.,147.51879584948955
1741.1000000000001,147.51933274754387
1741.2,147.51986955780478
1741.3000000000002,147.52040628029127
1741.4,147.52094291502223
1741.5,147.52147946201657
1741.6000000000001,147.52201592129308
1741.7,147.52255229287078
1741.8000000000002,147.52308857676846
1741.9,147.52362477300497
1742.,147.52416088159924
1742.1000000000001,147.5246969025701
1742.2,147.52523283593644
1742.3000000000002,147.52576868171712
1742.4,147.52630443993084
1742.5,147.52684011059668
1742.6000000000001,147.52737569373332
1742.7,147.52791118935963
1742.8000000000002,147.5284465974944
1742.9,147.52898191815657
1743.,147.52951715136484
1743.1000000000001,147.53005229713804
1743.2,147.53058735549507
1743.3000000000002,147.5311223264546
1743.4,147.5316572100355
1743.5,147.53219200625657
1743.6000000000001,147.53272671513656
1743.7,147.5332613366943
1743.8000000000002,147.53379587094852
1743.9,147.53433031791798
1744.,147.53486467762156
1744.1000000000001,147.5353989500779
1744.2,147.5359331353058
1744.3000000000002,147.53646723332398
1744.4,147.53700124415127
1744.5,147.5375351678064
1744.6000000000001,147.538069004308
1744.7,147.5386027536749
1744.8000000000002,147.53913641592587
1744.9,147.5396699910795
1745.,147.54020347915457
1745.1000000000001,147.54073688016982
1745.2,147.5412701941439
1745.3000000000002,147.5418034210956
1745.4,147.54233656104356
1745.5,147.54286961400643
1745.6000000000001,147.543402580003
1745.7,147.5439354590519
1745.8000000000002,147.54446825117176
1745.9,147.5450009563814
1746.,147.54553357469933
1746.1000000000001,147.54606610614425
1746.2,147.54659855073487
1746.3000000000002,147.54713090848986
1746.4,147.5476631794278
1746.5,147.54819536356732
1746.6000000000001,147.54872746092713
1746.7,147.54925947152586
1746.8000000000002,147.5497913953821
1746.9,147.55032323251442
1747.,147.55085498294162
1747.1000000000001,147.5513866466821
1747.2,147.55191822375457
1747.3000000000002,147.55244971417767
1747.4,147.55298111796992
1747.5,147.55351243515
1747.6000000000001,147.55404366573646
1747.7,147.55457480974783
1747.8000000000002,147.55510586720277
1747.9,147.55563683811982
1748.,147.55616772251753
1748.1000000000001,147.55669852041459
1748.2,147.55722923182935
1748.3000000000002,147.5577598567805
1748.4,147.55829039528655
1748.5,147.5588208473661
1748.6000000000001,147.55935121303762
1748.7,147.55988149231968
1748.8000000000002,147.56041168523078
1748.9,147.56094179178947
1749.,147.56147181201428
1749.1000000000001,147.5620017459237
1749.2,147.5625315935363
1749.3000000000002,147.5630613548705
1749.4,147.56359102994486
1749.5,147.56412061877788
1749.6000000000001,147.56465012138796
1749.7,147.5651795377937
1749.8000000000002,147.56570886801356
1749.9,147.56623811206595
1750.,147.56676726996946
1750.1000000000001,147.5672963417424
1750.2,147.56782532740334
1750.3000000000002,147.56835422697068
1750.4,147.56888304046294
1750.5,147.56941176789857
1750.6000000000001,147.56994040929592
1750.7,147.57046896467347
1750.8000000000002,147.57099743404967
1750.9,147.57152581744296
1751.,147.57205411487175
1751.1000000000001,147.57258232635442
1751.2,147.5731104519094
1751.3000000000002,147.57363849155516
1751.4,147.57416644531003
1751.5,147.57469431319242
1751.6000000000001,147.57522209522074
1751.7,147.57574979141341
1751.8000000000002,147.57627740178873
1751.9,147.57680492636513
1752.,147.577332365161
1752.1000000000001,147.57785971819473
1752.2,147.5783869854846
1752.3000000000002,147.57891416704902
1752.4,147.57944126290633
1752.5,147.57996827307494
1752.6000000000001,147.58049519757313
1752.7,147.5810220364192
1752.8000000000002,147.58154878963157
1752.9,147.58207545722854
1753.,147.58260203922845
1753.1000000000001,147.5831285356496
1753.2,147.58365494651028
1753.3000000000002,147.58418127182887
1753.4,147.58470751162363
1753.5,147.58523366591288
1753.6000000000001,147.58575973471488
1753.7,147.58628571804798
1753.8000000000002,147.58681161593046
1753.9,147.58733742838055
1754.,147.58786315541656
1754.1000000000001,147.58838879705672
1754.2,147.58891435331938
1754.3000000000002,147.58943982422272
1754.4,147.58996520978505
1754.5,147.5904905100246
1754.6000000000001,147.59101572495965
1754.7,147.59154085460838
1754.8000000000002,147.59206589898915
1754.9,147.59259085812008
1755.,147.59311573201938
1755.1000000000001,147.59364052070538
1755.2,147.59416522419625
1755.3000000000002,147.59468984251015
1755.4,147.59521437566536
1755.5,147.59573882368008
1755.6000000000001,147.59626318657251
1755.7,147.5967874643608
1755.8000000000002,147.5973116570632
1755.9,147.59783576469783
1756.,147.59835978728293
1756.1000000000001,147.59888372483664
1756.2,147.59940757737715
1756.3000000000002,147.59993134492262
1756.4,147.60045502749122
1756.5,147.6009786251011
1756.6000000000001,147.60150213777038
1756.7,147.60202556551732
1756.8000000000002,147.6025489083599
1756.9,147.60307216631637
1757.,147.60359533940482
1757.1000000000001,147.6041184276434
1757.2,147.60464143105025
1757.3000000000002,147.60516434964345
1757.4,147.6056871834411
1757.5,147.60620993246133
1757.6000000000001,147.6067325967223
1757.7,147.60725517624203
1757.8000000000002,147.60777767103863
1757.9,147.60830008113027
1758.,147.6088224065349
1758.1000000000001,147.60934464727075
1758.2,147.60986680335571
1758.3000000000002,147.610388874808
1758.4,147.6109108616457
1758.5,147.61143276388674
1758.6000000000001,147.61195458154927
1758.7,147.61247631465136
1758.8000000000002,147.61299796321103
1758.9,147.61351952724624
1759.,147.61404100677515
1759.1000000000001,147.61456240181568
1759.2,147.61508371238597
1759.3000000000002,147.61560493850408
1759.4,147.6161260801878
1759.5,147.61664713745537
1759.6000000000001,147.61716811032468
1759.7,147.61768899881378
1759.8000000000002,147.6182098029407
1759.9,147.61873052272335
1760.,147.61925115817976
1760.1000000000001,147.61977170932795
1760.2,147.6202921761859
1760.3000000000002,147.6208125587715
1760.4,147.62133285710283
1760.5,147.62185307119773
1760.6000000000001,147.6223732010743
1760.7,147.62289324675038
1760.8000000000002,147.62341320824407
1760.9,147.62393308557313
1761.,147.62445287875565
1761.1000000000001,147.62497258780945
1761.2,147.62549221275265
1761.3000000000002,147.62601175360297
1761.4,147.6265312103784
1761.5,147.62705058309695
1761.6000000000001,147.62756987177642
1761.7,147.6280890764348
1761.8000000000002,147.62860819708993
1761.9,147.6291272337597
1762.,147.6296461864621
1762.1000000000001,147.630165055215
1762.2,147.6306838400362
1762.3000000000002,147.63120254094363
1762.4,147.6317211579552
1762.5,147.6322396910887
1762.6000000000001,147.6327581403621
1762.7,147.63327650579322
1762.8000000000002,147.6337947873999
1762.9,147.6343129852
1763.,147.63483109921142
1763.1000000000001,147.6353491294519
1763.2,147.63586707593936
1763.3000000000002,147.63638493869158
1763.4,147.63690271772646
1763.5,147.6374204130618
1763.6000000000001,147.63793802471537
1763.7,147.638455552705
1763.8000000000002,147.6389729970486
1763.9,147.63949035776386
1764.,147.6400076348686
1764.1000000000001,147.64052482838062
1764.2,147.6410419383178
1764.3000000000002,147.6415589646978
1764.4,147.64207590753847
1764.5,147.64259276685763
1764.6000000000001,147.64310954267296
1764.7,147.64362623500233
1764.8000000000002,147.64414284386342
1764.9,147.64465936927402
1765.,147.6451758112519
1765.1000000000001,147.64569216981474
1765.2,147.64620844498035
1765.3000000000002,147.6467246367665
1765.4,147.64724074519089
1765.5,147.64775677027123
1765.6000000000001,147.6482727120252
1765.7,147.64878857047063
1765.8000000000002,147.64930434562524
1765.9,147.64982003750666
1766.,147.65033564613267
1766.1000000000001,147.65085117152086
1766.2,147.6513666136891
1766.3000000000002,147.65188197265496
1766.4,147.65239724843616
1766.5,147.6529124410504
1766.6000000000001,147.65342755051537
1766.7,147.6539425768487
1766.8000000000002,147.65445752006806
1766.9,147.65497238019117
1767.,147.65548715723568
1767.1000000000001,147.65600185121926
1767.2,147.65651646215946
1767.3000000000002,147.65703099007408
1767.4,147.6575454349806
1767.5,147.65805979689682
1767.6000000000001,147.65857407584033
1767.7,147.65908827182858
1767.8000000000002,147.65960238487943
1767.9,147.66011641501052
1768.,147.66063036223923
1768.1000000000001,147.6611442265833
1768.2,147.6616580080604
1768.3000000000002,147.66217170668804
1768.4,147.6626853224839
1768.5,147.6631988554655
1768.6000000000001,147.66371230565045
1768.7,147.66422567305628
1768.8000000000002,147.66473895770068
1768.9,147.66525215960112
1769.,147.66576527877524
1769.1000000000001,147.66627831524056
1769.2,147.66679126901468
1769.3000000000002,147.6673041401151
1769.4,147.66781692855946
1769.5,147.66832963436525
1769.6000000000001,147.66884225754995
1769.7,147.66935479813125
1769.8000000000002,147.66986725612657
1769.9,147.67037963155346
1770.,147.6708919244294
1770.1000000000001,147.67140413477205
1770.2,147.67191626259873
1770.3000000000002,147.67242830792705
1770.4,147.6729402707746
1770.5,147.67345215115878
1770.6000000000001,147.67396394909707
1770.7,147.674475664607
1770.8000000000002,147.67498729770605
1770.9,147.6754988484117
1771.,147.6760103167414
1771.1000000000001,147.6765217027127
1771.2,147.67703300634304
1771.3000000000002,147.67754422764983
1771.4,147.67805536665054
1771.5,147.6785664233627
1771.6000000000001,147.6790773978037
1771.7,147.67958828999096
1771.8000000000002,147.68009909994197
1771.9,147.68060982767417
1772.,147.681120473205
1772.1000000000001,147.68163103655183
1772.2,147.68214151773213
1772.3000000000002,147.68265191676335
1772.4,147.68316223366276
1772.5,147.68367246844792
1772.6000000000001,147.6841826211362
1772.7,147.68469269174494
1772.8000000000002,147.68520268029155
1772.9,147.68571258679353
1773.,147.68622241126818
1773.1000000000001,147.68673215373278
1773.2,147.6872418142049
1773.3000000000002,147.68775139270184
1773.4,147.6882608892409
1773.5,147.68877030383956
1773.6000000000001,147.68927963651504
1773.7,147.6897888872848
1773.8000000000002,147.69029805616623
1773.9,147.69080714317653
1774.,147.69131614833313
1774.1000000000001,147.69182507165337
1774.2,147.69233391315456
1774.3000000000002,147.692842672854
1774.4,147.69335135076912
1774.5,147.69385994691712
1774.6000000000001,147.69436846131535
1774.7,147.6948768939812
1774.8000000000002,147.69538524493186
1774.9,147.69589351418463
1775.,147.69640170175686
1775.1000000000001,147.69690980766586
1775.2,147.69741783192885
1775.3000000000002,147.69792577456317
1775.4,147.69843363558616
1775.5,147.69894141501487
1775.6000000000001,147.69944911286674
1775.7,147.69995672915906
1775.8000000000002,147.70046426390897
1775.9,147.70097171713383
1776.,147.70147908885082
1776.1000000000001,147.70198637907725
1776.2,147.70249358783028
1776.3000000000002,147.70300071512722
1776.4,147.70350776098527
1776.5,147.70401472542164
1776.6000000000001,147.70452160845358
1776.7,147.70502841009832
1776.8000000000002,147.70553513037302
1776.9,147.70604176929496
1777.,147.7065483268813
1777.1000000000001,147.7070548031493
1777.2,147.70756119811605
1777.3000000000002,147.70806751179882
1777.4,147.7085737442148
1777.5,147.70907989538114
1777.6000000000001,147.709585965315
1777.7,147.71009195403366
1777.8000000000002,147.71059786155416
1777.9,147.7111036878937
1778.,147.71160943306953
1778.1000000000001,147.7121150970987
1778.2,147.7126206799984
1778.3000000000002,147.71312618178575
1778.4,147.713631602478
1778.5,147.71413694209213
1778.6000000000001,147.7146422006454
1778.7,147.71514737815485
1778.8000000000002,147.71565247463764
1778.9,147.7161574901109
1779.,147.71666242459176
1779.1000000000001,147.7171672780973
1779.2,147.71767205064464
1779.3000000000002,147.71817674225088
1779.4,147.71868135293315
1779.5,147.7191858827085
1779.6000000000001,147.719690331594
1779.7,147.72019469960676
1779.8000000000002,147.72069898676392
1779.9,147.72120319308243
1780.,147.7217073185795
1780.1000000000001,147.7222113632721
1780.2,147.72271532717733
1780.3000000000002,147.72321921031224
1780.4,147.72372301269388
1780.5,147.7242267343393
1780.6000000000001,147.72473037526555
1780.7,147.72523393548968
1780.8000000000002,147.72573741502873
1780.9,147.7262408138997
1781.,147.72674413211962
1781.1000000000001,147.72724736970554
1781.2,147.72775052667438
1781.3000000000002,147.72825360304333
1781.4,147.72875659882928
1781.5,147.72925951404923
1781.6000000000001,147.72976234872024
1781.7,147.73026510285928
1781.8000000000002,147.7307677764833
1781.9,147.73127036960932
1782.,147.73177288225443
1782.1000000000001,147.73227531443538
1782.2,147.7327776661693
1782.3000000000002,147.73327993747313
1782.4,147.73378212836386
1782.5,147.7342842388584
1782.6000000000001,147.73478626897372
1782.7,147.73528821872677
1782.8000000000002,147.7357900881345
1782.9,147.73629187721392
1783.,147.73679358598181
1783.1000000000001,147.73729521445526
1783.2,147.73779676265113
1783.3000000000002,147.73829823058637
1783.4,147.73879961827785
1783.5,147.7393009257425
1783.6000000000001,147.73980215299733
1783.7,147.74030330005914
1783.8000000000002,147.74080436694481
1783.9,147.74130535367138
1784.,147.74180626025557
1784.1000000000001,147.74230708671445
1784.2,147.74280783306475
1784.3000000000002,147.7433084993234
1784.4,147.7438090855073
1784.5,147.74430959163337
1784.6000000000001,147.74481001771835
1784.7,147.74531036377917
1784.8000000000002,147.74581062983276
1784.9,147.7463108158958
1785.,147.74681092198537
1785.1000000000001,147.7473109481181
1785.2,147.74781089431096
1785.3000000000002,147.74831076058075
1785.4,147.7488105469443
1785.5,147.74931025341843
1785.6000000000001,147.74980988001997
1785.7,147.75030942676577
1785.8000000000002,147.75080889367266
1785.9,147.75130828075729
1786.,147.7518075880367
1786.1000000000001,147.75230681552753
1786.2,147.7528059632467
1786.3000000000002,147.75330503121083
1786.4,147.75380401943679
1786.5,147.75430292794147
1786.6000000000001,147.75480175674159
1786.7,147.75530050585382
1786.8000000000002,147.75579917529504
1786.9,147.756297765082
1787.,147.75679627523147
1787.1000000000001,147.75729470576013
1787.2,147.75779305668482
1787.3000000000002,147.75829132802232
1787.4,147.75878951978927
1787.5,147.7592876320024
1787.6000000000001,147.75978566467862
1787.7,147.7602836178345
1787.8000000000002,147.76078149148685
1787.9,147.76127928565234
1788.,147.76177700034768
1788.1000000000001,147.76227463558968
1788.2,147.76277219139496
1788.3000000000002,147.76326966778024
1788.4,147.76376706476222
1788.5,147.76426438235768
1788.6000000000001,147.7647616205832
1788.7,147.7652587794555
1788.8000000000002,147.76575585899127
1788.9,147.76625285920724
1789.,147.76674978012002
1789.1000000000001,147.76724662174632
1789.2,147.76774338410283
1789.3000000000002,147.76824006720614
1789.4,147.76873667107293
1789.5,147.76923319571992
1789.6000000000001,147.76972964116362
1789.7,147.77022600742086
1789.8000000000002,147.7707222945082
1789.9,147.7712185024422
1790.,147.77171463123958
1790.1000000000001,147.77221068091688
1790.2,147.77270665149086
1790.3000000000002,147.7732025429781
1790.4,147.77369835539514
1790.5,147.77419408875866
1790.6000000000001,147.77468974308525
1790.7,147.77518531839144
1790.8000000000002,147.7756808146939
1790.9,147.77617623200928
1791.,147.77667157035407
1791.1000000000001,147.7771668297449
1791.2,147.77766201019836
1791.3000000000002,147.778157111731
1791.4,147.77865213435942
1791.5,147.77914707810012
1791.6000000000001,147.77964194296976
1791.7,147.78013672898484
1791.8000000000002,147.7806314361619
1791.9,147.7811260645175
1792.,147.78162061406826
1792.1000000000001,147.7821150848307
1792.2,147.78260947682128
1792.3000000000002,147.7831037900566
1792.4,147.78359802455313
1792.5,147.78409218032746
1792.6000000000001,147.78458625739609
1792.7,147.7850802557755
1792.8000000000002,147.78557417548228
1792.9,147.78606801653288
1793.,147.78656177894376
1793.1000000000001,147.78705546273156
1793.2,147.78754906791264
1793.3000000000002,147.7880425945036
1793.4,147.7885360425208
1793.5,147.78902941198083
1793.6000000000001,147.78952270290011
1793.7,147.7900159152951
1793.8000000000002,147.7905090491824
1793.9,147.7910021045783
1794.,147.79149508149933
1794.1000000000001,147.791987979962
1794.2,147.79248079998268
1794.3000000000002,147.79297354157788
1794.4,147.793466204764
1794.5,147.79395878955756
1794.6000000000001,147.79445129597485
1794.7,147.79494372403244
1794.8000000000002,147.7954360737467
1794.9,147.79592834513406
1795.,147.7964205382109
1795.1000000000001,147.79691265299368
1795.2,147.79740468949882
1795.3000000000002,147.7978966477427
1795.4,147.79838852774168
1795.5,147.79888032951231
1795.6000000000001,147.79937205307078
1795.7,147.7998636984336
1795.8000000000002,147.80035526561707
1795.9,147.8008467546377
1796.,147.8013381655118
1796.1000000000001,147.80182949825576
1796.2,147.80232075288586
1796.3000000000002,147.80281192941854
1796.4,147.80330302787016
1796.5,147.8037940482571
1796.6000000000001,147.80428499059565
1796.7,147.8047758549021
1796.8000000000002,147.80526664119293
1796.9,147.8057573494844
1797.,147.80624797979291
1797.1000000000001,147.8067385321347
1797.2,147.80722900652614
1797.3000000000002,147.80771940298354
1797.4,147.80820972152324
1797.5,147.80869996216157
1797.6000000000001,147.80919012491475
1797.7,147.80968020979918
1797.8000000000002,147.81017021683107
1797.9,147.81066014602683
1798.,147.81114999740262
1798.1000000000001,147.81163977097484
1798.2,147.8121294667597
1798.3000000000002,147.8126190847735
1798.4,147.81310862503258
1798.5,147.81359808755312
1798.6000000000001,147.8140874723514
1798.7,147.8145767794437
1798.8000000000002,147.81506600884626
1798.9,147.81555516057534
1799.,147.8160442346472
1799.1000000000001,147.81653323107815
1799.2,147.81702214988428
1799.3000000000002,147.81751099108197
1799.4,147.81799975468738
1799.5,147.81848844071675
1799.6000000000001,147.81897704918632
1799.7,147.8194655801123
1799.8000000000002,147.8199540335109
1799.9,147.82044240939834
1800.,147.82093070779078
1800.1000000000001,147.82141892870453
1800.2,147.82190707215568
1800.3000000000002,147.8223951381605
1800.4,147.8228831267351
1800.5,147.82337103789573
1800.6000000000001,147.8238588716586
1800.7,147.8243466280398
1800.8000000000002,147.82483430705557
1800.9,147.82532190872206
1801.,147.82580943305544
1801.1000000000001,147.82629688007188
1801.2,147.82678424978752
1801.3000000000002,147.82727154221848
1801.4,147.82775875738096
1801.5,147.82824589529113
1801.6000000000001,147.82873295596505
1801.7,147.82921993941895
1801.8000000000002,147.82970684566888
1801.9,147.830193674731
1802.,147.83068042662143
1802.1000000000001,147.83116710135627
1802.2,147.83165369895173
1802.3000000000002,147.83214021942382
1802.4,147.83262666278864
1802.5,147.83311302906236
1802.6000000000001,147.83359931826104
1802.7,147.83408553040076
1802.8000000000002,147.8345716654977
1802.9,147.83505772356781
1803.,147.8355437046273
1803.1000000000001,147.83602960869214
1803.2,147.83651543577852
1803.3000000000002,147.8370011859024
1803.4,147.83748685907992
1803.5,147.83797245532713
1803.6000000000001,147.83845797466006
1803.7,147.83894341709473
1803.8000000000002,147.83942878264725
1803.9,147.83991407133362
1804.,147.84039928317
1804.1000000000001,147.84088441817227
1804.2,147.84136947635656
1804.3000000000002,147.84185445773886
1804.4,147.8423393623352
1804.5,147.84282419016162
1804.6000000000001,147.84330894123408
1804.7,147.84379361556864
1804.8000000000002,147.84427821318135
1804.9,147.8447627340881
1805.,147.845247178305
1805.1000000000001,147.84573154584797
1805.2,147.846215836733
1805.3000000000002,147.8467000509761
1805.4,147.84718418859333
1805.5,147.8476682496006
1805.6000000000001,147.8481522340138
1805.7,147.84863614184908
1805.8000000000002,147.84911997312227
1805.9,147.8496037278493
1806.,147.85008740604633
1806.1000000000001,147.85057100772917
1806.2,147.85105453291368
1806.3000000000002,147.85153798161602
1806.4,147.852021353852
1806.5,147.85250464963755
1806.6000000000001,147.85298786898863
1806.7,147.85347101192121
1806.8000000000002,147.8539540784512
1806.9,147.85443706859448
1807.,147.854919982367
1807.1000000000001,147.85540281978464
1807.2,147.85588558086334
1807.3000000000002,147.85636826561904
1807.4,147.8568508740675
1807.5,147.85733340622483
1807.6000000000001,147.85781586210678
1807.7,147.85829824172927
1807.8000000000002,147.85878054510812
1807.9,147.85926277225937
1808.,147.85974492319872
1808.1000000000001,147.86022699794214
1808.2,147.8607089965055
1808.3000000000002,147.86119091890464
1808.4,147.8616727651554
1808.5,147.8621545352737
1808.6000000000001,147.8626362292754
1808.7,147.86311784717617
1808.8000000000002,147.8635993889921
1808.9,147.86408085473886
1809.,147.86456224443234
1809.1000000000001,147.8650435580884
1809.2,147.86552479572285
1809.3000000000002,147.8660059573515
1809.4,147.86648704299012
1809.5,147.8669680526546
1809.6000000000001,147.86744898636076
1809.7,147.86792984412435
1809.8000000000002,147.86841062596127
1809.9,147.86889133188717
1810.,147.8693719619179
1810.1000000000001,147.86985251606936
1810.2,147.8703329943572
1810.3000000000002,147.87081339679722
1810.4,147.87129372340533
1810.5,147.87177397419714
1810.6000000000001,147.87225414918848
1810.7,147.87273424839518
1810.8000000000002,147.8732142718329
1810.9,147.87369421951755
1811.,147.87417409146465
1811.1000000000001,147.87465388769013
1811.2,147.87513360820967
1811.3000000000002,147.87561325303906
1811.4,147.87609282219404
1811.5,147.87657231569023
1811.6000000000001,147.87705173354345
1811.7,147.8775310757695
1811.8000000000002,147.878010342384
1811.9,147.87848953340261
1812.,147.87896864884118
1812.1000000000001,147.87944768871537
1812.2,147.87992665304083
1812.3000000000002,147.88040554183343
1812.4,147.88088435510866
1812.5,147.88136309288228
1812.6000000000001,147.88184175517006
1812.7,147.8823203419876
1812.8000000000002,147.8827988533506
1812.9,147.88327728927482
1813.,147.88375564977582
1813.1000000000001,147.88423393486926
1813.2,147.8847121445709
1813.3000000000002,147.88519027889637
1813.4,147.8856683378613
1813.5,147.88614632148142
1813.6000000000001,147.88662422977222
1813.7,147.88710206274953
1813.8000000000002,147.88757982042884
1813.9,147.8880575028259
1814.,147.88853510995628
1814.1000000000001,147.88901264183562
1814.2,147.8894900984796
1814.3000000000002,147.88996747990373
1814.4,147.89044478612374
1814.5,147.89092201715513
1814.6000000000001,147.89139917301364
1814.7,147.8918762537148
1814.8000000000002,147.89235325927424
1814.9,147.8928301897075
1815.,147.8933070450302
1815.1000000000001,147.89378382525808
1815.2,147.89426053040646
1815.3000000000002,147.89473716049102
1815.4,147.8952137155275
1815.5,147.8956901955312
1815.6000000000001,147.89616660051794
1815.7,147.89664293050308
1815.8000000000002,147.89711918550233
1815.9,147.8975953655312
1816.,147.89807147060526
1816.1000000000001,147.89854750074005
1816.2,147.89902345595104
1816.3000000000002,147.89949933625388
1816.4,147.89997514166404
1816.5,147.90045087219707
1816.6000000000001,147.9009265278685
1816.7,147.9014021086939
1816.8000000000002,147.90187761468871
1816.9,147.9023530458685
1817.,147.90282840224882
1817.1000000000001,147.90330368384514
1817.2,147.90377889067292
1817.3000000000002,147.9042540227477
1817.4,147.90472908008502
1817.5,147.90520406270028
1817.6000000000001,147.90567897060905
1817.7,147.9061538038268
1817.8000000000002,147.90662856236898
1817.9,147.9071032462511
1818.,147.90757785548865
1818.1000000000001,147.90805239009703
1818.2,147.90852685009176
1818.3000000000002,147.90900123548835
1818.4,147.90947554630213
1818.5,147.90994978254867
1818.6000000000001,147.9104239442433
1818.7,147.91089803140164
1818.8000000000002,147.911372044039
1818.9,147.91184598217086
1819.,147.91231984581256
1819.1000000000001,147.91279363497975
1819.2,147.91326734968766
1819.3000000000002,147.91374098995175
1819.4,147.91421455578748
1819.5,147.9146880472103
1819.6000000000001,147.91516146423555
1819.7,147.91563480687861
1819.8000000000002,147.916108075155
1819.9,147.91658126908
1820.,147.91705438866904
1820.1000000000001,147.91752743393758
1820.2,147.9180004049009
1820.3000000000002,147.91847330157447
1820.4,147.91894612397368
1820.5,147.91941887211377
1820.6000000000001,147.91989154601026
1820.7,147.92036414567843
1820.8000000000002,147.9208366711337
1820.9,147.9213091223914
1821.,147.92178149946685
1821.1000000000001,147.92225380237542
1821.2,147.92272603113256
1821.3000000000002,147.9231981857535
1821.4,147.9236702662536
1821.5,147.92414227264814
1821.6000000000001,147.92461420495266
1821.7,147.92508606318228
1821.8000000000002,147.92555784735237
1821.9,147.92602955747824
1822.,147.92650119357535
1822.1000000000001,147.92697275565885
1822.2,147.92744424374408
1822.3000000000002,147.9279156578464
1822.4,147.92838699798102
1822.5,147.92885826416335
1822.6000000000001,147.9293294564086
1822.7,147.9298005747321
1822.8000000000002,147.93027161914907
1822.9,147.93074258967488
1823.,147.93121348632482
1823.1000000000001,147.93168430911402
1823.2,147.93215505805787
1823.3000000000002,147.93262573317162
1823.4,147.93309633447055
1823.5,147.93356686196984
1823.6000000000001,147.9340373156848
1823.7,147.93450769563066
1823.8000000000002,147.93497800182269
1823.9,147.93544823427612
1824.,147.93591839300615
1824.1000000000001,147.93638847802814
1824.2,147.93685848935718
1824.3000000000002,147.93732842700854
1824.4,147.93779829099748
1824.5,147.93826808133915
1824.6000000000001,147.93873779804878
1824.7,147.93920744114172
1824.8000000000002,147.939677010633
1824.9,147.94014650653787
1825.,147.94061592887158
1825.1000000000001,147.94108527764925
1825.2,147.94155455288612
1825.3000000000002,147.94202375459741
1825.4,147.9424928827983
1825.5,147.94296193750387
1825.6000000000001,147.94343091872935
1825.7,147.94389982648997
1825.8000000000002,147.94436866080085
1825.9,147.94483742167714
1826.,147.945306109134
1826.1000000000001,147.94577472318667
1826.2,147.9462432638502
1826.3000000000002,147.94671173113977
1826.4,147.94718012507053
1826.5,147.94764844565768
1826.6000000000001,147.94811669291624
1826.7,147.9485848668614
1826.8000000000002,147.94905296750835
1826.9,147.9495209948721
1827.,147.9499889489679
1827.1000000000001,147.95045682981078
1827.2,147.95092463741585
1827.3000000000002,147.95139237179828
1827.4,147.95186003297312
1827.5,147.95232762095554
1827.6000000000001,147.95279513576057
1827.7,147.95326257740328
1827.8000000000002,147.9537299458989
1827.9,147.95419724126236
1828.,147.9546644635089
1828.1000000000001,147.9551316126534
1828.2,147.95559868871112
1828.3000000000002,147.95606569169706
1828.4,147.95653262162625
1828.5,147.95699947851384
1828.6000000000001,147.95746626237482
1828.7,147.95793297322427
1828.8000000000002,147.95839961107725
1828.9,147.95886617594883
1829.,147.959332667854
1829.1000000000001,147.9597990868078
1829.2,147.96026543282537
1829.3000000000002,147.9607317059216
1829.4,147.96119790611164
1829.5,147.96166403341044
1829.6000000000001,147.96213008783306
1829.7,147.96259606939452
1829.8000000000002,147.9630619781098
1829.9,147.96352781399395
1830.,147.96399357706198
1830.1000000000001,147.96445926732886
1830.2,147.96492488480956
1830.3000000000002,147.96539042951915
1830.4,147.96585590147262
1830.5,147.96632130068485
1830.6000000000001,147.96678662717096
1830.7,147.9672518809459
1830.8000000000002,147.96771706202455
1830.9,147.96818217042198
1831.,147.9686472061531
1831.1000000000001,147.969112169233
1831.2,147.9695770596764
1831.3000000000002,147.97004187749852
1831.4,147.97050662271417
1831.5,147.97097129533833
1831.6000000000001,147.9714358953859
1831.7,147.97190042287187
1831.8000000000002,147.9723648778112
1831.9,147.97282926021884
1832.,147.9732935701096
1832.1000000000001,147.97375780749852
1832.2,147.9742219724005
1832.3000000000002,147.97468606483045
1832.4,147.97515008480326
1832.5,147.97561403233388
1832.6000000000001,147.97607790743717
1832.7,147.97654171012806
1832.8000000000002,147.9770054404215
1832.9,147.9774690983324
1833.,147.9779326838755
1833.1000000000001,147.97839619706582
1833.2,147.9788596379182
1833.3000000000002,147.97932300644754
1833.4,147.97978630266874
1833.5,147.98024952659662
1833.6000000000001,147.98071267824602
1833.7,147.98117575763197
1833.8000000000002,147.98163876476917
1833.9,147.98210169967246
1834.,147.98256456235686
1834.1000000000001,147.9830273528371
1834.2,147.98349007112807
1834.3000000000002,147.98395271724456
1834.4,147.98441529120146
1834.5,147.98487779301362
1834.6000000000001,147.98534022269587
1834.7,147.98580258026297
1834.8000000000002,147.9862648657298
1834.9,147.98672707911112
1835.,147.98718922042187
1835.1000000000001,147.98765128967682
1835.2,147.98811328689067
1835.3000000000002,147.9885752120784
1835.4,147.98903706525465
1835.5,147.9894988464343
1835.6000000000001,147.98996055563214
1835.7,147.99042219286295
1835.8000000000002,147.99088375814154
1835.9,147.99134525148267
1836.,147.9918066729011
1836.1000000000001,147.99226802241168
1836.2,147.99272930002908
1836.3000000000002,147.99319050576815
1836.4,147.99365163964362
1836.5,147.99411270167025
1836.6000000000001,147.9945736918628
1836.7,147.99503461023608
1836.8000000000002,147.99549545680475
1836.9,147.9959562315836
1837.,147.99641693458733
1837.1000000000001,147.99687756583072
1837.2,147.9973381253285
1837.3000000000002,147.99779861309548
1837.4,147.99825902914623
1837.5,147.9987193734956
1837.6000000000001,147.9991796461582
1837.7,147.9996398471488
1837.8000000000002,148.0000999764822
1837.9,148.00056003417296
1838.,148.0010200202359
1838.1000000000001,148.00147993468562
1838.2,148.00193977753688
1838.3000000000002,148.00239954880442
1838.4,148.00285924850283
1838.5,148.00331887664686
1838.6000000000001,148.00377843325114
1838.7,148.00423791833043
1838.8000000000002,148.0046973318993
1838.9,148.00515667397252
1839.,148.00561594456468
1839.1000000000001,148.00607514369054
1839.2,148.00653427136464
1839.3000000000002,148.00699332760172
1839.4,148.00745231241638
1839.5,148.00791122582334
1839.6000000000001,148.0083700678372
1839.7,148.00882883847257
1839.8000000000002,148.00928753774417
1839.9,148.00974616566654
1840.,148.0102047222544
1840.1000000000001,148.01066320752233
1840.2,148.01112162148493
1840.3000000000002,148.01157996415682
1840.4,148.0120382355527
1840.5,148.0124964356871
1840.6000000000001,148.01295456457464
1840.7,148.0134126222299
1840.8000000000002,148.01387060866765
1840.9,148.01432852390226
1841.,148.01478636794835
1841.1000000000001,148.01524414082067
1841.2,148.0157018425337
1841.3000000000002,148.01615947310205
1841.4,148.0166170325403
1841.5,148.01707452086296
1841.6000000000001,148.01753193808466
1841.7,148.01798928421996
1841.8000000000002,148.01844655928343
1841.9,148.01890376328964
1842.,148.0193608962531
1842.1000000000001,148.0198179581884
1842.2,148.0202749491101
1842.3000000000002,148.0207318690327
1842.4,148.0211887179708
1842.5,148.02164549593886
1842.6000000000001,148.0221022029515
1842.7,148.02255883902313
1842.8000000000002,148.02301540416846
1842.9,148.0234718984019
1843.,148.02392832173794
1843.1000000000001,148.0243846741911
1843.2,148.02484095577603
1843.3000000000002,148.02529716650707
1843.4,148.0257533063988
1843.5,148.0262093754657
1843.6000000000001,148.02666537372238
1843.7,148.02712130118314
1843.8000000000002,148.02757715786262
1843.9,148.02803294377517
1844.,148.02848865893543
1844.1000000000001,148.0289443033578
1844.2,148.02939987705676
1844.3000000000002,148.0298553800467
1844.4,148.03031081234226
1844.5,148.03076617395783
1844.6000000000001,148.0312214649078
1844.7,148.03167668520672
1844.8000000000002,148.032131834869
1844.9,148.0325869139091
1845.,148.03304192234148
1845.1000000000001,148.03349686018052
1845.2,148.03395172744072
1845.3000000000002,148.03440652413656
1845.4,148.03486125028235
1845.5,148.0353159058926
1845.6000000000001,148.0357704909817
1845.7,148.03622500556412
1845.8000000000002,148.03667944965423
1845.9,148.03713382326646
1846.,148.03758812641522
1846.1000000000001,148.03804235911494
1846.2,148.03849652137993
1846.3000000000002,148.03895061322467
1846.4,148.03940463466355
1846.5,148.039858585711
1846.6000000000001,148.04031246638132
1846.7,148.04076627668894
1846.8000000000002,148.04122001664825
1846.9,148.04167368627355
1847.,148.04212728557937
1847.1000000000001,148.0425808145799
1847.2,148.04303427328963
1847.3000000000002,148.04348766172293
1847.4,148.0439409798941
1847.5,148.04439422781746
1847.6000000000001,148.04484740550743
1847.7,148.04530051297837
1847.8000000000002,148.0457535502446
1847.9,148.0462065173204
1848.,148.0466594142202
1848.1000000000001,148.04711224095834
1848.2,148.04756499754902
1848.3000000000002,148.0480176840067
1848.4,148.0484703003456
1848.5,148.04892284658015
1848.6000000000001,148.04937532272461
1848.7,148.0498277287933
1848.8000000000002,148.0502800648005
1848.9,148.05073233076058
1849.,148.05118452668776
1849.1000000000001,148.05163665259636
1849.2,148.0520887085007
1849.3000000000002,148.05254069441506
1849.4,148.0529926103537
1849.5,148.053444456331
1849.6000000000001,148.0538962323611
1849.7,148.05434793845836
1849.8000000000002,148.05479957463706
1849.9,148.05525114091142
1850.,148.05570263729572
1850.1000000000001,148.05615406380423
1850.2,148.05660542045123
1850.3000000000002,148.05705670725098
1850.4,148.05750792421767
1850.5,148.05795907136556
1850.6000000000001,148.05841014870896
1850.7,148.05886115626203
1850.8000000000002,148.05931209403911
1850.9,148.0597629620543
1851.,148.06021376032191
1851.1000000000001,148.06066448885616
1851.2,148.0611151476712
1851.3000000000002,148.06156573678135
1851.4,148.06201625620082
1851.5,148.06246670594376
1851.6000000000001,148.06291708602438
1851.7,148.0633673964569
1851.8000000000002,148.06381763725557
1851.9,148.06426780843455
1852.,148.064717910008
1852.1000000000001,148.06516794199013
1852.2,148.06561790439514
1852.3000000000002,148.06606779723722
1852.4,148.0665176205305
1852.5,148.06696737428922
1852.6000000000001,148.06741705852752
1852.7,148.0678666732596
1852.8000000000002,148.06831621849955
1852.9,148.06876569426163
1853.,148.06921510055986
1853.1000000000001,148.06966443740853
1853.2,148.07011370482175
1853.3000000000002,148.07056290281363
1853.4,148.0710120313983
1853.5,148.07146109059005
1853.6000000000001,148.07191008040286
1853.7,148.07235900085087
1853.8000000000002,148.07280785194826
1853.9,148.07325663370912
1854.,148.07370534614762
1854.1000000000001,148.07415398927793
1854.2,148.07460256311398
1854.3000000000002,148.07505106767005
1854.4,148.07549950296016
1854.5,148.0759478689984
1854.6000000000001,148.07639616579897
1854.7,148.0768443933759
1854.8000000000002,148.0772925517433
1854.9,148.07774064091524
1855.,148.07818866090582
1855.1000000000001,148.0786366117291
1855.2,148.07908449339922
1855.3000000000002,148.07953230593017
1855.4,148.07998004933611
1855.5,148.08042772363106
1855.6000000000001,148.08087532882908
1855.7,148.08132286494427
1855.8000000000002,148.0817703319906
1855.9,148.0822177299823
1856.,148.08266505893323
1856.1000000000001,148.08311231885753
1856.2,148.08355950976926
1856.3000000000002,148.0840066316824
1856.4,148.08445368461102
1856.5,148.08490066856916
1856.6000000000001,148.08534758357087
1856.7,148.08579442963008
1856.8000000000002,148.08624120676092
1856.9,148.08668791497732
1857.,148.0871345542934
1857.1000000000001,148.0875811247231
1857.2,148.08802762628048
1857.3000000000002,148.08847405897947
1857.4,148.08892042283415
1857.5,148.08936671785847
1857.6000000000001,148.08981294406638
1857.7,148.090259101472
1857.8000000000002,148.0907051900893
1857.9,148.09115120993204
1858.,148.09159716101448
1858.1000000000001,148.09204304335046
1858.2,148.09248885695405
1858.3000000000002,148.092934601839
1858.4,148.09338027801957
1858.5,148.0938258855095
1858.6000000000001,148.0942714243229
1858.7,148.09471689447358
1858.8000000000002,148.0951622959756
1858.9,148.0956076288429
1859.,148.0960528930894
1859.1000000000001,148.096498088729
1859.2,148.0969432157757
1859.3000000000002,148.0973882742434
1859.4,148.09783326414612
1859.5,148.09827818549766
1859.6000000000001,148.098723038312
1859.7,148.09916782260308
1859.8000000000002,148.09961253838483
1859.9,148.1000571856711
1860.,148.10050176447584
1860.1000000000001,148.10094627481297
1860.2,148.1013907166964
1860.3000000000002,148.10183509013993
1860.4,148.10227939515755
1860.5,148.1027236317632
1860.6000000000001,148.1031677999706
1860.7,148.10361189979383
1860.8000000000002,148.10405593124665
1860.9,148.10449989434295
1861.,148.10494378909672
1861.1000000000001,148.1053876155217
1861.2,148.10583137363173
1861.3000000000002,148.10627506344082
1861.4,148.10671868496274
1861.5,148.10716223821132
1861.6000000000001,148.10760572320046
1861.7,148.10804913994406
1861.8000000000002,148.10849248845594
1861.9,148.10893576874992
1862.,148.10937898083978
1862.1000000000001,148.10982212473945
1862.2,148.1102652004627
1862.3000000000002,148.11070820802345
1862.4,148.11115114743544
1862.5,148.11159401871257
1862.6000000000001,148.11203682186854
1862.7,148.1124795569173
1862.8000000000002,148.11292222387263
1862.9,148.11336482274825
1863.,148.1138073535581
1863.1000000000001,148.1142498163159
1863.2,148.11469221103545
1863.3000000000002,148.11513453773054
1863.4,148.11557679641498
1863.5,148.11601898710262
1863.6000000000001,148.11646110980712
1863.7,148.11690316454232
1863.8000000000002,148.11734515132204
1863.9,148.11778707016
1864.,148.11822892107
1864.1000000000001,148.1186707040658
1864.2,148.11911241916118
1864.3000000000002,148.11955406636994
1864.4,148.11999564570573
1864.5,148.12043715718238
1864.6000000000001,148.1208786008136
1864.7,148.12131997661314
1864.8000000000002,148.12176128459478
1864.9,148.12220252477226
1865.,148.12264369715925
1865.1000000000001,148.1230848017696
1865.2,148.12352583861698
1865.3000000000002,148.12396680771502
1865.4,148.12440770907767
1865.5,148.12484854271844
1865.6000000000001,148.12528930865105
1865.7,148.1257300068894
1865.8000000000002,148.126170637447
1865.9,148.1266112003377
1866.,148.1270516955751
1866.1000000000001,148.12749212317297
1866.2,148.12793248314495
1866.3000000000002,148.12837277550483
1866.4,148.12881300026618
1866.5,148.12925315744275
1866.6000000000001,148.12969324704815
1866.7,148.1301332690962
1866.8000000000002,148.1305732236004
1866.9,148.13101311057457
1867.,148.13145293003234
1867.1000000000001,148.13189268198732
1867.2,148.13233236645328
1867.3000000000002,148.13277198344375
1867.4,148.1332115329724
1867.5,148.13365101505298
1867.6000000000001,148.13409042969909
1867.7,148.13452977692435
1867.8000000000002,148.1349690567423
1867.9,148.13540826916685
1868.,148.13584741421144
1868.1000000000001,148.13628649188976
1868.2,148.13672550221543
1868.3000000000002,148.13716444520202
1868.4,148.13760332086324
1868.5,148.13804212921258
1868.6000000000001,148.1384808702638
1868.7,148.13891954403041
1868.8000000000002,148.13935815052608
1868.9,148.13979668976435
1869.,148.14023516175888
1869.1000000000001,148.14067356652322
1869.2,148.141111904071
1869.3000000000002,148.14155017441584
1869.4,148.14198837757124
1869.5,148.14242651355082
1869.6000000000001,148.1428645823682
1869.7,148.14330258403692
1869.8000000000002,148.14374051857052
1869.9,148.14417838598266
1870.,148.14461618628678
1870.1000000000001,148.14505391949658
1870.2,148.14549158562556
1870.3000000000002,148.14592918468722
1870.4,148.1463667166952
1870.5,148.14680418166301
1870.6000000000001,148.14724157960418
1870.7,148.1476789105323
1870.8000000000002,148.14811617446085
1870.9,148.14855337140338
1871.,148.14899050137348
1871.1000000000001,148.1494275643846
1871.2,148.14986456045034
1871.3000000000002,148.15030148958425
1871.4,148.15073835179967
1871.5,148.1511751471103
1871.6000000000001,148.15161187552957
1871.7,148.152048537071
1871.8000000000002,148.1524851317481
1871.9,148.15292165957436
1872.,148.15335812056333
1872.1000000000001,148.15379451472842
1872.2,148.15423084208317
1872.3000000000002,148.1546671026411
1872.4,148.1551032964156
1872.5,148.15553942342024
1872.6000000000001,148.15597548366853
1872.7,148.1564114771738
1872.8000000000002,148.15684740394966
1872.9,148.1572832640095
1873.,148.15771905736682
1873.1000000000001,148.15815478403505
1873.2,148.1585904440277
1873.3000000000002,148.1590260373582
1873.4,148.15946156404001
1873.5,148.15989702408655
1873.6000000000001,148.16033241751126
1873.7,148.16076774432761
1873.8000000000002,148.16120300454907
1873.9,148.16163819818905
1874.,148.16207332526088
1874.1000000000001,148.16250838577812
1874.2,148.16294337975415
1874.3000000000002,148.16337830720244
1874.4,148.1638131681363
1874.5,148.16424796256922
1874.6000000000001,148.1646826905146
1874.7,148.16511735198586
1874.8000000000002,148.1655519469964
1874.9,148.16598647555955
1875.,148.16642093768883
1875.1000000000001,148.16685533339756
1875.2,148.1672896626991
1875.3000000000002,148.16772392560694
1875.4,148.16815812213437
1875.5,148.16859225229481
1875.6000000000001,148.16902631610174
1875.7,148.16946031356827
1875.8000000000002,148.169894244708
1875.9,148.17032810953427
1876.,148.1707619080604
1876.1000000000001,148.17119564029974
1876.2,148.1716293062657
1876.3000000000002,148.1720629059715
1876.4,148.1724964394307
1876.5,148.17292990665652
1876.6000000000001,148.17336330766224
1876.7,148.17379664246138
1876.8000000000002,148.17422991106716
1876.9,148.17466311349293
1877.,148.17509624975202
1877.1000000000001,148.17552931985782
1877.2,148.17596232382357
1877.3000000000002,148.17639526166255
1877.4,148.17682813338826
1877.5,148.17726093901385
1877.6000000000001,148.17769367855274
1877.7,148.17812635201818
1877.8000000000002,148.1785589594234
1877.9,148.1789915007819
1878.,148.17942397610682
1878.1000000000001,148.17985638541143
1878.2,148.18028872870917
1878.3000000000002,148.18072100601321
1878.4,148.18115321733694
1878.5,148.1815853626935
1878.6000000000001,148.18201744209628
1878.7,148.18244945555847
1878.8000000000002,148.18288140309343
1878.9,148.18331328471442
1879.,148.1837451004346
1879.1000000000001,148.18417685026736
1879.2,148.1846085342259
1879.3000000000002,148.18504015232347
1879.4,148.18547170457336
1879.5,148.18590319098877
1879.6000000000001,148.18633461158294
1879.7,148.18676596636914
1879.8000000000002,148.18719725536064
1879.9,148.18762847857056
1880.,148.18805963601235
1880.1000000000001,148.18849072769902
1880.2,148.18892175364394
1880.3000000000002,148.18935271386016
1880.4,148.18978360836113
1880.5,148.19021443715985
1880.6000000000001,148.1906452002697
1880.7,148.19107589770377
1880.8000000000002,148.1915065294754
1880.9,148.1919370955976
1881.,148.19236759608373
1881.1000000000001,148.19279803094696
1881.2,148.19322840020035
1881.3000000000002,148.1936587038573
1881.4,148.1940889419308
1881.5,148.19451911443423
1881.6000000000001,148.1949492213806
1881.7,148.19537926278315
1881.8000000000002,148.19580923865507
1881.9,148.19623914900953
1882.,148.19666899385967
1882.1000000000001,148.19709877321864
1882.2,148.19752848709967
1882.3000000000002,148.19795813551585
1882.4,148.19838771848038
1882.5,148.1988172360063
1882.6000000000001,148.19924668810688
1882.7,148.1996760747953
1882.8000000000002,148.20010539608452
1882.9,148.20053465198782
1883.,148.20096384251832
1883.1000000000001,148.2013929676891
1883.2,148.20182202751332
1883.3000000000002,148.2022510220041
1883.4,148.2026799511746
1883.5,148.20310881503787
1883.6000000000001,148.20353761360704
1883.7,148.20396634689524
1883.8000000000002,148.20439501491555
1883.9,148.20482361768111
1884.,148.20525215520502
1884.1000000000001,148.20568062750033
1884.2,148.20610903458024
1884.3000000000002,148.2065373764578
1884.4,148.20696565314591
1884.5,148.20739386465792
1884.6000000000001,148.20782201100678
1884.7,148.20825009220562
1884.8000000000002,148.2086781082675
1884.9,148.20910605920542
1885.,148.20953394503258
1885.1000000000001,148.20996176576193
1885.2,148.21038952140663
1885.3000000000002,148.21081721197967
1885.4,148.21124483749415
1885.5,148.211672397963
1885.6000000000001,148.21209989339945
1885.7,148.21252732381646
1885.8000000000002,148.21295468922708
1885.9,148.21338198964432
1886.,148.2138092250812
1886.1000000000001,148.21423639555087
1886.2,148.21466350106627
1886.3000000000002,148.21509054164045
1886.4,148.21551751728643
1886.5,148.21594442801717
1886.6000000000001,148.21637127384582
1886.7,148.21679805478527
1886.8000000000002,148.21722477084856
1886.9,148.21765142204873
1887.,148.2180780083988
1887.1000000000001,148.21850452991174
1887.2,148.21893098660055
1887.3000000000002,148.21935737847818
1887.4,148.21978370555772
1887.5,148.22020996785207
1887.6000000000001,148.22063616537426
1887.7,148.22106229813727
1887.8000000000002,148.221488366154
1887.9,148.2219143694376
1888.,148.22234030800087
1888.1000000000001,148.2227661818568
1888.2,148.22319199101847
1888.3000000000002,148.22361773549875
1888.4,148.22404341531066
1888.5,148.2244690304671
1888.6000000000001,148.22489458098102
1888.7,148.22532006686538
1888.8000000000002,148.22574548813313
1888.9,148.2261708447972
1889.,148.22659613687063
1889.1000000000001,148.22702136436615
1889.2,148.227446527297
1889.3000000000002,148.22787162567576
1889.4,148.22829665951556
1889.5,148.22872162882933
1889.6000000000001,148.22914653363003
1889.7,148.22957137393036
1889.8000000000002,148.2299961497434
1889.9,148.23042086108208
1890.,148.23084550795917
1890.1000000000001,148.2312700903878
1890.2,148.23169460838065
1890.3000000000002,148.23211906195075
1890.4,148.23254345111093
1890.5,148.2329677758741
1890.6000000000001,148.23339203625312
1890.7,148.23381623226092
1890.8000000000002,148.2342403639104
1890.9,148.23466443121438
1891.,148.23508843418583
1891.1000000000001,148.2355123728375
1891.2,148.23593624718234
1891.3000000000002,148.23636005723318
1891.4,148.23678380300285
1891.5,148.2372074845043
1891.6000000000001,148.23763110175037
1891.7,148.23805465475388
1891.8000000000002,148.23847814352766
1891.9,148.2389015680846
1892.,148.23932492843753
1892.1000000000001,148.23974822459925
1892.2,148.2401714565827
1892.3000000000002,148.24059462440064
1892.4,148.24101772806583
1892.5,148.2414407675913
1892.6000000000001,148.24186374298975
1892.7,148.2422866542739
1892.8000000000002,148.24270950145683
1892.9,148.24313228455108
1893.,148.24355500356967
1893.1000000000001,148.2439776585252
1893.2,148.2444002494307
1893.3000000000002,148.24482277629886
1893.4,148.24524523914252
1893.5,148.24566763797438
1893.6000000000001,148.24608997280737
1893.7,148.24651224365422
1893.8000000000002,148.24693445052768
1893.9,148.2473565934406
1894.,148.24777867240564
1894.1000000000001,148.24820068743577
1894.2,148.24862263854362
1894.3000000000002,148.24904452574194
1894.4,148.2494663490436
1894.5,148.24988810846133
1894.6000000000001,148.25030980400794
1894.7,148.25073143569605
1894.8000000000002,148.25115300353855
1894.9,148.25157450754813
1895.,148.25199594773756
1895.1000000000001,148.25241732411953
1895.2,148.25283863670685
1895.3000000000002,148.25325988551225
1895.4,148.25368107054845
1895.5,148.25410219182822
1895.6000000000001,148.2545232493642
1895.7,148.25494424316926
1895.8000000000002,148.255365173256
1895.9,148.25578603963717
1896.,148.2562068423255
1896.1000000000001,148.2566275813337
1896.2,148.25704825667452
1896.3000000000002,148.2574688683606
1896.4,148.25788941640468
1896.5,148.25830990081948
1896.6000000000001,148.25873032161772
1896.7,148.25915067881203
1896.8000000000002,148.25957097241508
1896.9,148.2599912024396
1897.,148.2604113688984
1897.1000000000001,148.26083147180395
1897.2,148.2612515111691
1897.3000000000002,148.2616714870064
1897.4,148.2620913993286
1897.5,148.26251124814831
1897.6000000000001,148.2629310334783
1897.7,148.26335075533115
1897.8000000000002,148.26377041371956
1897.9,148.26419000865613
1898.,148.2646095401536
1898.1000000000001,148.2650290082246
1898.2,148.2654484128817
1898.3000000000002,148.26586775413764
1898.4,148.26628703200504
1898.5,148.26670624649648
1898.6000000000001,148.26712539762465
1898.7,148.26754448540223
1898.8000000000002,148.26796350984176
1898.9,148.26838247095588
1899.,148.2688013687573
1899.1000000000001,148.26922020325856
1899.2,148.26963897447231
1899.3000000000002,148.27005768241108
1899.4,148.2704763270876
1899.5,148.27089490851444
1899.6000000000001,148.27131342670418
1899.7,148.27173188166944
1899.8000000000002,148.27215027342282
1899.9,148.27256860197693
1900.,148.27298686734437
1900.1000000000001,148.27340506953763
1900.2,148.27382320856944
1900.3000000000002,148.27424128445227
1900.4,148.2746592971988
1900.5,148.27507724682152
1900.6000000000001,148.27549513333304
1900.7,148.27591295674597
1900.8000000000002,148.27633071707282
1900.9,148.27674841432616
1901.,148.27716604851852
1901.1000000000001,148.27758361966264
1901.2,148.27800112777084
1901.3000000000002,148.27841857285574
1901.4,148.27883595493
1901.5,148.27925327400607
1901.6000000000001,148.27967053009652
1901.7,148.28008772321385
1901.8000000000002,148.28050485337062
1901.9,148.2809219205794
1902.,148.28133892485272
1902.1000000000001,148.28175586620307
1902.2,148.282172744643
1902.3000000000002,148.282589560185
1902.4,148.28300631284162
1902.5,148.2834230026253
1902.6000000000001,148.28383962954874
1902.7,148.28425619362417
1902.8000000000002,148.28467269486438
1902.9,148.2850891332817
1903.,148.28550550888863
1903.1000000000001,148.28592182169783
1903.2,148.2863380717216
1903.3000000000002,148.28675425897254
1903.4,148.28717038346304
1903.5,148.28758644520568
1903.6000000000001,148.28800244421294
1903.7,148.28841838049723
1903.8000000000002,148.28883425407108
1903.9,148.289250064947
1904.,148.28966581313736
1904.1000000000001,148.29008149865473
1904.2,148.2904971215115
1904.3000000000002,148.2909126817201
1904.4,148.29132817929306
1904.5,148.29174361424288
1904.6000000000001,148.29215898658182
1904.7,148.29257429632247
1904.8000000000002,148.29298954347735
1904.9,148.29340472805873
1905.,148.29381985007913
1905.1000000000001,148.29423490955102
1905.2,148.29464990648677
1905.3000000000002,148.29506484089882
1905.4,148.29547971279965
1905.5,148.29589452220156
1905.6000000000001,148.29630926911713
1905.7,148.2967239535587
1905.8000000000002,148.2971385755387
1905.9,148.29755313506945
1906.,148.2979676321635
1906.1000000000001,148.2983820668332
1906.2,148.2987964390909
1906.3000000000002,148.29921074894904
1906.4,148.29962499642005
1906.5,148.30003918151627
1906.6000000000001,148.30045330425014
1906.7,148.30086736463403
1906.8000000000002,148.30128136268024
1906.9,148.30169529840128
1907.,148.3021091718095
1907.1000000000001,148.30252298291714
1907.2,148.3029367317367
1907.3000000000002,148.30335041828064
1907.4,148.30376404256114
1907.5,148.30417760459065
1907.6000000000001,148.30459110438147
1907.7,148.30500454194606
1907.8000000000002,148.30541791729667
1907.9,148.30583123044573
1908.,148.30624448140554
1908.1000000000001,148.30665767018843
1908.2,148.30707079680684
1908.3000000000002,148.30748386127297
1908.4,148.3078968635992
1908.5,148.30830980379798
1908.6000000000001,148.30872268188148
1908.7,148.30913549786212
1908.8000000000002,148.30954825175218
1908.9,148.30996094356396
1909.,148.31037357330982
1909.1000000000001,148.31078614100213
1909.2,148.31119864665305
1909.3000000000002,148.31161109027502
1909.4,148.31202347188034
1909.5,148.31243579148122
1909.6000000000001,148.31284804909
1909.7,148.31326024471906
1909.8000000000002,148.31367237838057
1909.9,148.31408445008685
1910.,148.31449645985023
1910.1000000000001,148.314908407683
1910.2,148.31532029359735
1910.3000000000002,148.3157321176057
1910.4,148.3161438797202
1910.5,148.31655557995313
1910.6000000000001,148.31696721831685
1910.7,148.31737879482355
1910.8000000000002,148.3177903094855
1910.9,148.318201762315
1911.,148.31861315332426
1911.1000000000001,148.3190244825256
1911.2,148.31943574993116
1911.3000000000002,148.3198469555533
1911.4,148.32025809940424
1911.5,148.32066918149619
1911.6000000000001,148.3210802018414
1911.7,148.32149116045204
1911.8000000000002,148.32190205734048
1911.9,148.32231289251888
1912.,148.32272366599943
1912.1000000000001,148.32313437779442
1912.2,148.323545027916
1912.3000000000002,148.32395561637648
1912.4,148.324366143188
1912.5,148.32477660836278
1912.6000000000001,148.32518701191307
1912.7,148.32559735385104
1912.8000000000002,148.32600763418893
1912.9,148.32641785293882
1913.,148.3268280101131
1913.1000000000001,148.3272381057238
1913.2,148.32764813978324
1913.3000000000002,148.3280581123035
1913.4,148.3284680232968
1913.5,148.3288778727754
1913.6000000000001,148.3292876607514
1913.7,148.3296973872369
1913.8000000000002,148.33010705224424
1913.9,148.33051665578546
1914.,148.3309261978728
1914.1000000000001,148.3313356785184
1914.2,148.3317450977344
1914.3000000000002,148.332154455533
1914.4,148.33256375192633
1914.5,148.33297298692656
1914.6000000000001,148.33338216054577
1914.7,148.33379127279622
1914.8000000000002,148.33420032369003
1914.9,148.33460931323927
1915.,148.33501824145605
1915.1000000000001,148.33542710835263
1915.2,148.33583591394105
1915.3000000000002,148.33624465823354
1915.4,148.33665334124203
1915.5,148.33706196297888
1915.6000000000001,148.33747052345606
1915.7,148.33787902268574
1915.8000000000002,148.33828746068
1915.9,148.33869583745096
1916.,148.3391041530107
1916.1000000000001,148.33951240737142
1916.2,148.33992060054516
1916.3000000000002,148.34032873254395
1916.4,148.34073680338
1916.5,148.3411448130654
1916.6000000000001,148.3415527616122
1916.7,148.3419606490324
1916.8000000000002,148.34236847533822
1916.9,148.3427762405417
1917.,148.3431839446549
1917.1000000000001,148.34359158768987
1917.2,148.34399916965876
1917.3000000000002,148.34440669057355
1917.4,148.34481415044644
1917.5,148.3452215492894
1917.6000000000001,148.3456288871144
1917.7,148.34603616393366
1917.8000000000002,148.34644337975917
1917.9,148.3468505346029
1918.,148.34725762847702
1918.1000000000001,148.34766466139362
1918.2,148.34807163336458
1918.3000000000002,148.348478544402
1918.4,148.348885394518
1918.5,148.34929218372451
1918.6000000000001,148.34969891203357
1918.7,148.35010557945725
1918.8000000000002,148.3505121860076
1918.9,148.35091873169657
1919.,148.35132521653625
1919.1000000000001,148.35173164053853
1919.2,148.3521380037156
1919.3000000000002,148.35254430607932
1919.4,148.35295054764183
1919.5,148.35335672841504
1919.6000000000001,148.35376284841092
1919.7,148.3541689076416
1919.8000000000002,148.354574906119
1919.9,148.3549808438551
1920.,148.3553867208619
1920.1000000000001,148.3557925371514
1920.2,148.35619829273557
1920.3000000000002,148.35660398762633
1920.4,148.3570096218358
1920.5,148.3574151953759
1920.6000000000001,148.3578207082585
1920.7,148.35822616049572
1920.8000000000002,148.35863155209947
1920.9,148.35903688308161
1921.,148.35944215345427
1921.1000000000001,148.35984736322933
1921.2,148.3602525124187
1921.3000000000002,148.36065760103443
1921.4,148.36106262908837
1921.5,148.3614675965925
1921.6000000000001,148.36187250355883
1921.7,148.3622773499992
1921.8000000000002,148.36268213592564
1921.9,148.36308686135
1922.,148.36349152628426
1922.1000000000001,148.36389613074033
1922.2,148.36430067473017
1922.3000000000002,148.3647051582657
1922.4,148.36510958135872
1922.5,148.3655139440213
1922.6000000000001,148.3659182462653
1922.7,148.3663224881026
1922.8000000000002,148.3667266695452
1922.9,148.36713079060488
1923.,148.3675348512936
1923.1000000000001,148.3679388516233
1923.2,148.36834279160584
1923.3000000000002,148.36874667125312
1923.4,148.36915049057697
1923.5,148.36955424958936
1923.6000000000001,148.3699579483022
1923.7,148.37036158672728
1923.8000000000002,148.37076516487647
1923.9,148.37116868276175
1924.,148.37157214039493
1924.1000000000001,148.3719755377879
1924.2,148.3723788749525
1924.3000000000002,148.37278215190065
1924.4,148.37318536864413
1924.5,148.37358852519483
1924.6000000000001,148.37399162156467
1924.7,148.37439465776544
1924.8000000000002,148.37479763380904
1924.9,148.37520054970716
1925.,148.37560340547188
1925.1000000000001,148.37600620111488
1925.2,148.37640893664806
1925.3000000000002,148.37681161208323
1925.4,148.37721422743226
1925.5,148.3776167827069
1925.6000000000001,148.37801927791907
1925.7,148.3784217130805
1925.8000000000002,148.37882408820315
1925.9,148.37922640329876
1926.,148.3796286583791
1926.1000000000001,148.38003085345602
1926.2,148.38043298854137
1926.3000000000002,148.38083506364688
1926.4,148.38123707878447
1926.5,148.38163903396574
1926.6000000000001,148.38204092920267
1926.7,148.38244276450706
1926.8000000000002,148.3828445398906
1926.9,148.38324625536512
1927.,148.38364791094247
1927.1000000000001,148.38404950663426
1927.2,148.38445104245247
1927.3000000000002,148.38485251840882
1927.4,148.38525393451496
1927.5,148.38565529078284
1927.6000000000001,148.38605658722415
1927.7,148.38645782385066
1927.8000000000002,148.38685900067412
1927.9,148.3872601177063
1928.,148.38766117495896
1928.1000000000001,148.38806217244388
1928.2,148.38846311017278
1928.3000000000002,148.38886398815742
1928.4,148.38926480640953
1928.5,148.38966556494094
1928.6000000000001,148.3900662637633
1928.7,148.39046690288833
1928.8000000000002,148.3908674823278
1928.9,148.39126800209348
1929.,148.3916684621971
1929.1000000000001,148.3920688626503
1929.2,148.39246920346488
1929.3000000000002,148.3928694846526
1929.4,148.39326970622506
1929.5,148.39366986819402
1929.6000000000001,148.39406997057128
1929.7,148.39447001336842
1929.8000000000002,148.39486999659724
1929.9,148.39526992026939
1930.,148.3956697843966
1930.1000000000001,148.39606958899054
1930.2,148.39646933406294
1930.3000000000002,148.39686901962546
1930.4,148.39726864568988
1930.5,148.39766821226777
1930.6000000000001,148.39806771937083
1930.7,148.3984671670108
1930.8000000000002,148.3988665551993
1930.9,148.39926588394806
1931.,148.39966515326876
1931.1000000000001,148.400064363173
1931.2,148.40046351367246
1931.3000000000002,148.4008626047789
1931.4,148.40126163650385
1931.5,148.4016606088591
1931.6000000000001,148.40205952185616
1931.7,148.4024583755068
1931.8000000000002,148.4028571698226
1931.9,148.4032559048153
1932.,148.4036545804964
1932.1000000000001,148.40405319687764
1932.2,148.40445175397068
1932.3000000000002,148.4048502517871
1932.4,148.40524869033854
1932.5,148.40564706963664
1932.6000000000001,148.4060453896931
1932.7,148.40644365051935
1932.8000000000002,148.40684185212723
1932.9,148.40723999452828
1933.,148.40763807773405
1933.1000000000001,148.4080361017562
1933.2,148.40843406660633
1933.3000000000002,148.40883197229613
1933.4,148.40922981883708
1933.5,148.40962760624086
1933.6000000000001,148.4100253345191
1933.7,148.41042300368326
1933.8000000000002,148.41082061374513
1933.9,148.41121816471616
1934.,148.4116156566079
1934.1000000000001,148.41201308943204
1934.2,148.41241046320016
1934.3000000000002,148.41280777792375
1934.4,148.41320503361453
1934.5,148.4136022302839
1934.6000000000001,148.41399936794355
1934.7,148.41439644660502
1934.8000000000002,148.4147934662799
1934.9,148.41519042697968
1935.,148.41558732871601
1935.1000000000001,148.4159841715004
1935.2,148.41638095534438
1935.3000000000002,148.41677768025954
1935.4,148.4171743462574
1935.5,148.4175709533496
1935.6000000000001,148.41796750154757
1935.7,148.41836399086284
1935.8000000000002,148.4187604213071
1935.9,148.41915679289173
1936.,148.4195531056283
1936.1000000000001,148.41994935952837
1936.2,148.42034555460341
1936.3000000000002,148.42074169086501
1936.4,148.4211377683247
1936.5,148.42153378699393
1936.6000000000001,148.42192974688425
1936.7,148.42232564800716
1936.8000000000002,148.42272149037424
1936.9,148.42311727399687
1937.,148.42351299888662
1937.1000000000001,148.42390866505505
1937.2,148.42430427251352
1937.3000000000002,148.4246998212737
1937.4,148.42509531134692
1937.5,148.42549074274478
1937.6000000000001,148.42588611547876
1937.7,148.42628142956022
1937.8000000000002,148.42667668500079
1937.9,148.42707188181188
1938.,148.42746702000497
1938.1000000000001,148.4278620995916
1938.2,148.42825712058314
1938.3000000000002,148.4286520829911
1938.4,148.42904698682696
1938.5,148.42944183210213
1938.6000000000001,148.4298366188282
1938.7,148.43023134701647
1938.8000000000002,148.4306260166785
1938.9,148.43102062782566
1939.,148.43141518046946
1939.1000000000001,148.43180967462138
1939.2,148.43220411029273
1939.3000000000002,148.43259848749503
1939.4,148.43299280623975
1939.5,148.43338706653833
1939.6000000000001,148.43378126840207
1939.7,148.43417541184257
1939.8000000000002,148.43456949687115
1939.9,148.4349635234993
1940.,148.43535749173836
1940.1000000000001,148.43575140159984
1940.2,148.43614525309508
1940.3000000000002,148.4365390462355
1940.4,148.43693278103257
1940.5,148.43732645749762
1940.6000000000001,148.43772007564212
1940.7,148.43811363547738
1940.8000000000002,148.43850713701494
1940.9,148.43890058026608
1941.,148.43929396524226
1941.1000000000001,148.4396872919548
1941.2,148.4400805604152
1941.3000000000002,148.4404737706347
1941.4,148.44086692262485
1941.5,148.4412600163968
1941.6000000000001,148.4416530519622
1941.7,148.4420460293322
1941.8000000000002,148.44243894851832
1941.9,148.44283180953178
1942.,148.44322461238414
1942.1000000000001,148.44361735708662
1942.2,148.4440100436506
1942.3000000000002,148.44440267208748
1942.4,148.44479524240853
1942.5,148.44518775462518
1942.6000000000001,148.44558020874882
1942.7,148.44597260479068
1942.8000000000002,148.44636494276216
1942.9,148.4467572226746
1943.,148.4471494445394
1943.1000000000001,148.44754160836774
1943.2,148.44793371417114
1943.3000000000002,148.44832576196086
1943.4,148.44871775174812
1943.5,148.44910968354438
1943.6000000000001,148.4495015573609
1943.7,148.44989337320894
1943.8000000000002,148.45028513109995
1943.9,148.4506768310452
1944.,148.451068473056
1944.1000000000001,148.4514600571436
1944.2,148.45185158331938
1944.3000000000002,148.45224305159462
1944.4,148.45263446198055
1944.5,148.45302581448857
1944.6000000000001,148.45341710912987
1944.7,148.4538083459159
1944.8000000000002,148.45419952485778
1944.9,148.4545906459669
1945.,148.45498170925447
1945.1000000000001,148.4553727147319
1945.2,148.45576366241033
1945.3000000000002,148.4561545523011
1945.4,148.45654538441548
1945.5,148.4569361587647
1945.6000000000001,148.45732687536005
1945.7,148.45771753421283
1945.8000000000002,148.4581081353343
1945.9,148.45849867873568
1946.,148.4588891644282
1946.1000000000001,148.45927959242317
1946.2,148.45966996273185
1946.3000000000002,148.46006027536546
1946.4,148.46045053033524
1946.5,148.4608407276524
1946.6000000000001,148.4612308673283
1946.7,148.46162094937407
1946.8000000000002,148.46201097380097
1946.9,148.46240094062023
1947.,148.46279084984312
1947.1000000000001,148.46318070148075
1947.2,148.4635704955445
1947.3000000000002,148.4639602320455
1947.4,148.46434991099497
1947.5,148.46473953240417
1947.6000000000001,148.4651290962843
1947.7,148.4655186026465
1947.8000000000002,148.46590805150205
1947.9,148.46629744286216
1948.,148.466686776738
1948.1000000000001,148.46707605314074
1948.2,148.46746527208165
1948.3000000000002,148.46785443357197
1948.4,148.46824353762275
1948.5,148.4686325842452
1948.6000000000001,148.4690215734506
1948.7,148.46941050525004
1948.8000000000002,148.46979937965477
1948.9,148.47018819667596
1949.,148.47057695632475
1949.1000000000001,148.47096565861236
1949.2,148.47135430354987
1949.3000000000002,148.47174289114852
1949.4,148.47213142141948
1949.5,148.47251989437385
1949.6000000000001,148.4729083100229
1949.7,148.47329666837769
1949.8000000000002,148.4736849694494
1949.9,148.4740732132492
1950.,148.47446139978817
1950.1000000000001,148.47484952907752
1950.2,148.4752376011284
1950.3000000000002,148.4756256159519
1950.4,148.4760135735592
1950.5,148.47640147396152
1950.6000000000001,148.47678931716976
1950.7,148.47717710319526
1950.8000000000002,148.47756483204907
1950.9,148.47795250374227
1951.,148.47834011828607
1951.1000000000001,148.47872767569152
1951.2,148.47911517596978
1951.3000000000002,148.47950261913192
1951.4,148.4798900051891
1951.5,148.48027733415242
1951.6000000000001,148.480664606033
1951.7,148.48105182084183
1951.8000000000002,148.48143897859018
1951.9,148.481826079289
1952.,148.4822131229495
1952.1000000000001,148.48260010958262
1952.2,148.48298703919963
1952.3000000000002,148.48337391181158
1952.4,148.48376072742946
1952.5,148.4841474860644
1952.6000000000001,148.48453418772746
1952.7,148.48492083242976
1952.8000000000002,148.48530742018235
1952.9,148.4856939509963
1953.,148.48608042488272
1953.1000000000001,148.48646684185252
1953.2,148.486853201917
1953.3000000000002,148.48723950508702
1953.4,148.4876257513737
1953.5,148.48801194078817
1953.6000000000001,148.48839807334147
1953.7,148.48878414904453
1953.8000000000002,148.48917016790853
1953.9,148.48955612994436
1954.,148.48994203516318
1954.1000000000001,148.49032788357607
1954.2,148.49071367519394
1954.3000000000002,148.49109941002789
1954.4,148.49148508808898
1954.5,148.4918707093882
1954.6000000000001,148.49225627393653
1954.7,148.49264178174505
1954.8000000000002,148.49302723282486
1954.9,148.49341262718684
1955.,148.493797964842
1955.1000000000001,148.49418324580148
1955.2,148.4945684700762
1955.3000000000002,148.49495363767716
1955.4,148.4953387486154
1955.5,148.49572380290192
1955.6000000000001,148.49610880054774
1955.7,148.49649374156382
1955.8000000000002,148.49687862596116
1955.9,148.4972634537507
1956.,148.49764822494353
1956.1000000000001,148.49803293955063
1956.2,148.49841759758283
1956.3000000000002,148.4988021990513
1956.4,148.4991867439669
1956.5,148.4995712323407
1956.6000000000001,148.49995566418357
1956.7,148.5003400395066
1956.8000000000002,148.50072435832055
1956.9,148.50110862063664
1957.,148.50149282646566
1957.1000000000001,148.5018769758187
1957.2,148.5022610687065
1957.3000000000002,148.50264510514026
1957.4,148.50302908513078
1957.5,148.5034130086891
1957.6000000000001,148.50379687582608
1957.7,148.50418068655273
1957.8000000000002,148.50456444088
1957.9,148.50494813881875
1958.,148.50533178037998
1958.1000000000001,148.5057153655746
1958.2,148.50609889441355
1958.3000000000002,148.50648236690776
1958.4,148.50686578306815
1958.5,148.5072491429056
1958.6000000000001,148.50763244643113
1958.7,148.50801569365555
1958.8000000000002,148.5083988845899
1958.9,148.50878201924496
1959.,148.50916509763172
1959.1000000000001,148.5095481197611
1959.2,148.50993108564393
1959.3000000000002,148.5103139952911
1959.4,148.51069684871365
1959.5,148.51107964592234
1959.6000000000001,148.51146238692814
1959.7,148.51184507174193
1959.8000000000002,148.5122277003745
1959.9,148.51261027283687
1960.,148.51299278913993
1960.1000000000001,148.51337524929443
1960.2,148.51375765331133
1960.3000000000002,148.5141400012015
1960.4,148.51452229297587
1960.5,148.51490452864516
1960.6000000000001,148.51528670822037
1960.7,148.51566883171233
1960.8000000000002,148.51605089913193
1960.9,148.51643291048993
1961.,148.5168148657973
1961.1000000000001,148.51719676506488
1961.2,148.51757860830347
1961.3000000000002,148.51796039552391
1961.4,148.5183421267371
1961.5,148.51872380195388
1961.6000000000001,148.5191054211851
1961.7,148.51948698444156
1961.8000000000002,148.51986849173403
1961.9,148.5202499430735
1962.,148.52063133847076
1962.1000000000001,148.5210126779366
1962.2,148.5213939614818
1962.3000000000002,148.5217751891173
1962.4,148.52215636085384
1962.5,148.52253747670227
1962.6000000000001,148.52291853667333
1962.7,148.52329954077797
1962.8000000000002,148.52368048902687
1962.9,148.52406138143095
1963.,148.52444221800093
1963.1000000000001,148.52482299874765
1963.2,148.52520372368193
1963.3000000000002,148.52558439281455
1963.4,148.52596500615624
1963.5,148.5263455637179
1963.6000000000001,148.5267260655103
1963.7,148.52710651154416
1963.8000000000002,148.5274869018303
1963.9,148.52786723637956
1964.,148.5282475152026
1964.1000000000001,148.52862773831035
1964.2,148.52900790571346
1964.3000000000002,148.5293880174227
1964.4,148.52976807344896
1964.5,148.53014807380285
1964.6000000000001,148.53052801849523
1964.7,148.53090790753689
1964.8000000000002,148.5312877409385
1964.9,148.5316675187109
1965.,148.53204724086476
1965.1000000000001,148.5324269074109
1965.2,148.53280651836008
1965.3000000000002,148.53318607372296
1965.4,148.5335655735104
1965.5,148.533945017733
1965.6000000000001,148.53432440640162
1965.7,148.53470373952698
1965.8000000000002,148.53508301711975
1965.9,148.53546223919065
1966.,148.53584140575055
1966.1000000000001,148.53622051681
1966.2,148.53659957237983
1966.3000000000002,148.53697857247076
1966.4,148.53735751709345
1966.5,148.53773640625866
1966.6000000000001,148.53811523997712
1966.7,148.53849401825948
1966.8000000000002,148.53887274111645
1966.9,148.5392514085588
1967.,148.53963002059726
1967.1000000000001,148.54000857724236
1967.2,148.54038707850498
1967.3000000000002,148.54076552439577
1967.4,148.54114391492527
1967.5,148.54152225010438
1967.6000000000001,148.54190052994366
1967.7,148.5422787544539
1967.8000000000002,148.54265692364567
1967.9,148.54303503752976
1968.,148.5434130961167
1968.1000000000001,148.54379109941723
1968.2,148.54416904744213
1968.3000000000002,148.54454694020197
1968.4,148.5449247777074
1968.5,148.54530255996912
1968.6000000000001,148.5456802869978
1968.7,148.5460579588041
1968.8000000000002,148.54643557539862
1968.9,148.54681313679208
1969.,148.54719064299508
1969.1000000000001,148.54756809401835
1969.2,148.54794548987243
1969.3000000000002,148.54832283056805
1969.4,148.5487001161158
1969.5,148.54907734652633
1969.6000000000001,148.5494545218103
1969.7,148.54983164197833
1969.8000000000002,148.5502087070411
1969.9,148.5505857170091
1970.,148.55096267189307
1970.1000000000001,148.5513395717036
1970.2,148.55171641645137
1970.3000000000002,148.55209320614696
1970.4,148.55246994080093
1970.5,148.55284662042394
1970.6000000000001,148.55322324502663
1970.7,148.55359981461956
1970.8000000000002,148.55397632921336
1970.9,148.55435278881862
1971.,148.55472919344598
1971.1000000000001,148.55510554310598
1971.2,148.55548183780925
1971.3000000000002,148.55585807756634
1971.4,148.5562342623879
1971.5,148.55661039228454
1971.6000000000001,148.5569864672668
1971.7,148.55736248734522
1971.8000000000002,148.55773845253043
1971.9,148.55811436283307
1972.,148.55849021826364
1972.1000000000001,148.55886601883267
1972.2,148.55924176455076
1972.3000000000002,148.55961745542857
1972.4,148.55999309147657
1972.5,148.56036867270538
1972.6000000000001,148.56074419912545
1972.7,148.56111967074756
1972.8000000000002,148.56149508758205
1972.9,148.56187044963949
1973.,148.56224575693057
1973.1000000000001,148.56262100946574
1973.2,148.56299620725554
1973.3000000000002,148.56337135031058
1973.4,148.5637464386413
1973.5,148.56412147225836
1973.6000000000001,148.5644964511722
1973.7,148.5648713753934
1973.8000000000002,148.56524624493247
1973.9,148.5656210597999
1974.,148.56599582000635
1974.1000000000001,148.56637052556215
1974.2,148.56674517647798
1974.3000000000002,148.56711977276424
1974.4,148.56749431443154
1974.5,148.5678688014904
1974.6000000000001,148.56824323395122
1974.7,148.56861761182464
1974.8000000000002,148.56899193512106
1974.9,148.56936620385108
1975.,148.56974041802505
1975.1000000000001,148.57011457765358
1975.2,148.57048868274723
1975.3000000000002,148.57086273331632
1975.4,148.5712367293715
1975.5,148.57161067092312
1975.6000000000001,148.5719845579818
1975.7,148.57235839055795
1975.8000000000002,148.572732168662
1975.9,148.57310589230454
1976.,148.57347956149593
1976.1000000000001,148.5738531762468
1976.2,148.57422673656745
1976.3000000000002,148.57460024246848
1976.4,148.5749736939602
1976.5,148.57534709105326
1976.6000000000001,148.57572043375797
1976.7,148.57609372208492
1976.8000000000002,148.57646695604447
1976.9,148.57684013564705
1977.,148.57721326090325
1977.1000000000001,148.5775863318233
1977.2,148.5779593484179
1977.3000000000002,148.5783323106973
1977.4,148.578705218672
1977.5,148.57907807235247
1977.6000000000001,148.57945087174912
1977.7,148.57982361687235
1977.8000000000002,148.58019630773265
1977.9,148.58056894434037
1978.,148.58094152670603
1978.1000000000001,148.58131405484005
1978.2,148.5816865287528
1978.3000000000002,148.58205894845466
1978.4,148.58243131395614
1978.5,148.5828036252676
1978.6000000000001,148.58317588239942
1978.7,148.58354808536208
1978.8000000000002,148.5839202341659
1978.9,148.5842923288214
1979.,148.5846643693389
1979.1000000000001,148.58503635572882
1979.2,148.58540828800156
1979.3000000000002,148.58578016616747
1979.4,148.58615199023703
1979.5,148.5865237602205
1979.6000000000001,148.58689547612838
1979.7,148.58726713797103
1979.8000000000002,148.58763874575885
1979.9,148.58801029950212
1980.,148.58838179921125
1980.1000000000001,148.58875324489674
1980.2,148.58912463656887
1980.3000000000002,148.58949597423788
1980.4,148.58986725791434
1980.5,148.5902384876086
1980.6000000000001,148.5906096633308
1980.7,148.5909807850916
1980.8000000000002,148.59135185290114
1980.9,148.59172286676989
1981.,148.59209382670812
1981.1000000000001,148.59246473272626
1981.2,148.59283558483452
1981.3000000000002,148.59320638304342
1981.4,148.59357712736323
1981.5,148.59394781780426
1981.6000000000001,148.59431845437683
1981.7,148.59468903709137
1981.8000000000002,148.59505956595808
1981.9,148.5954300409874
1982.,148.59580046218963
1982.1000000000001,148.59617082957504
1982.2,148.596541143154
1982.3000000000002,148.59691140293694
1982.4,148.59728160893397
1982.5,148.59765176115548
1982.6000000000001,148.5980218596118
1982.7,148.59839190431325
1982.8000000000002,148.59876189527014
1982.9,148.59913183249276
1983.,148.5995017159914
1983.1000000000001,148.59987154577638
1983.2,148.600241321858
1983.3000000000002,148.60061104424656
1983.4,148.60098071295232
1983.5,148.60135032798556
1983.6000000000001,148.6017198893567
1983.7,148.60208939707584
1983.8000000000002,148.6024588511534
1983.9,148.6028282515995
1984.,148.60319759842466
1984.1000000000001,148.6035668916389
1984.2,148.60393613125265
1984.3000000000002,148.60430531727621
1984.4,148.6046744497198
1984.5,148.60504352859354
1984.6000000000001,148.6054125539079
1984.7,148.60578152567308
1984.8000000000002,148.60615044389925
1984.9,148.60651930859683
1985.,148.60688811977596
1985.1000000000001,148.6072568774469
1985.2,148.6076255816199
1985.3000000000002,148.60799423230526
1985.4,148.60836282951308
1985.5,148.6087313732538
1985.6000000000001,148.60909986353755
1985.7,148.60946830037457
1985.8000000000002,148.60983668377514
1985.9,148.61020501374935
1986.,148.61057329030766
1986.1000000000001,148.61094151346015
1986.2,148.61130968321703
1986.3000000000002,148.61167779958862
1986.4,148.61204586258503
1986.5,148.61241387221654
1986.6000000000001,148.61278182849335
1986.7,148.61314973142566
1986.8000000000002,148.6135175810237
1986.9,148.61388537729766
1987.,148.61425312025784
1987.1000000000001,148.61462080991427
1987.2,148.6149884462773
1987.3000000000002,148.6153560293571
1987.4,148.61572355916377
1987.5,148.61609103570757
1987.6000000000001,148.61645845899875
1987.7,148.61682582904737
1987.8000000000002,148.61719314586372
1987.9,148.61756040945795
1988.,148.6179276198402
1988.1000000000001,148.6182947770207
1988.2,148.61866188100967
1988.3000000000002,148.61902893181716
1988.4,148.61939592945345
1988.5,148.61976287392864
1988.6000000000001,148.62012976525298
1988.7,148.62049660343652
1988.8000000000002,148.62086338848948
1988.9,148.62123012042204
1989.,148.62159679924437
1989.1000000000001,148.62196342496654
1989.2,148.62232999759877
1989.3000000000002,148.6226965171512
1989.4,148.623062983634
1989.5,148.62342939705724
1989.6000000000001,148.62379575743117
1989.7,148.6241620647658
1989.8000000000002,148.62452831907143
1989.9,148.62489452035803
1990.,148.6252606686358
1990.1000000000001,148.6256267639149
1990.2,148.62599280620543
1990.3000000000002,148.6263587955175
1990.4,148.62672473186132
1990.5,148.62709061524689
1990.6000000000001,148.62745644568443
1990.7,148.62782222318395
1990.8000000000002,148.62818794775566
1990.9,148.62855361940967
1991.,148.62891923815602
1991.1000000000001,148.6292848040048
1991.2,148.6296503169663
1991.3000000000002,148.63001577705035
1991.4,148.63038118426726
1991.5,148.63074653862702
1991.6000000000001,148.63111184013982
1991.7,148.63147708881564
1991.8000000000002,148.63184228466463
1991.9,148.63220742769687
1992.,148.63257251792243
1992.1000000000001,148.63293755535145
1992.2,148.63330253999393
1992.3000000000002,148.63366747186004
1992.4,148.63403235095973
1992.5,148.63439717730316
1992.6000000000001,148.63476195090047
1992.7,148.63512667176158
1992.8000000000002,148.63549133989662
1992.9,148.63585595531566
1993.,148.63622051802875
1993.1000000000001,148.63658502804597
1993.2,148.63694948537733
1993.3000000000002,148.63731389003297
1993.4,148.63767824202287
1993.5,148.6380425413571
1993.6000000000001,148.6384067880457
1993.7,148.63877098209872
1993.8000000000002,148.63913512352622
1993.9,148.6394992123382
1994.,148.63986324854474
1994.1000000000001,148.64022723215584
1994.2,148.64059116318154
1994.3000000000002,148.64095504163186
1994.4,148.64131886751684
1994.5,148.6416826408466
1994.6000000000001,148.642046361631
1994.7,148.64241002988018
1994.8000000000002,148.6427736456041
1994.9,148.6431372088128
1995.,148.64350071951623
1995.1000000000001,148.64386417772454
1995.2,148.64422758344764
1995.3000000000002,148.64459093669552
1995.4,148.64495423747826
1995.5,148.6453174858058
1995.6000000000001,148.64568068168822
1995.7,148.64604382513534
1995.8000000000002,148.64640691615736
1995.9,148.64676995476415
1996.,148.64713294096578
1996.1000000000001,148.64749587477218
1996.2,148.64785875619336
1996.3000000000002,148.64822158523924
1996.4,148.6485843619199
1996.5,148.64894708624524
1996.6000000000001,148.64930975822531
1996.7,148.64967237787002
1996.8000000000002,148.65003494518942
1996.9,148.65039746019335
1997.,148.6507599228919
1997.1000000000001,148.65112233329495
1997.2,148.65148469141255
1997.3000000000002,148.65184699725458
1997.4,148.65220925083102
1997.5,148.6525714521518
1997.6000000000001,148.65293360122698
1997.7,148.65329569806633
1997.8000000000002,148.65365774268005
1997.9,148.6540197350778
1998.,148.65438167526975
1998.1000000000001,148.6547435632657
1998.2,148.6551053990757
1998.3000000000002,148.65546718270957
1998.4,148.65582891417733
1998.5,148.65619059348882
1998.6000000000001,148.6565522206541
1998.7,148.65691379568304
1998.8000000000002,148.6572753185855
1998.9,148.6576367893715
1999.,148.6579982080509
1999.1000000000001,148.6583595746337
1999.2,148.65872088912965
1999.3000000000002,148.65908215154877
1999.4,148.659443361901
1999.5,148.65980452019622
1999.6000000000001,148.66016562644432
1999.7,148.6605266806552
1999.8000000000002,148.66088768283876
1999.9,148.66124863300493
2000.,148.66160953116363
2000.1000000000001,148.66197037732468
2000.2,148.66233117149798
2000.3000000000002,148.6626919136934
2000.4,148.66305260392096
2000.5,148.66341324219044
2000.6000000000001,148.6637738285117
2000.7,148.6641343628947
2000.8000000000002,148.66449484534928
2000.9,148.66485527588523
2001.,148.66521565451262
2001.1000000000001,148.66557598124112
2001.2,148.66593625608076
2001.3000000000002,148.66629647904134
2001.4,148.66665665013264
2001.5,148.6670167693646
2001.6000000000001,148.66737683674717
2001.7,148.66773685229
2001.8000000000002,148.66809681600313
2001.9,148.66845672789628
2002.,148.66881658797942
2002.1000000000001,148.66917639626237
2002.2,148.66953615275492
2002.3000000000002,148.6698958574669
2002.4,148.6702555104082
2002.5,148.67061511158866
2002.6000000000001,148.6709746610181
2002.7,148.67133415870637
2002.8000000000002,148.6716936046633
2002.9,148.67205299889866
2003.,148.6724123414224
2003.1000000000001,148.67277163224423
2003.2,148.673130871374
2003.3000000000002,148.67349005882153
2003.4,148.6738491945967
2003.5,148.67420827870924
2003.6000000000001,148.67456731116908
2003.7,148.67492629198588
2003.8000000000002,148.6752852211695
2003.9,148.67564409872983
2004.,148.6760029246765
2004.1000000000001,148.6763616990195
2004.2,148.67672042176855
2004.3000000000002,148.67707909293344
2004.4,148.67743771252398
2004.5,148.67779628054993
2004.6000000000001,148.6781547970211
2004.7,148.67851326194736
2004.8000000000002,148.67887167533834
2004.9,148.67923003720387
2005.,148.6795883475538
2005.1000000000001,148.6799466063979
2005.2,148.68030481374586
2005.3000000000002,148.68066296960757
2005.4,148.68102107399275
2005.5,148.68137912691114
2005.6000000000001,148.6817371283725
2005.7,148.68209507838662
2005.8000000000002,148.68245297696328
2005.9,148.68281082411224
2006.,148.68316861984326
2006.1000000000001,148.68352636416603
2006.2,148.68388405709038
2006.3000000000002,148.6842416986261
2006.4,148.68459928878272
2006.5,148.68495682757026
2006.6000000000001,148.68531431499838
2006.7,148.68567175107668
2006.8000000000002,148.68602913581503
2006.9,148.68638646922318
2007.,148.6867437513108
2007.1000000000001,148.68710098208763
2007.2,148.68745816156346
2007.3000000000002,148.68781528974793
2007.4,148.68817236665086
2007.5,148.68852939228194
2007.6000000000001,148.68888636665085
2007.7,148.68924328976732
2007.8000000000002,148.6896001616411
2007.9,148.68995698228193
2008.,148.69031375169945
2008.1000000000001,148.69067046990332
2008.2,148.69102713690347
2008.3000000000002,148.6913837527094
2008.4,148.69174031733093
2008.5,148.69209683077764
2008.6000000000001,148.69245329305934
2008.7,148.69280970418563
2008.8000000000002,148.69316606416632
2008.9,148.693522373011
2009.,148.69387863072944
2009.1000000000001,148.69423483733127
2009.2,148.69459099282616
2009.3000000000002,148.6949470972238
2009.4,148.695303150534
2009.5,148.69565915276627
2009.6000000000001,148.69601510393036
2009.7,148.69637100403588
2009.8000000000002,148.69672685309266
2009.9,148.69708265111018
2010.,148.6974383980982
2010.1000000000001,148.69779409406638
2010.2,148.6981497390244
2010.3000000000002,148.69850533298182
2010.4,148.69886087594844
2010.5,148.69921636793384
2010.6000000000001,148.69957180894764
2010.7,148.69992719899957
2010.8000000000002,148.7002825380993
2010.9,148.70063782625633
2011.,148.70099306348035
2011.1000000000001,148.70134824978112
2011.2,148.70170338516823
2011.3000000000002,148.70205846965126
2011.4,148.70241350323985
2011.5,148.70276848594366
2011.6000000000001,148.70312341777236
2011.7,148.70347829873552
2011.8000000000002,148.70383312884275
2011.9,148.7041879081037
2012.,148.70454263652806
2012.1000000000001,148.70489731412536
2012.2,148.70525194090527
2012.3000000000002,148.7056065168773
2012.4,148.70596104205117
2012.5,148.70631551643655
2012.6000000000001,148.70666994004281
2012.7,148.70702431287984
2012.8000000000002,148.70737863495705
2012.9,148.70773290628418
2013.,148.70808712687062
2013.1000000000001,148.70844129672616
2013.2,148.70879541586035
2013.3000000000002,148.70914948428273
2013.4,148.70950350200292
2013.5,148.70985746903054
2013.6000000000001,148.71021138537512
2013.7,148.71056525104623
2013.8000000000002,148.71091906605358
2013.9,148.71127283040664
2014.,148.71162654411498
2014.1000000000001,148.71198020718825
2014.2,148.71233381963592
2014.3000000000002,148.7126873814676
2014.4,148.71304089269285
2014.5,148.7133943533213
2014.6000000000001,148.7137477633625
2014.7,148.7141011228259
2014.8000000000002,148.71445443172124
2014.9,148.71480769005794
2015.,148.71516089784552
2015.1000000000001,148.71551405509365
2015.2,148.71586716181184
2015.3000000000002,148.71622021800962
2015.4,148.71657322369654
2015.5,148.71692617888212
2015.6000000000001,148.717279083576
2015.7,148.71763193778756
2015.8000000000002,148.7179847415265
2015.9,148.71833749480226
2016.,148.7186901976243
2016.1000000000001,148.71904285000235
2016.2,148.71939545194581
2016.3000000000002,148.71974800346413
2016.4,148.720100504567
2016.5,148.72045295526388
2016.6000000000001,148.7208053555642
2016.7,148.72115770547762
2016.8000000000002,148.7215100050135
2016.9,148.72186225418145
2017.,148.722214452991
2017.1000000000001,148.7225666014517
2017.2,148.7229186995728
2017.3000000000002,148.72327074736413
2017.4,148.72362274483496
2017.5,148.7239746919949
2017.6000000000001,148.7243265888534
2017.7,148.72467843541995
2017.8000000000002,148.72503023170407
2017.9,148.72538197771527
2018.,148.72573367346297
2018.1000000000001,148.72608531895673
2018.2,148.72643691420598
2018.3000000000002,148.72678845922022
2018.4,148.72713995400892
2018.5,148.72749139858155
2018.6000000000001,148.7278427929476
2018.7,148.7281941371166
2018.8000000000002,148.72854543109784
2018.9,148.728896674901
2019.,148.7292478685354
2019.1000000000001,148.7295990120106
2019.2,148.72995010533592
2019.3000000000002,148.730301148521
2019.4,148.73065214157512
2019.5,148.7310030845079
2019.6000000000001,148.7313539773287
2019.7,148.73170482004696
2019.8000000000002,148.7320556126722
2019.9,148.73240635521378
2020.,148.73275704768122
2020.1000000000001,148.73310769008387
2020.2,148.73345828243117
2020.3000000000002,148.73380882473276
2020.4,148.73415931699785
2020.5,148.7345097592359
2020.6000000000001,148.73486015145645
2020.7,148.73521049366875
2020.8000000000002,148.73556078588248
2020.9,148.73591102810678
2021.,148.7362612203513
2021.1000000000001,148.7366113626254
2021.2,148.73696145493838
2021.3000000000002,148.73731149729977
2021.4,148.73766148971896
2021.5,148.7380114322054
2021.6000000000001,148.73836132476836
2021.7,148.73871116741742
2021.8000000000002,148.73906096016185
2021.9,148.73941070301112
2022.,148.73976039597466
2022.1000000000001,148.74011003906176
2022.2,148.74045963228184
2022.3000000000002,148.7408091756444
2022.4,148.74115866915872
2022.5,148.74150811283423
2022.6000000000001,148.7418575066803
2022.7,148.74220685070637
2022.8000000000002,148.74255614492165
2022.9,148.7429053893358
2023.,148.74325458395796
2023.1000000000001,148.7436037287976
2023.2,148.74395282386408
2023.3000000000002,148.74430186916683
2023.4,148.74465086471506
2023.5,148.7449998105183
2023.6000000000001,148.74534870658587
2023.7,148.74569755292708
2023.8000000000002,148.7460463495513
2023.9,148.74639509646792
2024.,148.74674379368633
2024.1000000000001,148.74709244121578
2024.2,148.74744103906573
2024.3000000000002,148.74778958724542
2024.4,148.74813808576434
2024.5,148.74848653463175
2024.6000000000001,148.74883493385687
2024.7,148.7491832834492
2024.8000000000002,148.7495315834181
2024.9,148.7498798337729
2025.,148.75022803452276
2025.1000000000001,148.75057618567718
2025.2,148.75092428724543
2025.3000000000002,148.75127233923692
2025.4,148.75162034166084
2025.5,148.7519682945266
2025.6000000000001,148.7523161978434
2025.7,148.75266405162083
2025.8000000000002,148.75301185586787
2025.9,148.75335961059406
2026.,148.75370731580867
2026.1000000000001,148.75405497152096
2026.2,148.75440257774028
2026.3000000000002,148.7547501344759
2026.4,148.75509764173717
2026.5,148.75544509953338
2026.6000000000001,148.75579250787376
2026.7,148.75613986676768
2026.8000000000002,148.75648717622445
2026.9,148.75683443625329
2027.,148.7571816468636
2027.1000000000001,148.75752880806445
2027.2,148.7578759198653
2027.3000000000002,148.75822298227556
2027.4,148.75856999530424
2027.5,148.75891695896075
2027.6000000000001,148.75926387325435
2027.7,148.7596107381944
2027.8000000000002,148.75995755379
2027.9,148.76030432005052
2028.,148.76065103698525
2028.1000000000001,148.76099770460345
2028.2,148.76134432291437
2028.3000000000002,148.7616908919272
2028.4,148.7620374116513
2028.5,148.7623838820959
2028.6000000000001,148.76273030327033
2028.7,148.7630766751836
2028.8000000000002,148.7634229978452
2028.9,148.76376927126435
2029.,148.7641154954502
2029.1000000000001,148.76446167041203
2029.2,148.76480779615915
2029.3000000000002,148.76515387270072
2029.4,148.76549990004605
2029.5,148.76584587820426
2029.6000000000001,148.7661918071847
2029.7,148.76653768699654
2029.8000000000002,148.76688351764912
2029.9,148.76722929915155
2030.,148.767575031513
2030.1000000000001,148.76792071474284
2030.2,148.7682663488502
2030.3000000000002,148.76861193384437
2030.4,148.7689574697345
2030.5,148.76930295652983
2030.6000000000001,148.76964839423957
2030.7,148.76999378287297
2030.8000000000002,148.77033912243917
2030.9,148.77068441294742
2031.,148.77102965440693
2031.1000000000001,148.77137484682683
2031.2,148.77171999021644
2031.3000000000002,148.77206508458482
2031.4,148.77241012994133
2031.5,148.77275512629504
2031.6000000000001,148.7731000736552
2031.7,148.77344497203092
2031.8000000000002,148.7737898214315
2031.9,148.77413462186604
2032.,148.77447937334372
2032.1000000000001,148.7748240758738
2032.2,148.77516872946535
2032.3000000000002,148.77551333412762
2032.4,148.77585788986983
2032.5,148.77620239670108
2032.6000000000001,148.7765468546305
2032.7,148.77689126366735
2032.8000000000002,148.77723562382073
2032.9,148.77757993509988
2033.,148.7779241975138
2033.1000000000001,148.77826841107188
2033.2,148.77861257578314
2033.3000000000002,148.77895669165673
2033.4,148.7793007587018
2033.5,148.77964477692754
2033.6000000000001,148.77998874634315
2033.7,148.7803326669577
2033.8000000000002,148.78067653878028
2033.9,148.78102036182017
2034.,148.7813641360864
2034.1000000000001,148.7817078615882
2034.2,148.78205153833454
2034.3000000000002,148.78239516633477
2034.4,148.7827387455979
2034.5,148.7830822761331
2034.6000000000001,148.7834257579494
2034.7,148.7837691910561
2034.8000000000002,148.78411257546222
2034.9,148.78445591117682
2035.,148.78479919820919
2035.1000000000001,148.78514243656826
2035.2,148.78548562626324
2035.3000000000002,148.7858287673033
2035.4,148.7861718596974
2035.5,148.7865149034548
2035.6000000000001,148.7868578985845
2035.7,148.7872008450956
2035.8000000000002,148.78754374299737
2035.9,148.78788659229866
2036.,148.78822939300878
2036.1000000000001,148.78857214513675
2036.2,148.78891484869163
2036.3000000000002,148.78925750368253
2036.4,148.78960011011853
2036.5,148.78994266800873
2036.6000000000001,148.79028517736225
2036.7,148.79062763818808
2036.8000000000002,148.79097005049545
2036.9,148.79131241429332
2037.,148.79165472959076
2037.1000000000001,148.79199699639696
2037.2,148.7923392147209
2037.3000000000002,148.7926813845716
2037.4,148.79302350595825
2037.5,148.7933655788899
2037.6000000000001,148.79370760337548
2037.7,148.79404957942424
2037.8000000000002,148.7943915070451
2037.9,148.79473338624723
2038.,148.7950752170395
2038.1000000000001,148.7954169994312
2038.2,148.7957587334313
2038.3000000000002,148.7961004190487
2038.4,148.79644205629268
2038.5,148.79678364517207
2038.6000000000001,148.79712518569607
2038.7,148.79746667787367
2038.8000000000002,148.79780812171387
2038.9,148.7981495172258
2039.,148.7984908644184
2039.1000000000001,148.7988321633008
2039.2,148.79917341388196
2039.3000000000002,148.79951461617088
2039.4,148.79985577017663
2039.5,148.80019687590828
2039.6000000000001,148.80053793337473
2039.7,148.80087894258511
2039.8000000000002,148.80121990354843
2039.9,148.80156081627368
2040.,148.80190168076987
2040.1000000000001,148.802242497046
2040.2,148.80258326511108
2040.3000000000002,148.80292398497417
2040.4,148.80326465664427
2040.5,148.8036052801303
2040.6000000000001,148.80394585544133
2040.7,148.80428638258638
2040.8000000000002,148.80462686157438
2040.9,148.80496729241437
2041.,148.80530767511527
2041.1000000000001,148.80564800968625
2041.2,148.8059882961361
2041.3000000000002,148.80632853447392
2041.4,148.8066687247087
2041.5,148.80700886684934
2041.6000000000001,148.80734896090485
2041.7,148.8076890068843
2041.8000000000002,148.8080290047965
2041.9,148.8083689546506
2042.,148.80870885645547
2042.1000000000001,148.80904871022005
2042.2,148.80938851595343
2042.3000000000002,148.8097282736645
2042.4,148.8100679833622
2042.5,148.81040764505553
2042.6000000000001,148.81074725875345
2042.7,148.81108682446492
2042.8000000000002,148.8114263421989
2042.9,148.81176581196422
2043.,148.81210523377007
2043.1000000000001,148.81244460762528
2043.2,148.81278393353875
2043.3000000000002,148.81312321151944
2043.4,148.81346244157632
2043.5,148.8138016237184
2043.6000000000001,148.8141407579545
2043.7,148.81447984429363
2043.8000000000002,148.81481888274465
2043.9,148.81515787331656
2044.,148.81549681601834
2044.1000000000001,148.8158357108588
2044.2,148.81617455784698
2044.3000000000002,148.81651335699172
2044.4,148.81685210830196
2044.5,148.8171908117866
2044.6000000000001,148.81752946745468
2044.7,148.81786807531495
2044.8000000000002,148.81820663537644
2044.9,148.81854514764805
2045.,148.81888361213862
2045.1000000000001,148.81922202885715
2045.2,148.81956039781247
2045.3000000000002,148.8198987190135
2045.4,148.8202369924692
2045.5,148.8205752181884
2045.6000000000001,148.82091339618006
2045.7,148.82125152645304
2045.8000000000002,148.82158960901617
2045.9,148.8219276438785
2046.,148.8222656310488
2046.1000000000001,148.82260357053593
2046.2,148.8229414623489
2046.3000000000002,148.82327930649652
2046.4,148.82361710298764
2046.5,148.82395485183122
2046.6000000000001,148.8242925530361
2046.7,148.8246302066111
2046.8000000000002,148.82496781256518
2046.9,148.82530537090713
2047.,148.82564288164593
2047.1000000000001,148.82598034479037
2047.2,148.82631776034935
2047.3000000000002,148.82665512833168
2047.4,148.82699244874627
2047.5,148.82732972160196
2047.6000000000001,148.8276669469076
2047.7,148.82800412467208
2047.8000000000002,148.82834125490422
2047.9,148.82867833761287
2048.,148.82901537280685
2048.1,148.82935236049516
2048.2000000000003,148.82968930068643
2048.3,148.83002619338967
2048.4,148.8303630386136
2048.5,148.83069983636716
2048.6,148.8310365866591
2048.7000000000003,148.83137328949832
2048.8,148.8317099448937
2048.9,148.83204655285388
2049.,148.83238311338786
2049.1,148.83271962650443
2049.2000000000003,148.83305609221236
2049.3,148.83339251052058
2049.4,148.8337288814378
2049.5,148.83406520497286
2049.6,148.8344014811346
2049.7000000000003,148.8347377099319
2049.8,148.83507389137347
2049.9,148.83541002546812
2050.,148.83574611222474
2050.1,148.83608215165205
2050.2000000000003,148.8364181437589
2050.3,148.83675408855407
2050.4,148.8370899860464
2050.5,148.83742583624473
2050.6,148.83776163915775
2050.7000000000003,148.83809739479426
2050.8,148.8384331031631
2050.9,148.83876876427306
2051.,148.83910437813296
2051.1,148.83943994475146
2051.2000000000003,148.83977546413743
2051.3,148.84011093629974
2051.4,148.84044636124702
2051.5,148.84078173898808
2051.6,148.84111706953178
2051.7000000000003,148.84145235288682
2051.8,148.841787589062
2051.9,148.84212277806603
2052.,148.84245791990773
2052.1,148.84279301459594
2052.2000000000003,148.84312806213927
2052.3,148.8434630625466
2052.4,148.8437980158266
2052.5,148.84413292198812
2052.6,148.84446778103984
2052.7000000000003,148.84480259299056
2052.8,148.84513735784898
2052.9,148.845472075624
2053.,148.84580674632417
2053.1,148.8461413699584
2053.2000000000003,148.8464759465352
2053.3,148.84681047606358
2053.4,148.84714495855212
2053.5,148.8474793940096
2053.6,148.84781378244483
2053.7000000000003,148.84814812386642
2053.8,148.8484824182832
2053.9,148.84881666570377
2054.,148.849150866137
2054.1,148.8494850195915
2054.2000000000003,148.84981912607608
2054.3,148.85015318559948
2054.4,148.85048719817036
2054.5,148.85082116379743
2054.6,148.8511550824894
2054.7000000000003,148.85148895425505
2054.8,148.851822779103
2054.9,148.85215655704206
2055.,148.85249028808087
2055.1,148.85282397222815
2055.2000000000003,148.85315760949263
2055.3,148.85349119988294
2055.4,148.85382474340787
2055.5,148.8541582400761
2055.6,148.85449168989624
2055.7000000000003,148.85482509287704
2055.8,148.85515844902721
2055.9,148.85549175835547
2056.,148.85582502087044
2056.1,148.8561582365808
2056.2000000000003,148.85649140549532
2056.3,148.85682452762256
2056.4,148.8571576029713
2056.5,148.8574906315502
2056.6,148.8578236133679
2056.7000000000003,148.85815654843307
2056.8,148.85848943675444
2056.9,148.8588222783406
2057.,148.8591550732003
2057.1,148.85948782134219
2057.2000000000003,148.8598205227748
2057.3,148.86015317750702
2057.4,148.86048578554733
2057.5,148.86081834690447
2057.6,148.86115086158708
2057.7000000000003,148.86148332960377
2057.8,148.86181575096325
2057.9,148.86214812567417
2058.,148.86248045374512
2058.1,148.86281273518483
2058.2000000000003,148.86314497000185
2058.3,148.86347715820483
2058.4,148.86380929980257
2058.5,148.86414139480348
2058.6,148.86447344321638
2058.7000000000003,148.86480544504974
2058.8,148.86513740031236
2058.9,148.86546930901278
2059.,148.86580117115957
2059.1,148.86613298676144
2059.2000000000003,148.86646475582708
2059.3,148.866796478365
2059.4,148.86712815438378
2059.5,148.86745978389217
2059.6,148.8677913668987
2059.7000000000003,148.86812290341197
2059.8,148.86845439344066
2059.9,148.86878583699334
2060.,148.8691172340786
2060.1,148.86944858470514
2060.2000000000003,148.86977988888148
2060.3,148.8701111466162
2060.4,148.870442357918
2060.5,148.87077352279533
2060.6,148.87110464125695
2060.7000000000003,148.8714357133113
2060.8,148.87176673896715
2060.9,148.8720977182329
2061.,148.87242865111733
2061.1,148.87275953762884
2061.2000000000003,148.87309037777612
2061.3,148.87342117156777
2061.4,148.87375191901234
2061.5,148.87408262011832
2061.6,148.8744132748944
2061.7000000000003,148.87474388334917
2061.8,148.87507444549118
2061.9,148.87540496132885
2062.,148.87573543087098
2062.1,148.876065854126
2062.2000000000003,148.87639623110258
2062.3,148.87672656180908
2062.4,148.87705684625425
2062.5,148.87738708444667
2062.6,148.87771727639472
2062.7000000000003,148.87804742210707
2062.8,148.87837752159226
2062.9,148.87870757485882
2063.,148.87903758191536
2063.1,148.87936754277038
2063.2000000000003,148.87969745743234
2063.3,148.88002732591
2063.4,148.8803571482117
2063.5,148.88068692434604
2063.6,148.8810166543216
2063.7000000000003,148.88134633814687
2063.8,148.8816759758304
2063.9,148.88200556738076
2064.,148.88233511280637
2064.1,148.8826646121159
2064.2000000000003,148.88299406531772
2064.3,148.8833234724205
2064.4,148.88365283343265
2064.5,148.8839821483628
2064.6,148.88431141721935
2064.7000000000003,148.88464064001093
2064.8,148.88496981674598
2064.9,148.88529894743303
2065.,148.88562803208055
2065.1,148.88595707069712
2065.2000000000003,148.88628606329118
2065.3,148.8866150098713
2065.4,148.88694391044595
2065.5,148.8872727650236
2065.6,148.88760157361284
2065.7000000000003,148.88793033622204
2065.8,148.88825905285975
2065.9,148.8885877235345
2066.,148.88891634825475
2066.1,148.889244927029
2066.2000000000003,148.88957345986572
2066.3,148.88990194677345
2066.4,148.89023038776054
2066.5,148.8905587828356
2066.6,148.89088713200704
2066.7000000000003,148.89121543528339
2066.8,148.8915436926731
2066.9,148.89187190418468
2067.,148.8922000698265
2067.1,148.8925281896071
2067.2000000000003,148.89285626353492
2067.3,148.89318429161847
2067.4,148.89351227386615
2067.5,148.8938402102865
2067.6,148.89416810088792
2067.7000000000003,148.8944959456789
2067.8,148.8948237446679
2067.9,148.89515149786334
2068.,148.89547920527372
2068.1,148.89580686690738
2068.2000000000003,148.89613448277285
2068.3,148.8964620528786
2068.4,148.89678957723305
2068.5,148.89711705584466
2068.6,148.8974444887218
2068.7000000000003,148.89777187587302
2068.8,148.89809921730668
2068.9,148.8984265130312
2069.,148.89875376305503
2069.1,148.89908096738662
2069.2000000000003,148.8994081260344
2069.3,148.89973523900676
2069.4,148.90006230631218
2069.5,148.90038932795906
2069.6,148.9007163039558
2069.7000000000003,148.90104323431083
2069.8,148.90137011903258
2069.9,148.90169695812952
2070.,148.90202375160996
2070.1,148.90235049948225
2070.2000000000003,148.902677201755
2070.3,148.90300385843648
2070.4,148.90333046953512
2070.5,148.9036570350594
2070.6,148.90398355501767
2070.7000000000003,148.90431002941824
2070.8,148.90463645826966
2070.9,148.90496284158021
2071.,148.9052891793583
2071.1,148.90561547161238
2071.2000000000003,148.90594171835085
2071.3,148.906267919582
2071.4,148.90659407531433
2071.5,148.9069201855561
2071.6,148.9072462503158
2071.7000000000003,148.9075722696018
2071.8,148.9078982434224
2071.9,148.9082241717861
2072.,148.90855005470112
2072.1,148.908875892176
2072.2000000000003,148.90920168421897
2072.3,148.9095274308384
2072.4,148.90985313204285
2072.5,148.91017878784047
2072.6,148.91050439823974
2072.7000000000003,148.91082996324894
2072.8,148.91115548287652
2072.9,148.91148095713078
2073.,148.91180638602012
2073.1,148.91213176955281
2073.2000000000003,148.91245710773725
2073.3,148.91278240058182
2073.4,148.91310764809478
2073.5,148.9134328502846
2073.6,148.91375800715957
2073.7000000000003,148.91408311872806
2073.8,148.91440818499836
2073.9,148.9147332059788
2074.,148.91505818167772
2074.1,148.9153831121035
2074.2000000000003,148.9157079972644
2074.3,148.91603283716896
2074.4,148.91635763182524
2074.5,148.91668238124166
2074.6,148.9170070854266
2074.7000000000003,148.9173317443883
2074.8,148.9176563581352
2074.9,148.91798092667548
2075.,148.91830545001764
2075.1,148.91862992816982
2075.2000000000003,148.91895436114035
2075.3,148.91927874893761
2075.4,148.9196030915699
2075.5,148.91992738904554
2075.6,148.92025164137283
2075.7000000000003,148.92057584856002
2075.8,148.92090001061547
2075.9,148.92122412754745
2076.,148.92154819936422
2076.1,148.92187222607419
2076.2000000000003,148.9221962076856
2076.3,148.92252014420674
2076.4,148.9228440356459
2076.5,148.92316788201134
2076.6,148.9234916833114
2076.7000000000003,148.92381543955435
2076.8,148.9241391507484
2076.9,148.92446281690192
2077.,148.9247864380232
2077.1,148.92511001412052
2077.2000000000003,148.92543354520208
2077.3,148.9257570312762
2077.4,148.92608047235115
2077.5,148.9264038684352
2077.6,148.92672721953662
2077.7000000000003,148.92705052566362
2077.8,148.92737378682455
2077.9,148.92769700302767
2078.,148.92802017428122
2078.1,148.92834330059344
2078.2000000000003,148.9286663819726
2078.3,148.928989418427
2078.4,148.92931240996475
2078.5,148.92963535659428
2078.6,148.92995825832375
2078.7000000000003,148.93028111516142
2078.8,148.9306039271155
2078.9,148.93092669419434
2079.,148.93124941640605
2079.1,148.93157209375892
2079.2000000000003,148.93189472626128
2079.3,148.93221731392126
2079.4,148.9325398567471
2079.5,148.93286235474707
2079.6,148.93318480792942
2079.7000000000003,148.9335072163023
2079.8,148.93382957987407
2079.9,148.93415189865277
2080.,148.93447417264673
2080.1,148.93479640186422
2080.2000000000003,148.93511858631337
2080.3,148.93544072600244
2080.4,148.93576282093971
2080.5,148.9360848711332
2080.6,148.93640687659135
2080.7000000000003,148.93672883732225
2080.8,148.9370507533341
2080.9,148.93737262463515
2081.,148.9376944512335
2081.1,148.9380162331376
2081.2000000000003,148.93833797035543
2081.3,148.93865966289528
2081.4,148.93898131076523
2081.5,148.93930291397362
2081.6,148.93962447252858
2081.7000000000003,148.93994598643835
2081.8,148.940267455711
2081.9,148.94058888035485
2082.,148.9409102603781
2082.1,148.94123159578882
2082.2000000000003,148.94155288659525
2082.3,148.94187413280554
2082.4,148.9421953344279
2082.5,148.94251649147054
2082.6,148.9428376039415
2082.7000000000003,148.94315867184915
2082.8,148.94347969520155
2082.9,148.94380067400687
2083.,148.9441216082733
2083.1,148.94444249800895
2083.2000000000003,148.94476334322206
2083.3,148.94508414392072
2083.4,148.9454049001132
2083.5,148.94572561180752
2083.6,148.94604627901194
2083.7000000000003,148.94636690173462
2083.8,148.94668747998364
2083.9,148.94700801376723
2084.,148.9473285030934
2084.1,148.94764894797044
2084.2000000000003,148.94796934840645
2084.3,148.94828970440958
2084.4,148.94861001598795
2084.5,148.94893028314976
2084.6,148.94925050590305
2084.7000000000003,148.94957068425603
2084.8,148.94989081821677
2084.9,148.9502109077935
2085.,148.95053095299428
2085.1,148.95085095382726
2085.2000000000003,148.95117091030056
2085.3,148.95149082242227
2085.4,148.9518106902006
2085.5,148.9521305136436
2085.6,148.95245029275944
2085.7000000000003,148.9527700275562
2085.8,148.953089718042
2085.9,148.95340936422497
2086.,148.95372896611318
2086.1,148.95404852371482
2086.2000000000003,148.95436803703794
2086.3,148.95468750609064
2086.4,148.95500693088104
2086.5,148.95532631141728
2086.6,148.9556456477074
2086.7000000000003,148.95596493975953
2086.8,148.95628418758182
2086.9,148.95660339118228
2087.,148.95692255056898
2087.1,148.9572416657502
2087.2000000000003,148.95756073673374
2087.3,148.95787976352793
2087.4,148.95819874614077
2087.5,148.95851768458033
2087.6,148.95883657885466
2087.7000000000003,148.95915542897205
2087.8,148.95947423494033
2087.9,148.95979299676762
2088.,148.96011171446207
2088.1,148.96043038803177
2088.2000000000003,148.96074901748474
2088.3,148.96106760282905
2088.4,148.96138614407278
2088.5,148.961704641224
2088.6,148.9620230942908
2088.7000000000003,148.96234150328118
2088.8,148.96265986820325
2088.9,148.96297818906504
2089.,148.96329646587463
2089.1,148.96361469864007
2089.2000000000003,148.96393288736937
2089.3,148.96425103207068
2089.4,148.964569132752
2089.5,148.96488718942135
2089.6,148.96520520208676
2089.7000000000003,148.96552317075637
2089.8,148.96584109543815
2089.9,148.96615897614015
2090.,148.96647681287033
2090.1,148.9667946056369
2090.2000000000003,148.96711235444783
2090.3,148.96743005931108
2090.4,148.96774772023477
2090.5,148.96806533722688
2090.6,148.96838291029545
2090.7000000000003,148.96870043944853
2090.8,148.9690179246941
2090.9,148.9693353660402
2091.,148.96965276349482
2091.1,148.9699701170661
2091.2000000000003,148.9702874267619
2091.3,148.97060469259037
2091.4,148.97092191455943
2091.5,148.97123909267714
2091.6,148.97155622695146
2091.7000000000003,148.97187331739048
2091.8,148.97219036400216
2091.9,148.97250736679447
2092.,148.97282432577546
2092.1,148.97314124095308
2092.2000000000003,148.97345811233544
2092.3,148.97377493993042
2092.4,148.97409172374603
2092.5,148.97440846379038
2092.6,148.97472516007133
2092.7000000000003,148.97504181259688
2092.8,148.9753584213751
2092.9,148.9756749864139
2093.,148.97599150772135
2093.1,148.97630798530528
2093.2000000000003,148.9766244191739
2093.3,148.976940809335
2093.4,148.97725715579656
2093.5,148.9775734585667
2093.6,148.97788971765326
2093.7000000000003,148.9782059330643
2093.8,148.97852210480767
2093.9,148.9788382328915
2094.,148.97915431732363
2094.1,148.97947035811208
2094.2000000000003,148.97978635526476
2094.3,148.98010230878972
2094.4,148.98041821869487
2094.5,148.98073408498817
2094.6,148.9810499076776
2094.7000000000003,148.98136568677103
2094.8,148.98168142227652
2094.9,148.98199711420196
2095.,148.98231276255527
2095.1,148.9826283673445
2095.2000000000003,148.98294392857753
2095.3,148.98325944626225
2095.4,148.98357492040674
2095.5,148.9838903510188
2095.6,148.98420573810648
2095.7000000000003,148.98452108167763
2095.8,148.98483638174022
2095.9,148.9851516383022
2096.,148.98546685137143
2096.1,148.98578202095592
2096.2000000000003,148.9860971470636
2096.3,148.98641222970232
2096.4,148.9867272688801
2096.5,148.98704226460472
2096.6,148.98735721688425
2096.7000000000003,148.9876721257265
2096.8,148.98798699113948
2096.9,148.98830181313102
2097.,148.9886165917091
2097.1,148.98893132688158
2097.2000000000003,148.98924601865644
2097.3,148.98956066704153
2097.4,148.98987527204477
2097.5,148.99018983367395
2097.6,148.9905043519372
2097.7000000000003,148.99081882684226
2097.8,148.99113325839707
2097.9,148.9914476466095
2098.,148.9917619914875
2098.1,148.99207629303896
2098.2000000000003,148.99239055127174
2098.3,148.99270476619367
2098.4,148.99301893781274
2098.5,148.99333306613687
2098.6,148.99364715117378
2098.7000000000003,148.99396119293147
2098.8,148.99427519141778
2098.9,148.99458914664066
2099.,148.9949030586079
2099.1,148.99521692732742
2099.2000000000003,148.99553075280704
2099.3,148.99584453505477
2099.4,148.9961582740783
2099.5,148.99647196988565
2099.6,148.99678562248454
2099.7000000000003,148.99709923188297
2099.8,148.99741279808873
2099.9,148.99772632110975
2100.,148.99803980095376
2100.1,148.99835323762872
2100.2000000000003,148.9986666311425
2100.3,148.99897998150288
2100.4,148.99929328871775
2100.5,148.999606552795
2100.6,148.99991977374245
2100.7000000000003,149.00023295156785
2100.8,149.0005460862792
2100.9,149.00085917788425
2101.,149.00117222639088
2101.1,149.0014852318069
2101.2000000000003,149.00179819414018
2101.3,149.00211111339857
2101.4,149.00242398958986
2101.5,149.00273682272186
2101.6,149.00304961280247
2101.7000000000003,149.00336235983943
2101.8,149.00367506384072
2101.9,149.003987724814
2102.,149.00430034276727
2102.1,149.00461291770816
2102.2000000000003,149.00492544964462
2102.3,149.0052379385844
2102.4,149.00555038453535
2102.5,149.0058627875053
2102.6,149.00617514750203
2102.7000000000003,149.00648746453336
2102.8,149.00679973860716
2102.9,149.00711196973117
2103.,149.00742415791316
2103.1,149.00773630316104
2103.2000000000003,149.0080484054825
2103.3,149.00836046488547
2103.4,149.00867248137766
2103.5,149.00898445496688
2103.6,149.00929638566095
2103.7000000000003,149.00960827346765
2103.8,149.00992011839477
2103.9,149.01023192045005
2104.,149.0105436796414
2104.1,149.01085539597653
2104.2000000000003,149.0111670694632
2104.3,149.0114787001092
2104.4,149.0117902879224
2104.5,149.01210183291056
2104.6,149.01241333508136
2104.7000000000003,149.01272479444262
2104.8,149.01303621100215
2104.9,149.0133475847677
2105.,149.01365891574707
2105.1,149.01397020394796
2105.2000000000003,149.01428144937822
2105.3,149.01459265204554
2105.4,149.01490381195777
2105.5,149.01521492912258
2105.6,149.01552600354785
2105.7000000000003,149.0158370352412
2105.8,149.01614802421045
2105.9,149.01645897046342
2106.,149.0167698740078
2106.1,149.0170807348513
2106.2000000000003,149.01739155300172
2106.3,149.01770232846684
2106.4,149.01801306125435
2106.5,149.018323751372
2106.6,149.01863439882754
2106.7000000000003,149.01894500362877
2106.8,149.01925556578334
2106.9,149.01956608529912
2107.,149.01987656218364
2107.1,149.0201869964448
2107.2000000000003,149.02049738809032
2107.3,149.02080773712788
2107.4,149.02111804356517
2107.5,149.02142830741008
2107.6,149.02173852867014
2107.7000000000003,149.0220487073533
2107.8,149.022358843467
2107.9,149.02266893701912
2108.,149.02297898801746
2108.1,149.02328899646955
2108.2000000000003,149.0235989623833
2108.3,149.02390888576625
2108.4,149.02421876662618
2108.5,149.02452860497087
2108.6,149.0248384008079
2108.7000000000003,149.02514815414514
2108.8,149.02545786499013
2108.9,149.02576753335066
2109.,149.0260771592344
2109.1,149.02638674264904
2109.2000000000003,149.02669628360238
2109.3,149.02700578210198
2109.4,149.02731523815564
2109.5,149.02762465177096
2109.6,149.02793402295572
2109.7000000000003,149.0282433517176
2109.8,149.0285526380642
2109.9,149.02886188200327
2110.,149.02917108354248
2110.1,149.02948024268957
2110.2000000000003,149.02978935945214
2110.3,149.0300984338379
2110.4,149.03040746585455
2110.5,149.03071645550975
2110.6,149.03102540281122
2110.7000000000003,149.03133430776646
2110.8,149.03164317038338
2110.9,149.03195199066946
2111.,149.03226076863243
2111.1,149.03256950428008
2111.2000000000003,149.0328781976198
2111.3,149.03318684865957
2111.4,149.03349545740676
2111.5,149.03380402386924
2111.6,149.0341125480546
2111.7000000000003,149.03442102997045
2111.8,149.0347294696245
2111.9,149.0350378670243
2112.,149.03534622217762
2112.1,149.0356545350921
2112.2000000000003,149.03596280577537
2112.3,149.03627103423503
2112.4,149.03657922047876
2112.5,149.03688736451426
2112.6,149.037195466349
2112.7000000000003,149.03750352599076
2112.8,149.0378115434471
2112.9,149.0381195187258
2113.,149.0384274518343
2113.1,149.03873534278037
2113.2000000000003,149.03904319157158
2113.3,149.03935099821553
2113.4,149.03965876271994
2113.5,149.0399664850923
2113.6,149.04027416534038
2113.7000000000003,149.04058180347167
2113.8,149.04088939949392
2113.9,149.04119695341467
2114.,149.0415044652415
2114.1,149.04181193498206
2114.2000000000003,149.04211936264397
2114.3,149.04242674823493
2114.4,149.0427340917624
2114.5,149.04304139323403
2114.6,149.04334865265747
2114.7000000000003,149.0436558700403
2114.8,149.04396304539011
2114.9,149.04427017871453
2115.,149.04457727002116
2115.1,149.04488431931753
2115.2000000000003,149.04519132661133
2115.3,149.04549829191004
2115.4,149.04580521522138
2115.5,149.04611209655286
2115.6,149.04641893591204
2115.7000000000003,149.04672573330663
2115.8,149.04703248874407
2115.9,149.04733920223208
2116.,149.04764587377818
2116.1,149.04795250338984
2116.2000000000003,149.0482590910749
2116.3,149.0485656368407
2116.4,149.0488721406949
2116.5,149.04917860264501
2116.6,149.04948502269875
2116.7000000000003,149.04979140086354
2116.8,149.0500977371471
2116.9,149.05040403155678
2117.,149.05071028410032
2117.1,149.05101649478533
2117.2000000000003,149.0513226636192
2117.3,149.05162879060956
2117.4,149.05193487576398
2117.5,149.05224091909
2117.6,149.05254692059518
2117.7000000000003,149.05285288028708
2117.8,149.05315879817326
2117.9,149.0534646742613
2118.,149.05377050855864
2118.1,149.05407630107297
2118.2000000000003,149.05438205181176
2118.3,149.0546877607825
2118.4,149.05499342799274
2118.5,149.05529905345017
2118.6,149.05560463716216
2118.7000000000003,149.05591017913628
2118.8,149.0562156793802
2118.9,149.05652113790123
2119.,149.05682655470702
2119.1,149.05713192980517
2119.2000000000003,149.05743726320307
2119.3,149.0577425549084
2119.4,149.05804780492852
2119.5,149.058353013271
2119.6,149.05865817994348
2119.7000000000003,149.05896330495332
2119.8,149.05926838830806
2119.9,149.05957343001532
2120.,149.05987843008256
2120.1,149.06018338851726
2120.2000000000003,149.06048830532697
2120.3,149.06079318051923
2120.4,149.06109801410147
2120.5,149.0614028060812
2120.6,149.061707556466
2120.7000000000003,149.06201226526332
2120.8,149.06231693248063
2120.9,149.06262155812553
2121.,149.0629261422054
2121.1,149.06323068472784
2121.2000000000003,149.0635351857002
2121.3,149.0638396451302
2121.4,149.06414406302514
2121.5,149.06444843939255
2121.6,149.06475277423996
2121.7000000000003,149.06505706757483
2121.8,149.06536131940464
2121.9,149.06566552973692
2122.,149.065969698579
2122.1,149.0662738259386
2122.2000000000003,149.066577911823
2122.3,149.06688195623968
2122.4,149.06718595919628
2122.5,149.06748992070013
2122.6,149.06779384075878
2122.7000000000003,149.06809771937958
2122.8,149.06840155657014
2122.9,149.06870535233782
2123.,149.06900910669015
2123.1,149.06931281963452
2123.2000000000003,149.06961649117852
2123.3,149.0699201213295
2123.4,149.0702237100949
2123.5,149.0705272574823
2123.6,149.07083076349898
2123.7000000000003,149.07113422815252
2123.8,149.0714376514504
2123.9,149.07174103339995
2124.,149.07204437400867
2124.1,149.07234767328404
2124.2000000000003,149.07265093123345
2124.3,149.0729541478644
2124.4,149.07325732318424
2124.5,149.07356045720056
2124.6,149.07386354992065
2124.7000000000003,149.074166601352
2124.8,149.07446961150205
2124.9,149.07477258037824
2125.,149.07507550798798
2125.1,149.0753783943387
2125.2000000000003,149.07568123943784
2125.3,149.0759840432928
2125.4,149.07628680591105
2125.5,149.0765895273
2125.6,149.076892207467
2125.7000000000003,149.07719484641964
2125.8,149.07749744416518
2125.9,149.07780000071105
2126.,149.0781025160647
2126.1,149.07840499023357
2126.2000000000003,149.07870742322498
2126.3,149.07900981504645
2126.4,149.07931216570535
2126.5,149.079614475209
2126.6,149.07991674356495
2126.7000000000003,149.08021897078055
2126.8,149.0805211568631
2126.9,149.08082330182015
2127.,149.08112540565898
2127.1,149.08142746838712
2127.2000000000003,149.08172949001172
2127.3,149.08203147054044
2127.4,149.08233340998058
2127.5,149.0826353083395
2127.6,149.0829371656246
2127.7000000000003,149.08323898184324
2127.8,149.08354075700285
2127.9,149.0838424911108
2128.,149.08414418417448
2128.1,149.08444583620118
2128.2000000000003,149.08474744719845
2128.3,149.08504901717353
2128.4,149.0853505461338
2128.5,149.0856520340867
2128.6,149.08595348103958
2128.7000000000003,149.08625488699982
2128.8,149.08655625197474
2128.9,149.08685757597172
2129.,149.08715885899815
2129.1,149.0874601010614
2129.2000000000003,149.08776130216881
2129.3,149.0880624623277
2129.4,149.0883635815455
2129.5,149.0886646598296
2129.6,149.08896569718723
2129.7000000000003,149.08926669362583
2129.8,149.0895676491527
2129.9,149.08986856377527
2130.,149.09016943750078
2130.1,149.09047027033668
2130.2000000000003,149.09077106229026
2130.3,149.09107181336884
2130.4,149.0913725235798
2130.5,149.09167319293056
2130.6,149.09197382142833
2130.7000000000003,149.0922744090805
2130.8,149.09257495589435
2130.9,149.09287546187727
2131.,149.09317592703658
2131.1,149.09347635137965
2131.2000000000003,149.09377673491377
2131.3,149.0940770776463
2131.4,149.09437737958447
2131.5,149.0946776407357
2131.6,149.09497786110728
2131.7000000000003,149.09527804070655
2131.8,149.09557817954075
2131.9,149.09587827761732
2132.,149.09617833494354
2132.1,149.09647835152666
2132.2000000000003,149.09677832737407
2132.3,149.09707826249291
2132.4,149.09737815689073
2132.5,149.09767801057475
2132.6,149.0979778235522
2132.7000000000003,149.09827759583047
2132.8,149.09857732741682
2132.9,149.09887701831863
2133.,149.09917666854307
2133.1,149.0994762780975
2133.2000000000003,149.09977584698927
2133.3,149.10007537522557
2133.4,149.1003748628138
2133.5,149.10067430976116
2133.6,149.100973716075
2133.7000000000003,149.10127308176257
2133.8,149.1015724068312
2133.9,149.1018716912881
2134.,149.1021709351406
2134.1,149.10247013839603
2134.2000000000003,149.10276930106164
2134.3,149.10306842314466
2134.4,149.1033675046524
2134.5,149.10366654559215
2134.6,149.1039655459712
2134.7000000000003,149.1042645057967
2134.8,149.10456342507607
2134.9,149.10486230381653
2135.,149.1051611420253
2135.1,149.10545993970973
2135.2000000000003,149.10575869687705
2135.3,149.1060574135344
2135.4,149.10635608968926
2135.5,149.1066547253487
2135.6,149.10695332052012
2135.7000000000003,149.1072518752107
2135.8,149.10755038942767
2135.9,149.10784886317836
2136.,149.10814729646995
2136.1,149.10844568930978
2136.2000000000003,149.10874404170502
2136.3,149.1090423536629
2136.4,149.10934062519073
2136.5,149.10963885629565
2136.6,149.10993704698507
2136.7000000000003,149.1102351972661
2136.8,149.11053330714603
2136.9,149.11083137663204
2137.,149.11112940573145
2137.1,149.11142739445148
2137.2000000000003,149.1117253427992
2137.3,149.11202325078207
2137.4,149.11232111840718
2137.5,149.11261894568182
2137.6,149.11291673261314
2137.7000000000003,149.1132144792085
2137.8,149.11351218547495
2137.9,149.11380985141992
2138.,149.11410747705034
2138.1,149.1144050623737
2138.2000000000003,149.11470260739708
2138.3,149.11500011212777
2138.4,149.11529757657286
2138.5,149.1155950007397
2138.6,149.11589238463543
2138.7000000000003,149.11618972826722
2138.8,149.11648703164235
2138.9,149.11678429476802
2139.,149.11708151765131
2139.1,149.11737870029964
2139.2000000000003,149.11767584272002
2139.3,149.11797294491976
2139.4,149.118270006906
2139.5,149.11856702868593
2139.6,149.11886401026683
2139.7000000000003,149.11916095165572
2139.8,149.11945785285994
2139.9,149.11975471388666
2140.,149.12005153474303
2140.1,149.12034831543622
2140.2000000000003,149.12064505597348
2140.3,149.1209417563619
2140.4,149.1212384166088
2140.5,149.12153503672116
2140.6,149.12183161670634
2140.7000000000003,149.12212815657145
2140.8,149.12242465632366
2140.9,149.1227211159701
2141.,149.12301753551802
2141.1,149.12331391497455
2141.2000000000003,149.12361025434683
2141.3,149.1239065536421
2141.4,149.12420281286742
2141.5,149.12449903203006
2141.6,149.12479521113713
2141.7000000000003,149.12509135019585
2141.8,149.12538744921324
2141.9,149.12568350819666
2142.,149.125979527153
2142.1,149.12627550608968
2142.2000000000003,149.12657144501364
2142.3,149.1268673439322
2142.4,149.1271632028524
2142.5,149.12745902178142
2142.6,149.12775480072636
2142.7000000000003,149.12805053969447
2142.8,149.1283462386928
2142.9,149.12864189772858
2143.,149.12893751680886
2143.1,149.12923309594078
2143.2000000000003,149.12952863513158
2143.3,149.12982413438823
2143.4,149.130119593718
2143.5,149.13041501312802
2143.6,149.1307103926253
2143.7000000000003,149.1310057322171
2143.8,149.13130103191043
2143.9,149.13159629171255
2144.,149.13189151163047
2144.1,149.13218669167136
2144.2000000000003,149.1324818318423
2144.3,149.13277693215053
2144.4,149.133071992603
2144.5,149.13336701320694
2144.6,149.13366199396944
2144.7000000000003,149.1339569348976
2144.8,149.1342518359985
2144.9,149.1345466972793
2145.,149.13484151874707
2145.1,149.13513630040893
2145.2000000000003,149.13543104227205
2145.3,149.13572574434343
2145.4,149.13602040663028
2145.5,149.13631502913955
2145.6,149.13660961187847
2145.7000000000003,149.1369041548541
2145.8,149.13719865807352
2145.9,149.1374931215438
2146.,149.13778754527206
2146.1,149.13808192926544
2146.2000000000003,149.13837627353092
2146.3,149.1386705780757
2146.4,149.13896484290683
2146.5,149.13925906803135
2146.6,149.13955325345634
2146.7000000000003,149.13984739918894
2146.8,149.14014150523622
2146.9,149.1404355716053
2147.,149.14072959830312
2147.1,149.14102358533688
2147.2000000000003,149.14131753271354
2147.3,149.14161144044027
2147.4,149.14190530852412
2147.5,149.14219913697218
2147.6,149.1424929257914
2147.7000000000003,149.14278667498897
2147.8,149.14308038457196
2147.9,149.1433740545473
2148.,149.1436676849222
2148.1,149.1439612757037
2148.2000000000003,149.14425482689873
2148.3,149.14454833851448
2148.4,149.14484181055792
2148.5,149.14513524303618
2148.6,149.14542863595622
2148.7000000000003,149.14572198932518
2148.8,149.14601530315008
2148.9,149.1463085774379
2149.,149.14660181219577
2149.1,149.14689500743074
2149.2000000000003,149.14718816314976
2149.3,149.14748127935997
2149.4,149.14777435606834
2149.5,149.148067393282
2149.6,149.14836039100783
2149.7000000000003,149.14865334925298
2149.8,149.1489462680245
2149.9,149.14923914732933
2150.,149.14953198717453
2150.1,149.1498247875672
2150.2000000000003,149.1501175485143
2150.3,149.1504102700229
2150.4,149.15070295209992
2150.5,149.15099559475254
2150.6,149.15128819798764
2150.7000000000003,149.15158076181226
2150.8,149.15187328623352
2150.9,149.15216577125832
2151.,149.15245821689373
2151.1,149.15275062314677
2151.2000000000003,149.15304299002443
2151.3,149.15333531753373
2151.4,149.1536276056817
2151.5,149.15391985447525
2151.6,149.15421206392148
2151.7000000000003,149.15450423402737
2151.8,149.15479636479995
2151.9,149.1550884562462
2152.,149.1553805083731
2152.1,149.1556725211876
2152.2000000000003,149.15596449469675
2152.3,149.15625642890757
2152.4,149.15654832382708
2152.5,149.15684017946216
2152.6,149.1571319958199
2152.7000000000003,149.15742377290724
2152.8,149.15771551073115
2152.9,149.15800720929863
2153.,149.15829886861664
2153.1,149.1585904886923
2153.2000000000003,149.15888206953244
2153.3,149.15917361114404
2153.4,149.1594651135342
2153.5,149.15975657670973
2153.6,149.16004800067776
2153.7000000000003,149.16033938544518
2153.8,149.16063073101895
2153.9,149.16092203740607
2154.,149.1612133046135
2154.1,149.1615045326482
2154.2000000000003,149.16179572151717
2154.3,149.16208687122736
2154.4,149.16237798178568
2154.5,149.16266905319912
2154.6,149.16296008547465
2154.7000000000003,149.16325107861923
2154.8,149.16354203263984
2154.9,149.16383294754337
2155.,149.16412382333684
2155.1,149.16441466002715
2155.2000000000003,149.1647054576213
2155.3,149.16499621612618
2155.4,149.16528693554872
2155.5,149.16557761589593
2155.6,149.16586825717476
2155.7000000000003,149.1661588593921
2155.8,149.16644942255493
2155.9,149.16673994667013
2156.,149.16703043174473
2156.1,149.16732087778558
2156.2000000000003,149.16761128479968
2156.3,149.16790165279394
2156.4,149.16819198177524
2156.5,149.1684822717506
2156.6,149.16877252272687
2156.7000000000003,149.16906273471096
2156.8,149.16935290770996
2156.9,149.16964304173067
2157.,149.16993313677997
2157.1,149.17022319286482
2157.2000000000003,149.17051320999212
2157.3,149.1708031881689
2157.4,149.17109312740195
2157.5,149.1713830276982
2157.6,149.17167288906464
2157.7000000000003,149.17196271150812
2157.8,149.17225249503554
2157.9,149.17254223965384
2158.,149.17283194536992
2158.1,149.17312161219067
2158.2000000000003,149.17341124012302
2158.3,149.1737008291739
2158.4,149.1739903793501
2158.5,149.1742798906586
2158.6,149.17456936310634
2158.7000000000003,149.1748587967001
2158.8,149.17514819144688
2158.9,149.1754375473535
2159.,149.1757268644269
2159.1,149.17601614267394
2159.2000000000003,149.1763053821015
2159.3,149.1765945827166
2159.4,149.17688374452592
2159.5,149.17717286753643
2159.6,149.17746195175502
2159.7000000000003,149.1777509971886
2159.8,149.17804000384405
2159.9,149.17832897172818
2160.,149.1786179008479
2160.1,149.17890679121012
2160.2000000000003,149.17919564282167
2160.3,149.17948445568942
2160.4,149.17977322982028
2160.5,149.18006196522106
2160.6,149.18035066189873
2160.7000000000003,149.18063931986006
2160.8,149.18092793911197
2160.9,149.1812165196612
2161.,149.1815050615148
2161.1,149.1817935646795
2161.2000000000003,149.18208202916225
2161.3,149.18237045496983
2161.4,149.18265884210908
2161.5,149.18294719058696
2161.6,149.18323550041018
2161.7000000000003,149.18352377158567
2161.8,149.1838120041203
2161.9,149.18410019802093
2162.,149.18438835329437
2162.1,149.18467646994748
2162.2000000000003,149.18496454798702
2162.3,149.18525258741994
2162.4,149.185540588253
2162.5,149.1858285504931
2162.6,149.18611647414713
2162.7000000000003,149.18640435922183
2162.8,149.18669220572397
2162.9,149.1869800136606
2163.,149.1872677830383
2163.1,149.18755551386408
2163.2000000000003,149.18784320614472
2163.3,149.18813085988697
2163.4,149.18841847509785
2163.5,149.18870605178392
2163.6,149.18899358995225
2163.7000000000003,149.18928108960947
2163.8,149.18956855076252
2163.9,149.1898559734182
2164.,149.19014335758325
2164.1,149.19043070326458
2164.2000000000003,149.1907180104689
2164.3,149.19100527920313
2164.4,149.19129250947407
2164.5,149.19157970128845
2164.6,149.1918668546531
2164.7000000000003,149.1921539695749
2164.8,149.1924410460606
2164.9,149.19272808411696
2165.,149.19301508375088
2165.1,149.19330204496907
2165.2000000000003,149.19358896777834
2165.3,149.1938758521855
2165.4,149.19416269819743
2165.5,149.19444950582084
2165.6,149.19473627506252
2165.7000000000003,149.19502300592927
2165.8,149.19530969842788
2165.9,149.19559635256516
2166.,149.19588296834786
2166.1,149.19616954578282
2166.2000000000003,149.1964560848767
2166.3,149.19674258563643
2166.4,149.19702904806874
2166.5,149.19731547218035
2166.6,149.19760185797813
2166.7000000000003,149.19788820546881
2166.8,149.1981745146592
2166.9,149.19846078555597
2167.,149.198747018166
2167.1,149.199033212496
2167.2000000000003,149.19931936855278
2167.3,149.1996054863431
2167.4,149.19989156587368
2167.5,149.20017760715137
2167.6,149.20046361018282
2167.7000000000003,149.20074957497494
2167.8,149.20103550153434
2167.9,149.20132138986787
2168.,149.20160723998222
2168.1,149.20189305188418
2168.2000000000003,149.20217882558052
2168.3,149.20246456107802
2168.4,149.20275025838333
2168.5,149.2030359175033
2168.6,149.20332153844464
2168.7000000000003,149.2036071212141
2168.8,149.20389266581844
2168.9,149.20417817226433
2169.,149.20446364055854
2169.1,149.2047490707079
2169.2000000000003,149.20503446271906
2169.3,149.20531981659877
2169.4,149.2056051323538
2169.5,149.20589040999087
2169.6,149.20617564951672
2169.7000000000003,149.20646085093807
2169.8,149.20674601426165
2169.9,149.20703113949412
2170.,149.20731622664232
2170.1,149.2076012757129
2170.2000000000003,149.20788628671266
2170.3,149.20817125964825
2170.4,149.20845619452646
2170.5,149.20874109135394
2170.6,149.20902595013746
2170.7000000000003,149.2093107708837
2170.8,149.2095955535994
2170.9,149.2098802982912
2171.,149.210165004966
2171.1,149.2104496736303
2171.2000000000003,149.2107343042909
2171.3,149.21101889695453
2171.4,149.21130345162786
2171.5,149.21158796831764
2171.6,149.21187244703054
2171.7000000000003,149.2121568877732
2171.8,149.21244129055245
2171.9,149.21272565537492
2172.,149.21300998224729
2172.1,149.21329427117632
2172.2000000000003,149.21357852216863
2172.3,149.21386273523095
2172.4,149.21414691036998
2172.5,149.21443104759243
2172.6,149.2147151469049
2172.7000000000003,149.21499920831417
2172.8,149.21528323182685
2172.9,149.21556721744977
2173.,149.2158511651894
2173.1,149.21613507505262
2173.2000000000003,149.216418947046
2173.3,149.21670278117622
2173.4,149.21698657745
2173.5,149.217270335874
2173.6,149.21755405645487
2173.7000000000003,149.21783773919935
2173.8,149.21812138411403
2173.9,149.2184049912056
2174.,149.21868856048076
2174.1,149.21897209194617
2174.2000000000003,149.21925558560852
2174.3,149.2195390414744
2174.4,149.21982245955047
2174.5,149.2201058398435
2174.6,149.22038918236012
2174.7000000000003,149.22067248710692
2174.8,149.22095575409057
2174.9,149.22123898331773
2175.,149.22152217479515
2175.1,149.22180532852937
2175.2000000000003,149.22208844452706
2175.3,149.22237152279493
2175.4,149.22265456333952
2175.5,149.2229375661676
2175.6,149.22322053128573
2175.7000000000003,149.22350345870058
2175.8,149.22378634841877
2175.9,149.224069200447
2176.,149.22435201479186
2176.1,149.22463479145998
2176.2000000000003,149.22491753045807
2176.3,149.22520023179274
2176.4,149.22548289547052
2176.5,149.22576552149815
2176.6,149.22604810988224
2176.7000000000003,149.22633066062937
2176.8,149.22661317374627
2176.9,149.22689564923945
2177.,149.22717808711562
2177.1,149.22746048738136
2177.2000000000003,149.22774285004337
2177.3,149.22802517510812
2177.4,149.22830746258236
2177.5,149.22858971247268
2177.6,149.22887192478566
2177.7000000000003,149.2291540995279
2177.8,149.22943623670608
2177.9,149.22971833632684
2178.,149.23000039839667
2178.1,149.23028242292222
2178.2000000000003,149.2305644099102
2178.3,149.23084635936712
2178.4,149.23112827129953
2178.5,149.23141014571416
2178.6,149.23169198261755
2178.7000000000003,149.2319737820163
2178.8,149.23225554391703
2178.9,149.23253726832633
2179.,149.23281895525076
2179.1,149.23310060469697
2179.2000000000003,149.23338221667152
2179.3,149.23366379118104
2179.4,149.233945328232
2179.5,149.2342268278312
2179.6,149.23450828998506
2179.7000000000003,149.23478971470024
2179.8,149.23507110198327
2179.9,149.23535245184073
2180.,149.23563376427927
2180.1,149.23591503930544
2180.2000000000003,149.2361962769258
2180.3,149.23647747714696
2180.4,149.23675863997548
2180.5,149.23703976541793
2180.6,149.23732085348092
2180.7000000000003,149.2376019041709
2180.8,149.2378829174946
2180.9,149.23816389345848
2181.,149.23844483206915
2181.1,149.23872573333318
2181.2000000000003,149.23900659725712
2181.3,149.23928742384757
2181.4,149.23956821311108
2181.5,149.23984896505414
2181.6,149.24012967968335
2181.7000000000003,149.2404103570053
2181.8,149.24069099702655
2181.9,149.24097159975364
2182.,149.24125216519306
2182.1,149.24153269335145
2182.2000000000003,149.24181318423527
2182.3,149.2420936378512
2182.4,149.24237405420567
2182.5,149.2426544333053
2182.6,149.24293477515658
2182.7000000000003,149.24321507976606
2182.8,149.2434953471403
2182.9,149.2437755772859
2183.,149.2440557702093
2183.1,149.24433592591706
2183.2000000000003,149.24461604441572
2183.3,149.24489612571185
2183.4,149.24517616981194
2183.5,149.24545617672257
2183.6,149.24573614645024
2183.7000000000003,149.24601607900146
2183.8,149.2462959743828
2183.9,149.24657583260074
2184.,149.24685565366187
2184.1,149.24713543757264
2184.2000000000003,149.2474151843396
2184.3,149.24769489396925
2184.4,149.2479745664682
2184.5,149.24825420184285
2184.6,149.24853380009984
2184.7000000000003,149.24881336124557
2184.8,149.24909288528661
2184.9,149.24937237222946
2185.,149.2496518220806
2185.1,149.24993123484657
2185.2000000000003,149.2502106105339
2185.3,149.25048994914906
2185.4,149.2507692506986
2185.5,149.25104851518898
2185.6,149.25132774262664
2185.7000000000003,149.25160693301828
2185.8,149.2518860863702
2185.9,149.25216520268899
2186.,149.2524442819811
2186.1,149.25272332425308
2186.2000000000003,149.2530023295114
2186.3,149.25328129776258
2186.4,149.25356022901303
2186.5,149.25383912326927
2186.6,149.25411798053787
2186.7000000000003,149.25439680082525
2186.8,149.25467558413783
2186.9,149.25495433048224
2187.,149.2552330398649
2187.1,149.25551171229222
2187.2000000000003,149.25579034777073
2187.3,149.25606894630695
2187.4,149.2563475079073
2187.5,149.2566260325783
2187.6,149.25690452032637
2187.7000000000003,149.25718297115802
2187.8,149.25746138507975
2187.9,149.257739762098
2188.,149.25801810221918
2188.1,149.2582964054498
2188.2000000000003,149.25857467179634
2188.3,149.25885290126536
2188.4,149.25913109386312
2188.5,149.25940924959622
2188.6,149.25968736847105
2188.7000000000003,149.25996545049412
2188.8,149.26024349567192
2188.9,149.26052150401077
2189.,149.26079947551727
2189.1,149.26107741019774
2189.2000000000003,149.26135530805877
2189.3,149.26163316910672
2189.4,149.26191099334807
2189.5,149.26218878078924
2189.6,149.26246653143673
2189.7000000000003,149.26274424529694
2189.8,149.2630219223763
2189.9,149.26329956268125
2190.,149.2635771662183
2190.1,149.26385473299385
2190.2000000000003,149.26413226301432
2190.3,149.2644097562861
2190.4,149.26468721281574
2190.5,149.26496463260963
2190.6,149.26524201567415
2190.7000000000003,149.26551936201577
2190.8,149.2657966716409
2190.9,149.266073944556
2191.,149.2663511807675
2191.1,149.26662838028176
2191.2000000000003,149.26690554310528
2191.3,149.26718266924445
2191.4,149.2674597587057
2191.5,149.26773681149544
2191.6,149.26801382762005
2191.7000000000003,149.268290807086
2191.8,149.26856774989972
2191.9,149.26884465606756
2192.,149.26912152559598
2192.1,149.26939835849137
2192.2000000000003,149.26967515476017
2192.3,149.26995191440878
2192.4,149.27022863744352
2192.5,149.27050532387094
2192.6,149.27078197369735
2192.7000000000003,149.27105858692914
2192.8,149.27133516357276
2192.9,149.2716117036346
2193.,149.27188820712107
2193.1,149.27216467403846
2193.2000000000003,149.2724411043934
2193.3,149.2727174981921
2193.4,149.27299385544094
2193.5,149.27327017614638
2193.6,149.2735464603148
2193.7000000000003,149.27382270795255
2193.8,149.27409891906612
2193.9,149.2743750936618
2194.,149.27465123174602
2194.1,149.2749273333251
2194.2000000000003,149.2752033984055
2194.3,149.27547942699357
2194.4,149.27575541909565
2194.5,149.2760313747182
2194.6,149.27630729386755
2194.7000000000003,149.27658317655002
2194.8,149.27685902277204
2194.9,149.27713483254007
2195.,149.27741060586033
2195.1,149.27768634273926
2195.2000000000003,149.27796204318324
2195.3,149.2782377071986
2195.4,149.2785133347917
2195.5,149.2787889259689
2195.6,149.27906448073662
2195.7000000000003,149.27933999910124
2195.8,149.27961548106904
2195.9,149.27989092664637
2196.,149.28016633583965
2196.1,149.2804417086552
2196.2000000000003,149.2807170450994
2196.3,149.2809923451786
2196.4,149.2812676088991
2196.5,149.28154283626725
2196.6,149.28181802728955
2196.7000000000003,149.2820931819721
2196.8,149.2823683003215
2196.9,149.28264338234393
2197.,149.28291842804578
2197.1,149.28319343743343
2197.2000000000003,149.2834684105131
2197.3,149.28374334729122
2197.4,149.28401824777418
2197.5,149.2842931119682
2197.6,149.28456793987965
2197.7000000000003,149.28484273151494
2197.8,149.28511748688035
2197.9,149.2853922059822
2198.,149.28566688882677
2198.1,149.28594153542048
2198.2000000000003,149.28621614576966
2198.3,149.28649071988056
2198.4,149.2867652577595
2198.5,149.28703975941286
2198.6,149.28731422484697
2198.7000000000003,149.28758865406812
2198.8,149.28786304708265
2198.9,149.28813740389688
2199.,149.288411724517
2199.1,149.28868600894953
2199.2000000000003,149.2889602572006
2199.3,149.28923446927666
2199.4,149.289508645184
2199.5,149.28978278492883
2199.6,149.29005688851754
2199.7000000000003,149.29033095595642
2199.8,149.29060498725173
2199.9,149.29087898240988
2200.,149.2911529414371
2200.1,149.2914268643397
2200.2000000000003,149.29170075112398
2200.3,149.29197460179617
2200.4,149.29224841636272
2200.5,149.29252219482976
2200.6,149.29279593720375
2200.7000000000003,149.2930696434909
2200.8,149.2933433136974
2200.9,149.29361694782972
2201.,149.29389054589402
2201.1,149.29416410789665
2201.2000000000003,149.2944376338439
2201.3,149.294711123742
2201.4,149.29498457759726
2201.5,149.295257995416
2201.6,149.29553137720447
2201.7000000000003,149.2958047229689
2201.8,149.29607803271568
2201.9,149.296351306451
2202.,149.29662454418116
2202.1,149.29689774591242
2202.2000000000003,149.29717091165105
2202.3,149.29744404140337
2202.4,149.29771713517553
2202.5,149.29799019297397
2202.6,149.29826321480482
2202.7000000000003,149.29853620067448
2202.8,149.29880915058905
2202.9,149.29908206455485
2203.,149.2993549425782
2203.1,149.29962778466535
2203.2000000000003,149.2999005908225
2203.3,149.30017336105595
2203.4,149.3004460953719
2203.5,149.3007187937767
2203.6,149.30099145627653
2203.7000000000003,149.3012640828777
2203.8,149.30153667358638
2203.9,149.30180922840896
2204.,149.3020817473515
2204.1,149.30235423042032
2204.2000000000003,149.30262667762167
2204.3,149.30289908896196
2204.4,149.30317146444713
2204.5,149.30344380408368
2204.6,149.30371610787768
2204.7000000000003,149.30398837583542
2204.8,149.30426060796322
2204.9,149.30453280426718
2205.,149.30480496475363
2205.1,149.3050770894287
2205.2000000000003,149.3053491782988
2205.3,149.30562123136997
2205.4,149.30589324864857
2205.5,149.30616523014075
2205.6,149.30643717585278
2205.7000000000003,149.30670908579089
2205.8,149.30698095996127
2205.9,149.30725279837017
2206.,149.3075246010238
2206.1,149.3077963679284
2206.2000000000003,149.3080680990901
2206.3,149.30833979451523
2206.4,149.30861145420994
2206.5,149.30888307818051
2206.6,149.3091546664331
2206.7000000000003,149.3094262189739
2206.8,149.30969773580918
2206.9,149.3099692169451
2207.,149.31024066238788
2207.1,149.31051207214375
2207.2000000000003,149.31078344621886
2207.3,149.31105478461947
2207.4,149.31132608735177
2207.5,149.31159735442196
2207.6,149.31186858583627
2207.7000000000003,149.31213978160085
2207.8,149.31241094172185
2207.9,149.31268206620555
2208.,149.31295315505815
2208.1,149.31322420828582
2208.2000000000003,149.31349522589468
2208.3,149.31376620789104
2208.4,149.314037154281
2208.5,149.31430806507078
2208.6,149.31457894026659
2208.7000000000003,149.31484977987458
2208.8,149.31512058390095
2208.9,149.3153913523519
2209.,149.31566208523355
2209.1,149.31593278255215
2209.2000000000003,149.31620344431386
2209.3,149.3164740705248
2209.4,149.3167446611912
2209.5,149.31701521631922
2209.6,149.31728573591505
2209.7000000000003,149.31755621998488
2209.8,149.31782666853482
2209.9,149.31809708157107
2210.,149.31836745909973
2210.1,149.31863780112712
2210.2000000000003,149.31890810765933
2210.3,149.31917837870247
2210.4,149.31944861426274
2210.5,149.3197188143463
2210.6,149.31998897895932
2210.7000000000003,149.32025910810793
2210.8,149.3205292017983
2210.9,149.32079926003664
2211.,149.32106928282906
2211.1,149.32133927018174
2211.2000000000003,149.32160922210073
2211.3,149.3218791385923
2211.4,149.32214901966253
2211.5,149.3224188653176
2211.6,149.32268867556365
2211.7000000000003,149.32295845040682
2211.8,149.32322818985327
2211.9,149.3234978939091
2212.,149.32376756258049
2212.1,149.3240371958736
2212.2000000000003,149.32430679379453
2212.3,149.32457635634938
2212.4,149.32484588354438
2212.5,149.32511537538556
2212.6,149.32538483187915
2212.7000000000003,149.32565425303127
2212.8,149.325923638848
2212.9,149.32619298933542
2213.,149.3264623044998
2213.1,149.32673158434724
2213.2000000000003,149.3270008288837
2213.3,149.32727003811556
2213.4,149.32753921204872
2213.5,149.32780835068942
2213.6,149.32807745404375
2213.7000000000003,149.32834652211778
2213.8,149.32861555491772
2213.9,149.32888455244964
2214.,149.32915351471968
2214.1,149.3294224417339
2214.2000000000003,149.32969133349843
2214.3,149.3299601900194
2214.4,149.3302290113029
2214.5,149.3304977973551
2214.6,149.33076654818203
2214.7000000000003,149.3310352637898
2214.8,149.33130394418455
2214.9,149.33157258937234
2215.,149.33184119935933
2215.1,149.33210977415163
2215.2000000000003,149.33237831375527
2215.3,149.33264681817639
2215.4,149.33291528742103
2215.5,149.33318372149537
2215.6,149.33345212040547
2215.7000000000003,149.33372048415742
2215.8,149.3339888127573
2215.9,149.3342571062112
2216.,149.3345253645252
2216.1,149.33479358770543
2216.2000000000003,149.33506177575794
2216.3,149.33532992868885
2216.4,149.3355980465042
2216.5,149.33586612921007
2216.6,149.33613417681255
2216.7000000000003,149.3364021893177
2216.8,149.33667016673175
2216.9,149.33693810906058
2217.,149.33720601631032
2217.1,149.3374738884871
2217.2000000000003,149.33774172559697
2217.3,149.33800952764597
2217.4,149.33827729464016
2217.5,149.33854502658565
2217.6,149.3388127234885
2217.7000000000003,149.3390803853548
2217.8,149.33934801219056
2217.9,149.3396156040019
2218.,149.33988316079484
2218.1,149.34015068257543
2218.2000000000003,149.34041816934976
2218.3,149.3406856211239
2218.4,149.3409530379039
2218.5,149.34122041969576
2218.6,149.34148776650562
2218.7000000000003,149.34175507833953
2218.8,149.34202235520345
2218.9,149.34228959710347
2219.,149.3425568040457
2219.1,149.34282397603613
2219.2000000000003,149.34309111308087
2219.3,149.34335821518584
2219.4,149.34362528235724
2219.5,149.3438923146009
2219.6,149.3441593119231
2219.7000000000003,149.34442627432978
2219.8,149.34469320182694
2219.9,149.3449600944207
2220.,149.34522695211697
2220.1,149.34549377492198
2220.2000000000003,149.3457605628416
2220.3,149.34602731588186
2220.4,149.34629403404887
2220.5,149.34656071734867
2220.6,149.34682736578722
2220.7000000000003,149.34709397937056
2220.8,149.34736055810478
2220.9,149.3476271019958
2221.,149.34789361104978
2221.1,149.34816008527264
2221.2000000000003,149.34842652467037
2221.3,149.3486929292491
2221.4,149.3489592990148
2221.5,149.3492256339735
2221.6,149.3494919341311
2221.7000000000003,149.34975819949383
2221.8,149.35002443006752
2221.9,149.3502906258583
2222.,149.35055678687203
2222.1,149.3508229131149
2222.2000000000003,149.35108900459286
2222.3,149.35135506131184
2222.4,149.35162108327788
2222.5,149.35188707049704
2222.6,149.35215302297524
2222.7000000000003,149.35241894071862
2222.8,149.35268482373303
2222.9,149.35295067202455
2223.,149.3532164855991
2223.1,149.35348226446277
2223.2000000000003,149.35374800862152
2223.3,149.35401371808135
2223.4,149.3542793928482
2223.5,149.35454503292817
2223.6,149.35481063832714
2223.7000000000003,149.35507620905113
2223.8,149.3553417451062
2223.9,149.35560724649827
2224.,149.35587271323325
2224.1,149.35613814531726
2224.2000000000003,149.3564035427562
2224.3,149.35666890555612
2224.4,149.35693423372297
2224.5,149.35719952726262
2224.6,149.35746478618125
2224.7000000000003,149.35773001048472
2224.8,149.35799520017898
2224.9,149.35826035527006
2225.,149.3585254757639
2225.1,149.35879056166652
2225.2000000000003,149.35905561298384
2225.3,149.35932062972176
2225.4,149.3595856118864
2225.5,149.35985055948365
2225.6,149.36011547251942
2225.7000000000003,149.36038035099986
2225.8,149.3606451949307
2225.9,149.360910004318
2226.,149.36117477916778
2226.1,149.3614395194859
2226.2000000000003,149.36170422527832
2226.3,149.36196889655113
2226.4,149.36223353331016
2226.5,149.36249813556137
2226.6,149.36276270331072
2226.7000000000003,149.36302723656416
2226.8,149.36329173532772
2226.9,149.36355619960725
2227.,149.3638206294087
2227.1,149.36408502473807
2227.2000000000003,149.36434938560126
2227.3,149.36461371200423
2227.4,149.36487800395292
2227.5,149.3651422614533
2227.6,149.36540648451125
2227.7000000000003,149.3656706731328
2227.8,149.36593482732374
2227.9,149.36619894709014
2228.,149.36646303243782
2228.1,149.36672708337287
2228.2000000000003,149.36699109990107
2228.3,149.3672550820284
2228.4,149.36751902976087
2228.5,149.3677829431043
2228.6,149.36804682206457
2228.7000000000003,149.36831066664777
2228.8,149.36857447685975
2228.9,149.3688382527064
2229.,149.36910199419364
2229.1,149.36936570132744
2229.2000000000003,149.36962937411366
2229.3,149.36989301255832
2229.4,149.3701566166672
2229.5,149.3704201864463
2229.6,149.37068372190154
2229.7000000000003,149.3709472230388
2229.8,149.37121068986394
2229.9,149.37147412238298
2230.,149.37173752060178
2230.1,149.37200088452627
2230.2000000000003,149.37226421416227
2230.3,149.3725275095158
2230.4,149.3727907705927
2230.5,149.37305399739887
2230.6,149.37331718994022
2230.7000000000003,149.37358034822262
2230.8,149.37384347225208
2230.9,149.37410656203437
2231.,149.3743696175754
2231.1,149.3746326388812
2231.2000000000003,149.37489562595746
2231.3,149.37515857881024
2231.4,149.37542149744536
2231.5,149.3756843818687
2231.6,149.37594723208616
2231.7000000000003,149.37621004810362
2231.8,149.37647282992702
2231.9,149.3767355775622
2232.,149.376998291015
2232.1,149.3772609702914
2232.2000000000003,149.37752361539717
2232.3,149.37778622633832
2232.4,149.37804880312063
2232.5,149.37831134574998
2232.6,149.37857385423231
2232.7000000000003,149.3788363285734
2232.8,149.37909876877922
2232.9,149.37936117485563
2233.,149.37962354680838
2233.1,149.37988588464353
2233.2000000000003,149.38014818836683
2233.3,149.38041045798417
2233.4,149.38067269350137
2233.5,149.38093489492437
2233.6,149.38119706225893
2233.7000000000003,149.38145919551107
2233.8,149.38172129468654
2233.9,149.38198335979126
2234.,149.38224539083097
2234.1,149.38250738781164
2234.2000000000003,149.38276935073915
2234.3,149.38303127961927
2234.4,149.38329317445786
2234.5,149.38355503526083
2234.6,149.383816862034
2234.7000000000003,149.3840786547832
2234.8,149.38434041351425
2234.9,149.3846021382331
2235.,149.38486382894553
2235.1,149.3851254856574
2235.2000000000003,149.38538710837452
2235.3,149.3856486971028
2235.4,149.38591025184803
2235.5,149.38617177261605
2235.6,149.38643325941268
2235.7000000000003,149.3866947122438
2235.8,149.38695613111523
2235.9,149.38721751603285
2236.,149.3874788670024
2236.1,149.38774018402978
2236.2000000000003,149.3880014671208
2236.3,149.38826271628128
2236.4,149.38852393151714
2236.5,149.38878511283403
2236.6,149.3890462602379
2236.7000000000003,149.38930737373454
2236.8,149.38956845332984
2236.9,149.38982949902953
2237.,149.39009051083943
2237.1,149.39035148876542
2237.2000000000003,149.39061243281336
2237.3,149.3908733429889
2237.4,149.391134219298
2237.5,149.39139506174646
2237.6,149.39165587034003
2237.7000000000003,149.3919166450846
2237.8,149.39217738598586
2237.9,149.3924380930498
2238.,149.39269876628208
2238.1,149.39295940568857
2238.2000000000003,149.39322001127508
2238.3,149.39348058304736
2238.4,149.39374112101126
2238.5,149.3940016251726
2238.6,149.39426209553713
2238.7000000000003,149.39452253211064
2238.8,149.39478293489904
2238.9,149.395043303908
2239.,149.3953036391434
2239.1,149.39556394061103
2239.2000000000003,149.39582420831658
2239.3,149.39608444226602
2239.4,149.3963446424649
2239.5,149.39660480891925
2239.6,149.39686494163476
2239.7000000000003,149.3971250406172
2239.8,149.39738510587236
2239.9,149.3976451374061
2240.,149.39790513522408
2240.1,149.39816509933218
2240.2000000000003,149.3984250297361
2240.3,149.39868492644172
2240.4,149.39894478945473
2240.5,149.39920461878097
2240.6,149.39946441442623
2240.7000000000003,149.39972417639623
2240.8,149.39998390469674
2240.9,149.40024359933355
2241.,149.40050326031243
2241.1,149.4007628876392
2241.2000000000003,149.40102248131953
2241.3,149.4012820413593
2241.4,149.40154156776418
2241.5,149.40180106053995
2241.6,149.40206051969247
2241.7000000000003,149.4023199452274
2241.8,149.4025793371506
2241.9,149.40283869546772
2242.,149.40309802018453
2242.1,149.40335731130693
2242.2000000000003,149.40361656884045
2242.3,149.40387579279098
2242.4,149.40413498316434
2242.5,149.40439413996614
2242.6,149.40465326320222
2242.7000000000003,149.40491235287834
2242.8,149.4051714090002
2242.9,149.40543043157356
2243.,149.40568942060418
2243.1,149.40594837609777
2243.2000000000003,149.40620729806017
2243.3,149.40646618649703
2243.4,149.40672504141406
2243.5,149.40698386281713
2243.6,149.4072426507119
2243.7000000000003,149.4075014051041
2243.8,149.40776012599957
2243.9,149.40801881340388
2244.,149.40827746732288
2244.1,149.40853608776223
2244.2000000000003,149.40879467472777
2244.3,149.40905322822513
2244.4,149.40931174826008
2244.5,149.40957023483838
2244.6,149.40982868796567
2244.7000000000003,149.41008710764783
2244.8,149.41034549389042
2244.9,149.41060384669922
2245.,149.41086216608002
2245.1,149.41112045203843
2245.2000000000003,149.41137870458024
2245.3,149.41163692371106
2245.4,149.41189510943687
2245.5,149.41215326176314
2245.6,149.41241138069572
2245.7000000000003,149.4126694662402
2245.8,149.4129275184024
2245.9,149.41318553718796
2246.,149.41344352260268
2246.1,149.41370147465213
2246.2000000000003,149.41395939334217
2246.3,149.41421727867848
2246.4,149.4144751306667
2246.5,149.4147329493125
2246.6,149.41499073462165
2246.7000000000003,149.41524848659992
2246.8,149.4155062052529
2246.9,149.4157638905863
2247.,149.41602154260585
2247.1,149.4162791613173
2247.2000000000003,149.41653674672628
2247.3,149.41679429883845
2247.4,149.41705181765957
2247.5,149.41730930319534
2247.6,149.41756675545142
2247.7000000000003,149.4178241744335
2247.8,149.41808156014724
2247.9,149.41833891259841
2248.,149.41859623179258
2248.1,149.41885351773558
2248.2000000000003,149.41911077043292
2248.3,149.41936798989045
2248.4,149.41962517611378
2248.5,149.41988232910862
2248.6,149.42013944888058
2248.7000000000003,149.42039653543534
2248.8,149.42065358877875
2248.9,149.4209106089162
2249.,149.42116759585357
2249.1,149.4214245495965
2249.2000000000003,149.42168147015062
2249.3,149.42193835752164
2249.4,149.42219521171523
2249.5,149.42245203273703
2249.6,149.42270882059267
2249.7000000000003,149.42296557528792
2249.8,149.42322229682836
2249.9,149.4234789852197
2250.,149.4237356404676
2250.1,149.42399226257768
2250.2000000000003,149.4242488515557
2250.3,149.42450540740717
2250.4,149.42476193013783
2250.5,149.42501841975331
2250.6,149.42527487625935
2250.7000000000003,149.4255312996615
2250.8,149.4257876899655
2250.9,149.4260440471769
2251.,149.4263003713014
2251.1,149.42655666234467
2251.2000000000003,149.42681292031233
2251.3,149.42706914521008
2251.4,149.42732533704353
2251.5,149.42758149581826
2251.6,149.42783762154002
2251.7000000000003,149.42809371421436
2251.8,149.428349773847
2251.9,149.42860580044356
2252.,149.4288617940097
2252.1,149.42911775455096
2252.2000000000003,149.42937368207308
2252.3,149.4296295765816
2252.4,149.42988543808224
2252.5,149.4301412665806
2252.6,149.4303970620823
2252.7000000000003,149.430652824593
2252.8,149.43090855411828
2252.9,149.4311642506638
2253.,149.43141991423525
2253.1,149.43167554483813
2253.2000000000003,149.43193114247816
2253.3,149.43218670716095
2253.4,149.43244223889204
2253.5,149.4326977376771
2253.6,149.4329532035218
2253.7000000000003,149.43320863643171
2253.8,149.43346403641246
2253.9,149.43371940346964
2254.,149.43397473760893
2254.1,149.43423003883586
2254.2000000000003,149.4344853071561
2254.3,149.4347405425753
2254.4,149.43499574509892
2254.5,149.43525091473273
2254.6,149.43550605148226
2254.7000000000003,149.43576115535305
2254.8,149.43601622635083
2254.9,149.43627126448118
2255.,149.43652626974963
2255.1,149.4367812421619
2255.2000000000003,149.43703618172353
2255.3,149.43729108844005
2255.4,149.4375459623171
2255.5,149.43780080336035
2255.6,149.4380556115753
2255.7000000000003,149.43831038696766
2255.8,149.4385651295429
2255.9,149.43881983930663
2256.,149.43907451626455
2256.1,149.43932916042206
2256.2000000000003,149.43958377178498
2256.3,149.43983835035874
2256.4,149.44009289614897
2256.5,149.44034740916123
2256.6,149.44060188940114
2256.7000000000003,149.44085633687428
2256.8,149.44111075158617
2256.9,149.44136513354243
2257.,149.4416194827487
2257.1,149.44187379921053
2257.2000000000003,149.44212808293344
2257.3,149.44238233392304
2257.4,149.44263655218492
2257.5,149.44289073772464
2257.6,149.4431448905477
2257.7000000000003,149.4433990106598
2257.8,149.44365309806648
2257.9,149.44390715277325
2258.,149.44416117478568
2258.1,149.4444151641094
2258.2000000000003,149.44466912074992
2258.3,149.44492304471282
2258.4,149.4451769360037
2258.5,149.445430794628
2258.6,149.44568462059146
2258.7000000000003,149.4459384138995
2258.8,149.44619217455778
2258.9,149.44644590257175
2259.,149.446699597947
2259.1,149.44695326068916
2259.2000000000003,149.44720689080367
2259.3,149.44746048829617
2259.4,149.44771405317215
2259.5,149.4479675854372
2259.6,149.4482210850969
2259.7000000000003,149.4484745521567
2259.8,149.44872798662223
2259.9,149.44898138849902
2260.,149.44923475779257
2260.1,149.4494880945084
2260.2000000000003,149.44974139865224
2260.3,149.44999467022942
2260.4,149.45024790924558
2260.5,149.45050111570617
2260.6,149.45075428961684
2260.7000000000003,149.4510074309831
2260.8,149.45126053981042
2260.9,149.45151361610434
2261.,149.45176665987051
2261.1,149.45201967111436
2261.2000000000003,149.4522726498414
2261.3,149.4525255960572
2261.4,149.45277850976728
2261.5,149.4530313909772
2261.6,149.45328423969247
2261.7000000000003,149.45353705591856
2261.8,149.45378983966106
2261.9,149.45404259092547
2262.,149.45429530971728
2262.1,149.45454799604207
2262.2000000000003,149.45480064990525
2262.3,149.45505327131244
2262.4,149.4553058602692
2262.5,149.45555841678092
2262.6,149.45581094085315
2262.7000000000003,149.45606343249145
2262.8,149.45631589170128
2262.9,149.45656831848822
2263.,149.45682071285765
2263.1,149.45707307481518
2263.2000000000003,149.45732540436632
2263.3,149.45757770151656
2263.4,149.4578299662713
2263.5,149.45808219863625
2263.6,149.45833439861673
2263.7000000000003,149.45858656621837
2263.8,149.4588387014466
2263.9,149.4590908043069
2264.,149.45934287480478
2264.1,149.4595949129458
2264.2000000000003,149.4598469187353
2264.3,149.46009889217902
2264.4,149.46035083328226
2264.5,149.46060274205058
2264.6,149.4608546184894
2264.7000000000003,149.4611064626043
2264.8,149.46135827440077
2264.9,149.46161005388421
2265.,149.4618618010602
2265.1,149.4621135159341
2265.2000000000003,149.4623651985116
2265.3,149.46261684879798
2265.4,149.4628684667988
2265.5,149.46312005251957
2265.6,149.46337160596568
2265.7000000000003,149.46362312714277
2265.8,149.46387461605613
2265.9,149.46412607271134
2266.,149.46437749711387
2266.1,149.46462888926916
2266.2000000000003,149.46488024918267
2266.3,149.46513157685996
2266.4,149.46538287230638
2266.5,149.46563413552747
2266.6,149.4658853665287
2266.7000000000003,149.46613656531554
2266.8,149.4663877318934
2266.9,149.4666388662678
2267.,149.46688996844418
2267.1,149.467141038428
2267.2000000000003,149.46739207622474
2267.3,149.4676430818398
2267.4,149.46789405527872
2267.5,149.46814499654693
2267.6,149.46839590564988
2267.7000000000003,149.468646782593
2267.8,149.4688976273818
2267.9,149.46914844002163
2268.,149.46939922051803
2268.1,149.46964996887647
2268.2000000000003,149.46990068510235
2268.3,149.4701513692011
2268.4,149.47040202117822
2268.5,149.47065264103907
2268.6,149.4709032287892
2268.7000000000003,149.47115378443397
2268.8,149.4714043079789
2268.9,149.4716547994294
2269.,149.47190525879085
2269.1,149.47215568606876
2269.2000000000003,149.47240608126856
2269.3,149.47265644439565
2269.4,149.4729067754555
2269.5,149.47315707445355
2269.6,149.4734073413952
2269.7000000000003,149.47365757628586
2269.8,149.47390777913105
2269.9,149.4741579499361
2270.,149.47440808870655
2270.1,149.47465819544766
2270.2000000000003,149.47490827016506
2270.3,149.475158312864
2270.4,149.47540832355006
2270.5,149.47565830222854
2270.6,149.47590824890491
2270.7000000000003,149.47615816358459
2270.8,149.47640804627295
2270.9,149.47665789697547
2271.,149.47690771569756
2271.1,149.47715750244464
2271.2000000000003,149.4774072572221
2271.3,149.47765698003536
2271.4,149.47790667088984
2271.5,149.47815632979092
2271.6,149.47840595674404
2271.7000000000003,149.47865555175457
2271.8,149.478905114828
2271.9,149.47915464596974
2272.,149.47940414518507
2272.1,149.4796536124795
2272.2000000000003,149.47990304785844
2272.3,149.48015245132717
2272.4,149.48040182289122
2272.5,149.480651162556
2272.6,149.4809004703268
2272.7000000000003,149.48114974620907
2272.8,149.48139899020822
2272.9,149.48164820232964
2273.,149.48189738257872
2273.1,149.4821465309609
2273.2000000000003,149.4823956474815
2273.3,149.48264473214596
2273.4,149.48289378495957
2273.5,149.48314280592786
2273.6,149.4833917950561
2273.7000000000003,149.48364075234977
2273.8,149.48388967781426
2273.9,149.48413857145482
2274.,149.484387433277
2274.1,149.48463626328603
2274.2000000000003,149.48488506148743
2274.3,149.4851338278865
2274.4,149.48538256248864
2274.5,149.48563126529922
2274.6,149.48587993632356
2274.7000000000003,149.4861285755671
2274.8,149.48637718303527
2274.9,149.48662575873337
2275.,149.4868743026668
2275.1,149.48712281484083
2275.2000000000003,149.48737129526103
2275.3,149.48761974393258
2275.4,149.4878681608609
2275.5,149.48811654605137
2275.6,149.4883648995094
2275.7000000000003,149.48861322124026
2275.8,149.4888615112494
2275.9,149.48910976954218
2276.,149.48935799612389
2276.1,149.48960619099995
2276.2000000000003,149.4898543541757
2276.3,149.49010248565645
2276.4,149.49035058544766
2276.5,149.49059865355457
2276.6,149.49084668998265
2276.7000000000003,149.49109469473711
2276.8,149.49134266782343
2276.9,149.49159060924688
2277.,149.49183851901284
2277.1,149.4920863971267
2277.2000000000003,149.49233424359377
2277.3,149.49258205841937
2277.4,149.49282984160885
2277.5,149.4930775931676
2277.6,149.49332531310097
2277.7000000000003,149.4935730014142
2277.8,149.4938206581127
2277.9,149.49406828320184
2278.,149.49431587668693
2278.1,149.49456343857324
2278.2000000000003,149.49481096886623
2278.3,149.4950584675711
2278.4,149.49530593469333
2278.5,149.49555337023816
2278.6,149.49580077421095
2278.7000000000003,149.496048146617
2278.8,149.49629548746165
2278.9,149.49654279675022
2279.,149.49679007448805
2279.1,149.49703732068048
2279.2000000000003,149.49728453533288
2279.3,149.4975317184505
2279.4,149.49777887003862
2279.5,149.49802599010263
2279.6,149.4982730786479
2279.7000000000003,149.49852013567966
2279.8,149.4987671612032
2279.9,149.49901415522402
2280.,149.4992611177472
2280.1,149.49950804877824
2280.2000000000003,149.49975494832236
2280.3,149.5000018163848
2280.4,149.5002486529711
2280.5,149.5004954580864
2280.6,149.500742231736
2280.7000000000003,149.50098897392527
2280.8,149.5012356846595
2280.9,149.501482363944
2281.,149.5017290117841
2281.1,149.501975628185
2281.2000000000003,149.50222221315207
2281.3,149.50246876669075
2281.4,149.50271528880606
2281.5,149.50296177950352
2281.6,149.50320823878826
2281.7000000000003,149.50345466666576
2281.8,149.50370106314122
2281.9,149.5039474282199
2282.,149.50419376190717
2282.1,149.5044400642083
2282.2000000000003,149.50468633512855
2282.3,149.50493257467323
2282.4,149.50517878284757
2282.5,149.50542495965695
2282.6,149.50567110510667
2282.7000000000003,149.505917219202
2282.8,149.50616330194805
2282.9,149.5064093533504
2283.,149.50665537341408
2283.1,149.5069013621445
2283.2000000000003,149.50714731954693
2283.3,149.5073932456266
2283.4,149.50763914038885
2283.5,149.50788500383888
2283.6,149.50813083598206
2283.7000000000003,149.50837663682358
2283.8,149.50862240636874
2283.9,149.50886814462288
2284.,149.5091138515912
2284.1,149.50935952727892
2284.2000000000003,149.50960517169142
2284.3,149.50985078483393
2284.4,149.51009636671176
2284.5,149.51034191733004
2284.6,149.51058743669415
2284.7000000000003,149.51083292480934
2284.8,149.51107838168085
2284.9,149.5113238073139
2285.,149.51156920171388
2285.1,149.5118145648859
2285.2000000000003,149.5120598968353
2285.3,149.51230519756734
2285.4,149.51255046708727
2285.5,149.51279570540032
2285.6,149.51304091251177
2285.7000000000003,149.51328608842684
2285.8,149.51353123315084
2285.9,149.51377634668893
2286.,149.5140214290465
2286.1,149.51426648022863
2286.2000000000003,149.51451150024064
2286.3,149.5147564890878
2286.4,149.5150014467754
2286.5,149.51524637330863
2286.6,149.5154912686926
2286.7000000000003,149.51573613293283
2286.8,149.5159809660343
2286.9,149.51622576800244
2287.,149.51647053884233
2287.1,149.51671527855936
2287.2000000000003,149.51695998715866
2287.3,149.5172046646455
2287.4,149.51744931102516
2287.5,149.51769392630277
2287.6,149.51793851048365
2287.7000000000003,149.51818306357293
2287.8,149.51842758557598
2287.9,149.51867207649792
2288.,149.51891653634402
2288.1,149.5191609651195
2288.2000000000003,149.51940536282962
2288.3,149.5196497294796
2288.4,149.51989406507454
2288.5,149.5201383696198
2288.6,149.52038264312054
2288.7000000000003,149.520626885582
2288.8,149.52087109700946
2288.9,149.52111527740803
2289.,149.52135942678294
2289.1,149.5216035451394
2289.2000000000003,149.52184763248275
2289.3,149.52209168881808
2289.4,149.52233571415067
2289.5,149.52257970848567
2289.6,149.52282367182835
2289.7000000000003,149.52306760418384
2289.8,149.52331150555742
2289.9,149.52355537595426
2290.,149.5237992153796
2290.1,149.5240430238386
2290.2000000000003,149.52428680133653
2290.3,149.5245305478785
2290.4,149.52477426346982
2290.5,149.52501794811562
2290.6,149.5252616018211
2290.7000000000003,149.52550522459143
2290.8,149.52574881643187
2290.9,149.52599237734762
2291.,149.5262359073438
2291.1,149.5264794064257
2291.2000000000003,149.52672287459845
2291.3,149.52696631186726
2291.4,149.52720971823734
2291.5,149.52745309371377
2291.6,149.52769643830192
2291.7000000000003,149.52793975200683
2291.8,149.52818303483377
2291.9,149.52842628678786
2292.,149.52866950787433
2292.1,149.52891269809842
2292.2000000000003,149.52915585746518
2292.3,149.52939898597984
2292.4,149.52964208364762
2292.5,149.52988515047372
2292.6,149.53012818646323
2292.7000000000003,149.53037119162133
2292.8,149.53061416595327
2292.9,149.53085710946422
2293.,149.5311000221593
2293.1,149.53134290404373
2293.2000000000003,149.53158575512262
2293.3,149.5318285754012
2293.4,149.5320713648846
2293.5,149.532314123578
2293.6,149.53255685148656
2293.7000000000003,149.53279954861543
2293.8,149.53304221496987
2293.9,149.53328485055496
2294.,149.5335274553759
2294.1,149.53377002943773
2294.2000000000003,149.5340125727458
2294.3,149.53425508530515
2294.4,149.53449756712098
2294.5,149.53474001819842
2294.6,149.53498243854267
2294.7000000000003,149.53522482815885
2294.8,149.5354671870521
2294.9,149.5357095152276
2295.,149.53595181269048
2295.1,149.53619407944595
2295.2000000000003,149.53643631549906
2295.3,149.53667852085508
2295.4,149.53692069551906
2295.5,149.5371628394962
2295.6,149.5374049527916
2295.7000000000003,149.53764703541043
2295.8,149.53788908735783
2295.9,149.53813110863894
2296.,149.53837309925893
2296.1,149.5386150592229
2296.2000000000003,149.53885698853605
2296.3,149.5390988872034
2296.4,149.53934075523023
2296.5,149.53958259262154
2296.6,149.53982439938255
2296.7000000000003,149.54006617551843
2296.8,149.5403079210342
2296.9,149.54054963593506
2297.,149.54079132022616
2297.1,149.54103297391256
2297.2000000000003,149.5412745969995
2297.3,149.54151618949194
2297.4,149.54175775139515
2297.5,149.5419992827142
2297.6,149.54224078345422
2297.7000000000003,149.54248225362034
2297.8,149.54272369321765
2297.9,149.54296510225137
2298.,149.54320648072647
2298.1,149.54344782864814
2298.2000000000003,149.54368914602156
2298.3,149.54393043285177
2298.4,149.54417168914395
2298.5,149.5444129149031
2298.6,149.5446541101344
2298.7000000000003,149.54489527484304
2298.8,149.545136409034
2298.9,149.54537751271246
2299.,149.54561858588352
2299.1,149.54585962855228
2299.2000000000003,149.54610064072386
2299.3,149.54634162240342
2299.4,149.54658257359588
2299.5,149.54682349430655
2299.6,149.54706438454048
2299.7000000000003,149.54730524430266
2299.8,149.54754607359837
2299.9,149.54778687243257
2300.,149.54802764081037
2300.1,149.5482683787369
2300.2000000000003,149.54850908621728
2300.3,149.54874976325658
2300.4,149.5489904098599
2300.5,149.54923102603232
2300.6,149.54947161177896
2300.7000000000003,149.54971216710487
2300.8,149.54995269201518
2300.9,149.550193186515
2301.,149.55043365060934
2301.1,149.5506740843033
2301.2000000000003,149.550914487602
2301.3,149.5511548605106
2301.4,149.55139520303402
2301.5,149.5516355151774
2301.6,149.55187579694592
2301.7000000000003,149.55211604834457
2301.8,149.55235626937846
2301.9,149.5525964600526
2302.,149.55283662037218
2302.1,149.55307675034223
2302.2000000000003,149.55331684996776
2302.3,149.55355691925394
2302.4,149.55379695820582
2302.5,149.55403696682845
2302.6,149.5542769451269
2302.7000000000003,149.55451689310624
2302.8,149.55475681077152
2302.9,149.5549966981279
2303.,149.55523655518033
2303.1,149.55547638193394
2303.2000000000003,149.55571617839374
2303.3,149.55595594456491
2303.4,149.55619568045242
2303.5,149.55643538606134
2303.6,149.55667506139673
2303.7000000000003,149.55691470646366
2303.8,149.55715432126723
2303.9,149.5573939058124
2304.,149.55763346010434
2304.1,149.55787298414802
2304.2000000000003,149.55811247794853
2304.3,149.5583519415109
2304.4,149.5585913748402
2304.5,149.55883077794155
2304.6,149.55907015081988
2304.7000000000003,149.55930949348027
2304.8,149.5595488059278
2304.9,149.55978808816752
2305.,149.56002734020444
2305.1,149.5602665620437
2305.2000000000003,149.56050575369017
2305.3,149.5607449151491
2305.4,149.56098404642535
2305.5,149.561223147524
2305.6,149.56146221845023
2305.7000000000003,149.56170125920892
2305.8,149.56194026980518
2305.9,149.56217925024396
2306.,149.56241820053043
2306.1,149.56265712066954
2306.2000000000003,149.5628960106664
2306.3,149.56313487052594
2306.4,149.5633737002532
2306.5,149.56361249985332
2306.6,149.56385126933122
2306.7000000000003,149.56409000869198
2306.8,149.56432871794058
2306.9,149.5645673970821
2307.,149.5648060461216
2307.1,149.56504466506397
2307.2000000000003,149.56528325391432
2307.3,149.56552181267767
2307.4,149.56576034135907
2307.5,149.56599883996344
2307.6,149.56623730849591
2307.7000000000003,149.56647574696146
2307.8,149.56671415536508
2307.9,149.5669525337118
2308.,149.56719088200666
2308.1,149.5674292002546
2308.2000000000003,149.56766748846073
2308.3,149.56790574663
2308.4,149.56814397476742
2308.5,149.56838217287807
2308.6,149.5686203409669
2308.7000000000003,149.56885847903885
2308.8,149.56909658709912
2308.9,149.56933466515247
2309.,149.5695727132041
2309.1,149.5698107312589
2309.2000000000003,149.570048719322
2309.3,149.57028667739823
2309.4,149.57052460549272
2309.5,149.57076250361044
2309.6,149.57100037175633
2309.7000000000003,149.57123820993542
2309.8,149.57147601815277
2309.9,149.5717137964133
2310.,149.57195154472203
2310.1,149.57218926308397
2310.2000000000003,149.57242695150407
2310.3,149.57266460998736
2310.4,149.5729022385388
2310.5,149.57313983716338
2310.6,149.5733774058661
2310.7000000000003,149.57361494465195
2310.8,149.57385245352592
2310.9,149.574089932493
2311.,149.57432738155808
2311.1,149.5745648007263
2311.2000000000003,149.57480219000263
2311.3,149.57503954939196
2311.4,149.5752768788992
2311.5,149.57551417852946
2311.6,149.5757514482877
2311.7000000000003,149.57598868817885
2311.8,149.57622589820792
2311.9,149.5764630783799
2312.,149.57670022869976
2312.1,149.57693734917245
2312.2000000000003,149.57717443980292
2312.3,149.5774115005962
2312.4,149.57764853155723
2312.5,149.57788553269094
2312.6,149.57812250400235
2312.7000000000003,149.57835944549635
2312.8,149.57859635717804
2312.9,149.5788332390523
2313.,149.57907009112407
2313.1,149.5793069133983
2313.2000000000003,149.5795437058801
2313.3,149.57978046857426
2313.4,149.5800172014858
2313.5,149.58025390461972
2313.6,149.58049057798087
2313.7000000000003,149.58072722157434
2313.8,149.58096383540502
2313.9,149.58120041947777
2314.,149.5814369737977
2314.1,149.58167349836975
2314.2000000000003,149.58190999319876
2314.3,149.58214645828977
2314.4,149.58238289364766
2314.5,149.58261929927744
2314.6,149.58285567518405
2314.7000000000003,149.58309202137232
2314.8,149.58332833784743
2314.9,149.5835646246141
2315.,149.58380088167735
2315.1,149.5840371090422
2315.2000000000003,149.58427330671353
2315.3,149.58450947469618
2315.4,149.58474561299528
2315.5,149.5849817216156
2315.6,149.58521780056216
2315.7000000000003,149.58545384983987
2315.8,149.5856898694537
2315.9,149.58592585940852
2316.,149.58616181970936
2316.1,149.58639775036107
2316.2000000000003,149.5866336513686
2316.3,149.58686952273683
2316.4,149.5871053644708
2316.5,149.5873411765754
2316.6,149.58757695905547
2316.7000000000003,149.58781271191606
2316.8,149.588048435162
2316.9,149.58828412879825
2317.,149.58851979282974
2317.1,149.58875542726133
2317.2000000000003,149.58899103209802
2317.3,149.58922660734476
2317.4,149.58946215300642
2317.5,149.58969766908783
2317.6,149.589933155594
2317.7000000000003,149.59016861252982
2317.8,149.59040403990025
2317.9,149.59063943771014
2318.,149.59087480596446
2318.1,149.59111014466808
2318.2000000000003,149.59134545382594
2318.3,149.59158073344287
2318.4,149.59181598352384
2318.5,149.59205120407375
2318.6,149.59228639509757
2318.7000000000003,149.59252155660013
2318.8,149.59275668858635
2318.9,149.59299179106114
2319.,149.59322686402933
2319.1,149.59346190749596
2319.2000000000003,149.5936969214658
2319.3,149.59393190594386
2319.4,149.59416686093493
2319.5,149.59440178644402
2319.6,149.59463668247594
2319.7000000000003,149.5948715490356
2319.8,149.59510638612795
2319.9,149.59534119375778
2320.,149.59557597193012
2320.1,149.59581072064967
2320.2000000000003,149.5960454399215
2320.3,149.59628012975043
2320.4,149.59651479014136
2320.5,149.5967494210991
2320.6,149.59698402262867
2320.7000000000003,149.5972185947349
2320.8,149.59745313742263
2320.9,149.5976876506967
2321.,149.5979221345622
2321.1,149.5981565890238
2321.2000000000003,149.59839101408647
2321.3,149.5986254097551
2321.4,149.59885977603452
2321.5,149.59909411292963
2321.6,149.59932842044532
2321.7000000000003,149.59956269858642
2321.8,149.59979694735787
2321.9,149.60003116676452
2322.,149.6002653568112
2322.1,149.6004995175028
2322.2000000000003,149.60073364884423
2322.3,149.6009677508403
2322.4,149.60120182349598
2322.5,149.601435866816
2322.6,149.60166988080528
2322.7000000000003,149.60190386546876
2322.8,149.6021378208112
2322.9,149.60237174683752
2323.,149.6026056435525
2323.1,149.6028395109612
2323.2000000000003,149.60307334906818
2323.3,149.60330715787862
2323.4,149.60354093739704
2323.5,149.60377468762863
2323.6,149.60400840857804
2323.7000000000003,149.6042421002502
2323.8,149.60447576264997
2323.9,149.60470939578212
2324.,149.6049429996516
2324.1,149.6051765742632
2324.2000000000003,149.60541011962172
2324.3,149.60564363573218
2324.4,149.6058771225993
2324.5,149.606110580228
2324.6,149.606344008623
2324.7000000000003,149.60657740778925
2324.8,149.60681077773157
2324.9,149.6070441184548
2325.,149.6072774299638
2325.1,149.60751071226335
2325.2000000000003,149.6077439653584
2325.3,149.60797718925366
2325.4,149.60821038395412
2325.5,149.60844354946443
2325.6,149.60867668578956
2325.7000000000003,149.60890979293433
2325.8,149.6091428709035
2325.9,149.60937591970202
2326.,149.60960893933463
2326.1,149.60984192980615
2326.2000000000003,149.61007489112149
2326.3,149.61030782328547
2326.4,149.61054072630282
2326.5,149.61077360017845
2326.6,149.61100644491714
2326.7000000000003,149.6112392605238
2326.8,149.61147204700322
2326.9,149.6117048043601
2327.,149.61193753259943
2327.1,149.61217023172597
2327.2000000000003,149.61240290174456
2327.3,149.61263554265992
2327.4,149.61286815447698
2327.5,149.6131007372005
2327.6,149.61333329083533
2327.7000000000003,149.6135658153863
2327.8,149.6137983108582
2327.9,149.61403077725575
2328.,149.6142632145839
2328.1,149.61449562284741
2328.2000000000003,149.6147280020511
2328.3,149.61496035219974
2328.4,149.61519267329822
2328.5,149.6154249653513
2328.6,149.61565722836372
2328.7000000000003,149.61588946234036
2328.8,149.61612166728605
2328.9,149.61635384320553
2329.,149.61658599010363
2329.1,149.61681810798513
2329.2000000000003,149.61705019685488
2329.3,149.6172822567176
2329.4,149.61751428757825
2329.5,149.61774628944138
2329.6,149.61797826231202
2329.7000000000003,149.61821020619476
2329.8,149.61844212109457
2329.9,149.61867400701618
2330.,149.6189058639643
2330.1,149.61913769194388
2330.2000000000003,149.61936949095968
2330.3,149.61960126101633
2330.4,149.61983300211872
2330.5,149.62006471427173
2330.6,149.62029639748
2330.7000000000003,149.62052805174835
2330.8,149.6207596770816
2330.9,149.62099127348458
2331.,149.62122284096196
2331.1,149.62145437951864
2331.2000000000003,149.6216858891593
2331.3,149.62191736988876
2331.4,149.62214882171182
2331.5,149.62238024463318
2331.6,149.62261163865773
2331.7000000000003,149.62284300379014
2331.8,149.62307434003526
2331.9,149.6233056473978
2332.,149.62353692588266
2332.1,149.62376817549446
2332.2000000000003,149.62399939623802
2332.3,149.62423058811808
2332.4,149.62446175113956
2332.5,149.624692885307
2332.6,149.6249239906254
2332.7000000000003,149.6251550670993
2332.8,149.6253861147337
2332.9,149.6256171335331
2333.,149.62584812350252
2333.1,149.62607908464656
2333.2000000000003,149.62631001697008
2333.3,149.62654092047768
2333.4,149.62677179517428
2333.5,149.6270026410646
2333.6,149.62723345815334
2333.7000000000003,149.6274642464453
2333.8,149.6276950059453
2333.9,149.62792573665797
2334.,149.62815643858815
2334.1,149.62838711174052
2334.2000000000003,149.62861775611992
2334.3,149.62884837173104
2334.4,149.62907895857862
2334.5,149.6293095166675
2334.6,149.6295400460023
2334.7000000000003,149.6297705465878
2334.8,149.63000101842883
2334.9,149.63023146153006
2335.,149.63046187589623
2335.1,149.63069226153215
2335.2000000000003,149.63092261844247
2335.3,149.63115294663194
2335.4,149.63138324610543
2335.5,149.63161351686747
2335.6,149.631843758923
2335.7000000000003,149.63207397227663
2335.8,149.6323041569332
2335.9,149.63253431289732
2336.,149.63276444017376
2336.1,149.6329945387673
2336.2000000000003,149.63322460868267
2336.3,149.63345464992454
2336.4,149.63368466249767
2336.5,149.63391464640682
2336.6,149.63414460165671
2336.7000000000003,149.634374528252
2336.8,149.63460442619754
2336.9,149.63483429549797
2337.,149.63506413615798
2337.1,149.6352939481824
2337.2000000000003,149.63552373157583
2337.3,149.6357534863431
2337.4,149.63598321248884
2337.5,149.63621291001786
2337.6,149.6364425789348
2337.7000000000003,149.63667221924447
2337.8,149.63690183095147
2337.9,149.6371314140606
2338.,149.63736096857653
2338.1,149.63759049450397
2338.2000000000003,149.63781999184766
2338.3,149.63804946061234
2338.4,149.63827890080265
2338.5,149.63850831242334
2338.6,149.6387376954791
2338.7000000000003,149.6389670499747
2338.8,149.63919637591482
2338.9,149.6394256733041
2339.,149.63965494214725
2339.1,149.639884182449
2339.2000000000003,149.64011339421413
2339.3,149.64034257744723
2339.4,149.64057173215312
2339.5,149.64080085833635
2339.6,149.64102995600174
2339.7000000000003,149.641259025154
2339.8,149.6414880657977
2339.9,149.6417170779376
2340.,149.64194606157844
2340.1,149.64217501672485
2340.2000000000003,149.6424039433816
2340.3,149.64263284155322
2340.4,149.64286171124468
2340.5,149.6430905524604
2340.6,149.64331936520523
2340.7000000000003,149.64354814948376
2340.8,149.64377690530074
2340.9,149.64400563266085
2341.,149.64423433156873
2341.1,149.64446300202917
2341.2000000000003,149.64469164404673
2341.3,149.64492025762615
2341.4,149.6451488427721
2341.5,149.64537739948926
2341.6,149.64560592778238
2341.7000000000003,149.645834427656
2341.8,149.64606289911498
2341.9,149.6462913421638
2342.,149.64651975680724
2342.1,149.64674814305002
2342.2000000000003,149.64697650089667
2342.3,149.64720483035202
2342.4,149.64743313142066
2342.5,149.64766140410725
2342.6,149.64788964841654
2342.7000000000003,149.64811786435317
2342.8,149.64834605192164
2342.9,149.64857421112688
2343.,149.6488023419734
2343.1,149.64903044446592
2343.2000000000003,149.64925851860906
2343.3,149.64948656440754
2343.4,149.64971458186602
2343.5,149.64994257098905
2343.6,149.65017053178147
2343.7000000000003,149.65039846424781
2343.8,149.65062636839275
2343.9,149.65085424422102
2344.,149.6510820917372
2344.1,149.6513099109459
2344.2000000000003,149.6515377018519
2344.3,149.65176546445983
2344.4,149.65199319877428
2344.5,149.6522209047999
2344.6,149.6524485825414
2344.7000000000003,149.65267623200344
2344.8,149.6529038531906
2344.9,149.65313144610752
2345.,149.65335901075895
2345.1,149.65358654714947
2345.2000000000003,149.6538140552837
2345.3,149.65404153516633
2345.4,149.654268986802
2345.5,149.6544964101954
2345.6,149.654723805351
2345.7000000000003,149.65495117227363
2345.8,149.65517851096786
2345.9,149.65540582143834
2346.,149.6556331036896
2346.1,149.65586035772648
2346.2000000000003,149.65608758355347
2346.3,149.65631478117524
2346.4,149.6565419505964
2346.5,149.65676909182164
2346.6,149.65699620485552
2346.7000000000003,149.65722328970276
2346.8,149.65745034636797
2346.9,149.6576773748557
2347.,149.65790437517066
2347.1,149.65813134731744
2347.2000000000003,149.6583582913007
2347.3,149.65858520712501
2347.4,149.65881209479505
2347.5,149.65903895431538
2347.6,149.65926578569074
2347.7000000000003,149.6594925889256
2347.8,149.6597193640247
2347.9,149.65994611099265
2348.,149.66017282983398
2348.1,149.66039952055343
2348.2000000000003,149.6606261831555
2348.3,149.6608528176449
2348.4,149.66107942402616
2348.5,149.66130600230395
2348.6,149.6615325524829
2348.7000000000003,149.66175907456758
2348.8,149.6619855685626
2348.9,149.66221203447265
2349.,149.66243847230217
2349.1,149.66266488205596
2349.2000000000003,149.66289126373854
2349.3,149.66311761735454
2349.4,149.66334394290848
2349.5,149.66357024040508
2349.6,149.66379650984888
2349.7000000000003,149.66402275124452
2349.8,149.66424896459657
2349.9,149.6644751499097
2350.,149.66470130718832
2350.1,149.66492743643724
2350.2000000000003,149.66515353766107
2350.3,149.66537961086422
2350.4,149.6656056560514
2350.5,149.66583167322722
2350.6,149.66605766239627
2350.7000000000003,149.666283623563
2350.8,149.66650955673228
2350.9,149.66673546190847
2351.,149.66696133909628
2351.1,149.66718718830018
2351.2000000000003,149.6674130095249
2351.3,149.66763880277495
2351.4,149.66786456805494
2351.5,149.66809030536942
2351.6,149.66831601472305
2351.7000000000003,149.66854169612031
2351.8,149.66876734956594
2351.9,149.66899297506433
2352.,149.6692185726202
2352.1,149.6694441422381
2352.2000000000003,149.66966968392265
2352.3,149.66989519767827
2352.4,149.67012068350965
2352.5,149.67034614142145
2352.6,149.6705715714181
2352.7000000000003,149.67079697350422
2352.8,149.67102234768444
2352.9,149.6712476939633
2353.,149.67147301234533
2353.1,149.67169830283513
2353.2000000000003,149.67192356543728
2353.3,149.67214880015635
2353.4,149.6723740069969
2353.5,149.67259918596358
2353.6,149.67282433706077
2353.7000000000003,149.67304946029319
2353.8,149.6732745556654
2353.9,149.67349962318187
2354.,149.67372466284723
2354.1,149.67394967466603
2354.2000000000003,149.6741746586428
2354.3,149.67439961478223
2354.4,149.67462454308867
2354.5,149.67484944356687
2354.6,149.67507431622127
2354.7000000000003,149.67529916105644
2354.8,149.67552397807702
2354.9,149.67574876728747
2355.,149.6759735286924
2355.1,149.6761982622963
2355.2000000000003,149.6764229681038
2355.3,149.67664764611942
2355.4,149.67687229634768
2355.5,149.67709691879313
2355.6,149.6773215134604
2355.7000000000003,149.67754608035395
2355.8,149.67777061947834
2355.9,149.67799513083816
2356.,149.67821961443792
2356.1,149.67844407028218
2356.2000000000003,149.67866849837546
2356.3,149.67889289872235
2356.4,149.6791172713273
2356.5,149.67934161619493
2356.6,149.6795659333297
2356.7000000000003,149.67979022273633
2356.8,149.68001448441916
2356.9,149.68023871838278
2357.,149.68046292463174
2357.1,149.68068710317058
2357.2000000000003,149.68091125400386
2357.3,149.68113537713612
2357.4,149.68135947257176
2357.5,149.68158354031544
2357.6,149.68180758037167
2357.7000000000003,149.68203159274498
2357.8,149.68225557743986
2357.9,149.68247953446084
2358.,149.6827034638125
2358.1,149.68292736549935
2358.2000000000003,149.68315123952584
2358.3,149.68337508589656
2358.4,149.68359890461602
2358.5,149.6838226956888
2358.6,149.68404645911926
2358.7000000000003,149.68427019491213
2358.8,149.6844939030718
2358.9,149.68471758360278
2359.,149.68494123650962
2359.1,149.6851648617968
2359.2000000000003,149.68538845946895
2359.3,149.6856120295304
2359.4,149.68583557198585
2359.5,149.68605908683978
2359.6,149.68628257409654
2359.7000000000003,149.6865060337608
2359.8,149.68672946583703
2359.9,149.6869528703297
2360.,149.6871762472434
2360.1,149.6873995965825
2360.2000000000003,149.68762291835162
2360.3,149.68784621255529
2360.4,149.6880694791979
2360.5,149.68829271828403
2360.6,149.68851592981818
2360.7000000000003,149.68873911380487
2360.8,149.68896227024854
2360.9,149.6891853991537
2361.,149.68940850052482
2361.1,149.6896315743665
2361.2000000000003,149.68985462068318
2361.3,149.69007763947937
2361.4,149.6903006307595
2361.5,149.6905235945282
2361.6,149.69074653078982
2361.7000000000003,149.69096943954898
2361.8,149.69119232081002
2361.9,149.69141517457754
2362.,149.69163800085605
2362.1,149.69186079964993
2362.2000000000003,149.69208357096375
2362.3,149.69230631480195
2362.4,149.69252903116913
2362.5,149.69275172006962
2362.6,149.69297438150798
2362.7000000000003,149.69319701548872
2362.8,149.69341962201622
2362.9,149.69364220109514
2363.,149.69386475272978
2363.1,149.69408727692468
2363.2000000000003,149.6943097736843
2363.3,149.69453224301324
2363.4,149.6947546849158
2363.5,149.69497709939657
2363.6,149.69519948646
2363.7000000000003,149.69542184611058
2363.8,149.69564417835278
2363.9,149.69586648319094
2364.,149.69608876062975
2364.1,149.69631101067355
2364.2000000000003,149.69653323332682
2364.3,149.6967554285941
2364.4,149.69697759647977
2364.5,149.69719973698827
2364.6,149.69742185012421
2364.7000000000003,149.6976439358919
2364.8,149.69786599429597
2364.9,149.69808802534072
2365.,149.69831002903072
2365.1,149.69853200537037
2365.2000000000003,149.69875395436412
2365.3,149.69897587601653
2365.4,149.69919777033195
2365.5,149.69941963731486
2365.6,149.69964147696982
2365.7000000000003,149.6998632893011
2365.8,149.70008507431336
2365.9,149.70030683201094
2366.,149.70052856239823
2366.1,149.70075026547983
2366.2000000000003,149.70097194126006
2366.3,149.70119358974344
2366.4,149.70141521093444
2366.5,149.70163680483745
2366.6,149.701858371457
2366.7000000000003,149.70207991079747
2366.8,149.7023014228633
2366.9,149.70252290765896
2367.,149.70274436518886
2367.1,149.70296579545752
2367.2000000000003,149.70318719846932
2367.3,149.70340857422875
2367.4,149.7036299227402
2367.5,149.7038512440081
2367.6,149.70407253803697
2367.7000000000003,149.70429380483117
2367.8,149.70451504439512
2367.9,149.70473625673336
2368.,149.7049574418502
2368.1,149.7051785997502
2368.2000000000003,149.70539973043782
2368.3,149.7056208339173
2368.4,149.70584191019321
2368.5,149.70606295926987
2368.6,149.70628398115187
2368.7000000000003,149.70650497584347
2368.8,149.70672594334928
2368.9,149.70694688367362
2369.,149.7071677968209
2369.1,149.70738868279565
2369.2000000000003,149.70760954160218
2369.3,149.70783037324495
2369.4,149.70805117772838
2369.5,149.7082719550569
2369.6,149.70849270523493
2369.7000000000003,149.7087134282669
2369.8,149.70893412415717
2369.9,149.70915479291028
2370.,149.70937543453056
2370.1,149.70959604902245
2370.2000000000003,149.70981663639034
2370.3,149.71003719663867
2370.4,149.71025772977183
2370.5,149.71047823579426
2370.6,149.7106987147104
2370.7000000000003,149.71091916652458
2370.8,149.7111395912413
2370.9,149.7113599888649
2371.,149.7115803593998
2371.1,149.7118007028504
2371.2000000000003,149.71202101922114
2371.3,149.71224130851644
2371.4,149.71246157074066
2371.5,149.71268180589826
2371.6,149.71290201399356
2371.7000000000003,149.71312219503102
2371.8,149.71334234901502
2371.9,149.71356247595003
2372.,149.71378257584033
2372.1,149.7140026486904
2372.2000000000003,149.71422269450463
2372.3,149.71444271328738
2372.4,149.71466270504308
2372.5,149.7148826697761
2372.6,149.71510260749088
2372.7000000000003,149.71532251819175
2372.8,149.71554240188314
2372.9,149.7157622585695
2373.,149.7159820882551
2373.1,149.71620189094438
2373.2000000000003,149.7164216666418
2373.3,149.71664141535163
2373.4,149.71686113707835
2373.5,149.7170808318263
2373.6,149.71730049959984
2373.7000000000003,149.71752014040342
2373.8,149.7177397542414
2373.9,149.71795934111813
2374.,149.71817890103802
2374.1,149.71839843400545
2374.2000000000003,149.71861794002487
2374.3,149.71883741910057
2374.4,149.71905687123686
2374.5,149.71927629643818
2374.6,149.71949569470908
2374.7000000000003,149.71971506605377
2374.8,149.71993441047658
2374.9,149.72015372798194
2375.,149.72037301857424
2375.1,149.72059228225785
2375.2000000000003,149.72081151903714
2375.3,149.72103072891647
2375.4,149.7212499119002
2375.5,149.72146906799276
2375.6,149.72168819719843
2375.7000000000003,149.72190729952166
2375.8,149.72212637496676
2375.9,149.7223454235381
2376.,149.72256444524007
2376.1,149.72278344007697
2376.2000000000003,149.72300240805322
2376.3,149.72322134917317
2376.4,149.72344026344118
2376.5,149.72365915086166
2376.6,149.7238780114389
2376.7000000000003,149.72409684517723
2376.8,149.72431565208115
2376.9,149.72453443215488
2377.,149.7247531854028
2377.1,149.7249719118293
2377.2000000000003,149.72519061143873
2377.3,149.72540928423538
2377.4,149.72562793022374
2377.5,149.725846549408
2377.6,149.72606514179262
2377.7000000000003,149.7262837073819
2377.8,149.72650224618016
2377.9,149.72672075819185
2378.,149.72693924342127
2378.1,149.7271577018727
2378.2000000000003,149.7273761335506
2378.3,149.72759453845924
2378.4,149.72781291660291
2378.5,149.72803126798607
2378.6,149.72824959261297
2378.7000000000003,149.72846789048805
2378.8,149.72868616161554
2378.9,149.72890440599983
2379.,149.72912262364525
2379.1,149.7293408145562
2379.2000000000003,149.72955897873692
2379.3,149.72977711619177
2379.4,149.7299952269251
2379.5,149.7302133109413
2379.6,149.7304313682446
2379.7000000000003,149.7306493988394
2379.8,149.73086740273004
2379.9,149.73108537992076
2380.,149.731303330416
2380.1,149.73152125421998
2380.2000000000003,149.73173915133708
2380.3,149.7319570217717
2380.4,149.73217486552807
2380.5,149.7323926826105
2380.6,149.73261047302344
2380.7000000000003,149.7328282367711
2380.8,149.73304597385783
2380.9,149.73326368428795
2381.,149.73348136806578
2381.1,149.7336990251956
2381.2000000000003,149.7339166556818
2381.3,149.73413425952873
2381.4,149.7343518367406
2381.5,149.73456938732178
2381.6,149.73478691127661
2381.7000000000003,149.73500440860934
2381.8,149.73522187932437
2381.9,149.7354393234259
2382.,149.7356567409183
2382.1,149.73587413180593
2382.2000000000003,149.736091496093
2382.3,149.73630883378394
2382.4,149.736526144883
2382.5,149.73674342939444
2382.6,149.73696068732258
2382.7000000000003,149.7371779186718
2382.8,149.7373951234463
2382.9,149.7376123016505
2383.,149.73782945328867
2383.1,149.73804657836504
2383.2000000000003,149.73826367688397
2383.3,149.73848074884975
2383.4,149.7386977942667
2383.5,149.73891481313908
2383.6,149.73913180547117
2383.7000000000003,149.73934877126737
2383.8,149.73956571053188
2383.9,149.73978262326904
2384.,149.7399995094831
2384.1,149.74021636917843
2384.2000000000003,149.74043320235924
2384.3,149.7406500090299
2384.4,149.7408667891946
2384.5,149.74108354285775
2384.6,149.74130027002357
2384.7000000000003,149.74151697069635
2384.8,149.74173364488036
2384.9,149.74195029257996
2385.,149.74216691379937
2385.1,149.7423835085429
2385.2000000000003,149.7426000768148
2385.3,149.74281661861943
2385.4,149.743033133961
2385.5,149.74324962284385
2385.6,149.74346608527222
2385.7000000000003,149.74368252125035
2385.8,149.7438989307826
2385.9,149.7441153138732
2386.,149.74433167052646
2386.1,149.7445480007466
2386.2000000000003,149.744764304538
2386.3,149.74498058190485
2386.4,149.74519683285143
2386.5,149.74541305738202
2386.6,149.74562925550092
2386.7000000000003,149.74584542721237
2386.8,149.7460615725207
2386.9,149.74627769143004
2387.,149.74649378394483
2387.1,149.74670985006918
2387.2000000000003,149.74692588980753
2387.3,149.74714190316402
2387.4,149.74735789014292
2387.5,149.7475738507485
2387.6,149.7477897849851
2387.7000000000003,149.7480056928569
2387.8,149.74822157436816
2387.9,149.74843742952325
2388.,149.7486532583263
2388.1,149.7488690607816
2388.2000000000003,149.74908483689356
2388.3,149.7493005866662
2388.4,149.74951631010387
2388.5,149.74973200721084
2388.6,149.74994767799137
2388.7000000000003,149.75016332244977
2388.8,149.7503789405902
2388.9,149.75059453241695
2389.,149.75081009793425
2389.1,149.75102563714637
2389.2000000000003,149.7512411500576
2389.3,149.75145663667212
2389.4,149.75167209699416
2389.5,149.75188753102807
2389.6,149.75210293877802
2389.7000000000003,149.75231832024832
2389.8,149.75253367544315
2389.9,149.75274900436676
2390.,149.75296430702338
2390.1,149.7531795834173
2390.2000000000003,149.75339483355273
2390.3,149.75361005743395
2390.4,149.7538252550652
2390.5,149.75404042645067
2390.6,149.7542555715946
2390.7000000000003,149.75447069050125
2390.8,149.7546857831749
2390.9,149.7549008496197
2391.,149.75511588983989
2391.1,149.7553309038398
2391.2000000000003,149.75554589162354
2391.3,149.75576085319545
2391.4,149.75597578855968
2391.5,149.75619069772054
2391.6,149.75640558068224
2391.7000000000003,149.7566204374489
2391.8,149.75683526802482
2391.9,149.75705007241433
2392.,149.75726485062154
2392.1,149.75747960265068
2392.2000000000003,149.757694328506
2392.3,149.7579090281917
2392.4,149.75812370171207
2392.5,149.75833834907127
2392.6,149.75855297027348
2392.7000000000003,149.75876756532298
2392.8,149.75898213422406
2392.9,149.75919667698082
2393.,149.75941119359751
2393.1,149.75962568407834
2393.2000000000003,149.75984014842763
2393.3,149.76005458664943
2393.4,149.76026899874807
2393.5,149.76048338472768
2393.6,149.76069774459253
2393.7000000000003,149.76091207834688
2393.8,149.76112638599488
2393.9,149.76134066754065
2394.,149.76155492298855
2394.1,149.76176915234274
2394.2000000000003,149.76198335560744
2394.3,149.7621975327868
2394.4,149.76241168388506
2394.5,149.76262580890642
2394.6,149.76283990785515
2394.7000000000003,149.76305398073535
2394.8,149.76326802755128
2394.9,149.7634820483071
2395.,149.76369604300706
2395.1,149.76391001165535
2395.2000000000003,149.76412395425615
2395.3,149.76433787081365
2395.4,149.76455176133211
2395.5,149.76476562581564
2395.6,149.76497946426852
2395.7000000000003,149.7651932766949
2395.8,149.76540706309893
2395.9,149.76562082348488
2396.,149.76583455785692
2396.1,149.76604826621917
2396.2000000000003,149.76626194857593
2396.3,149.7664756049314
2396.4,149.76668923528968
2396.5,149.76690283965502
2396.6,149.76711641803146
2396.7000000000003,149.76732997042345
2396.8,149.76754349683495
2396.9,149.76775699727023
2397.,149.76797047173355
2397.1,149.76818392022895
2397.2000000000003,149.7683973427607
2397.3,149.76861073933296
2397.4,149.76882410994992
2397.5,149.76903745461573
2397.6,149.76925077333456
2397.7000000000003,149.76946406611063
2397.8,149.76967733294813
2397.9,149.76989057385126
2398.,149.77010378882406
2398.1,149.77031697787083
2398.2000000000003,149.77053014099576
2398.3,149.77074327820293
2398.4,149.77095638949655
2398.5,149.77116947488076
2398.6,149.7713825343598
2398.7000000000003,149.7715955679378
2398.8,149.77180857561896
2398.9,149.77202155740738
2399.,149.77223451330727
2399.1,149.77244744332287
2399.2000000000003,149.77266034745819
2399.3,149.77287322571752
2399.4,149.77308607810497
2399.5,149.77329890462468
2399.6,149.77351170528092
2399.7000000000003,149.7737244800778
2399.8,149.77393722901937
2399.9,149.77414995210992
2400.,149.77436264935358
2400.1,149.77457532075448
2400.2000000000003,149.77478796631675
2400.3,149.77500058604468
2400.4,149.7752131799423
2400.5,149.7754257480138
2400.6,149.77563829026334
2400.7000000000003,149.7758508066951
2400.8,149.7760632973132
2400.9,149.77627576212168
2401.,149.77648820112492
2401.1,149.77670061432693
2401.2000000000003,149.77691300173197
2401.3,149.777125363344
2401.4,149.77733769916725
2401.5,149.77755000920595
2401.6,149.7777622934642
2401.7000000000003,149.77797455194604
2401.8,149.77818678465576
2401.9,149.77839899159747
2402.,149.77861117277524
2402.1,149.77882332819328
2402.2000000000003,149.7790354578557
2402.3,149.7792475617667
2402.4,149.7794596399303
2402.5,149.7796716923508
2402.6,149.7798837190321
2402.7000000000003,149.78009571997862
2402.8,149.78030769519435
2402.9,149.78051964468335
2403.,149.78073156844994
2403.1,149.78094346649812
2403.2000000000003,149.781155338832
2403.3,149.7813671854558
2403.4,149.78157900637365
2403.5,149.78179080158958
2403.6,149.78200257110788
2403.7000000000003,149.78221431493253
2403.8,149.78242603306774
2403.9,149.78263772551756
2404.,149.7828493922862
2404.1,149.78306103337778
2404.2000000000003,149.78327264879633
2404.3,149.78348423854607
2404.4,149.78369580263112
2404.5,149.7839073410556
2404.6,149.78411885382354
2404.7000000000003,149.78433034093914
2404.8,149.78454180240652
2404.9,149.7847532382298
2405.,149.78496464841308
2405.1,149.78517603296038
2405.2000000000003,149.78538739187604
2405.3,149.78559872516402
2405.4,149.78581003282846
2405.5,149.78602131487352
2405.6,149.78623257130323
2405.7000000000003,149.78644380212177
2405.8,149.7866550073332
2405.9,149.7868661869416
2406.,149.7870773409512
2406.1,149.78728846936605
2406.2000000000003,149.78749957219026
2406.3,149.78771064942794
2406.4,149.78792170108312
2406.5,149.78813272716005
2406.6,149.7883437276627
2406.7000000000003,149.78855470259523
2406.8,149.7887656519618
2406.9,149.78897657576638
2407.,149.7891874740132
2407.1,149.78939834670632
2407.2000000000003,149.78960919384983
2407.3,149.78982001544776
2407.4,149.79003081150438
2407.5,149.79024158202364
2407.6,149.79045232700963
2407.7000000000003,149.7906630464665
2407.8,149.79087374039838
2407.9,149.79108440880938
2408.,149.7912950517035
2408.1,149.7915056690848
2408.2000000000003,149.7917162609575
2408.3,149.79192682732565
2408.4,149.7921373681933
2408.5,149.79234788356453
2408.6,149.7925583734435
2408.7000000000003,149.79276883783425
2408.8,149.79297927674088
2408.9,149.79318969016745
2409.,149.7934000781181
2409.1,149.79361044059686
2409.2000000000003,149.7938207776078
2409.3,149.79403108915508
2409.4,149.79424137524276
2409.5,149.79445163587485
2409.6,149.79466187105555
2409.7000000000003,149.7948720807888
2409.8,149.79508226507875
2409.9,149.79529242392954
2410.,149.79550255734517
2410.1,149.79571266532963
2410.2000000000003,149.79592274788723
2410.3,149.7961328050218
2410.4,149.7963428367376
2410.5,149.79655284303865
2410.6,149.79676282392896
2410.7000000000003,149.7969727794126
2410.8,149.79718270949368
2410.9,149.79739261417635
2411.,149.79760249346452
2411.1,149.79781234736237
2411.2000000000003,149.798022175874
2411.3,149.7982319790033
2411.4,149.79844175675447
2411.5,149.79865150913164
2411.6,149.7988612361387
2411.7000000000003,149.79907093777982
2411.8,149.79928061405903
2411.9,149.79949026498045
2412.,149.79969989054808
2412.1,149.79990949076594
2412.2000000000003,149.80011906563817
2412.3,149.80032861516887
2412.4,149.80053813936198
2412.5,149.8007476382216
2412.6,149.80095711175176
2412.7000000000003,149.8011665599566
2412.8,149.8013759828401
2412.9,149.80158538040635
2413.,149.80179475265942
2413.1,149.8020040996033
2413.2000000000003,149.80221342124204
2413.3,149.80242271757973
2413.4,149.80263198862045
2413.5,149.8028412343682
2413.6,149.80305045482706
2413.7000000000003,149.803259650001
2413.8,149.80346881989414
2413.9,149.80367796451054
2414.,149.80388708385422
2414.1,149.80409617792918
2414.2000000000003,149.80430524673952
2414.3,149.80451429028926
2414.4,149.80472330858242
2414.5,149.80493230162313
2414.6,149.80514126941532
2414.7000000000003,149.8053502119631
2414.8,149.80555912927042
2414.9,149.80576802134146
2415.,149.80597688818008
2415.1,149.80618572979049
2415.2000000000003,149.80639454617662
2415.3,149.80660333734252
2415.4,149.80681210329226
2415.5,149.80702084402986
2415.6,149.80722955955932
2415.7000000000003,149.8074382498847
2415.8,149.80764691501003
2415.9,149.80785555493927
2416.,149.80806416967658
2416.1,149.8082727592259
2416.2000000000003,149.80848132359125
2416.3,149.8086898627767
2416.4,149.8088983767863
2416.5,149.80910686562402
2416.6,149.80931532929384
2416.7000000000003,149.80952376779982
2416.8,149.80973218114607
2416.9,149.8099405693365
2417.,149.8101489323752
2417.1,149.8103572702662
2417.2000000000003,149.81056558301344
2417.3,149.81077387062095
2417.4,149.81098213309284
2417.5,149.81119037043297
2417.6,149.8113985826455
2417.7000000000003,149.81160676973445
2417.8,149.81181493170374
2417.9,149.81202306855744
2418.,149.81223118029953
2418.1,149.812439266934
2418.2000000000003,149.81264732846498
2418.3,149.81285536489634
2418.4,149.8130633762322
2418.5,149.81327136247646
2418.6,149.8134793236332
2418.7000000000003,149.81368725970643
2418.8,149.81389517070016
2418.9,149.81410305661836
2419.,149.81431091746506
2419.1,149.81451875324427
2419.2000000000003,149.81472656395988
2419.3,149.81493434961607
2419.4,149.81514211021675
2419.5,149.81534984576595
2419.6,149.81555755626763
2419.7000000000003,149.81576524172587
2419.8,149.81597290214455
2419.9,149.81618053752774
2420.,149.8163881478794
2420.1,149.81659573320357
2420.2000000000003,149.81680329350428
2420.3,149.8170108287854
2420.4,149.81721833905107
2420.5,149.81742582430513
2420.6,149.8176332845517
2420.7000000000003,149.81784071979467
2420.8,149.81804813003814
2420.9,149.818255515286
2421.,149.81846287554228
2421.1,149.818670210811
2421.2000000000003,149.81887752109608
2421.3,149.81908480640163
2421.4,149.81929206673146
2421.5,149.81949930208967
2421.6,149.81970651248022
2421.7000000000003,149.81991369790708
2421.8,149.82012085837425
2421.9,149.82032799388574
2422.,149.82053510444547
2422.1,149.82074219005747
2422.2000000000003,149.82094925072565
2422.3,149.82115628645406
2422.4,149.82136329724662
2422.5,149.82157028310738
2422.6,149.82177724404028
2422.7000000000003,149.82198418004927
2422.8,149.82219109113834
2422.9,149.82239797731154
2423.,149.82260483857274
2423.1,149.82281167492593
2423.2000000000003,149.8230184863751
2423.3,149.82322527292416
2423.4,149.82343203457722
2423.5,149.82363877133815
2423.6,149.82384548321096
2423.7000000000003,149.8240521701996
2423.8,149.82425883230798
2423.9,149.82446546954014
2424.,149.82467208190005
2424.1,149.82487866939158
2424.2000000000003,149.82508523201878
2424.3,149.82529176978568
2424.4,149.8254982826961
2424.5,149.82570477075407
2424.6,149.8259112339635
2424.7000000000003,149.82611767232842
2424.8,149.82632408585278
2424.9,149.8265304745404
2425.,149.82673683839548
2425.1,149.82694317742178
2425.2000000000003,149.82714949162343
2425.3,149.8273557810042
2425.4,149.82756204556816
2425.5,149.8277682853192
2425.6,149.8279745002613
2425.7000000000003,149.8281806903984
2425.8,149.8283868557345
2425.9,149.8285929962735
2426.,149.82879911201937
2426.1,149.82900520297605
2426.2000000000003,149.82921126914752
2426.3,149.82941731053765
2426.4,149.8296233271505
2426.5,149.8298293189899
2426.6,149.83003528605988
2426.7000000000003,149.83024122836432
2426.8,149.83044714590721
2426.9,149.83065303869247
2427.,149.83085890672407
2427.1,149.83106475000596
2427.2000000000003,149.83127056854204
2427.3,149.8314763623362
2427.4,149.83168213139248
2427.5,149.83188787571476
2427.6,149.83209359530701
2427.7000000000003,149.83229929017313
2427.8,149.83250496031712
2427.9,149.83271060574288
2428.,149.8329162264543
2428.1,149.83312182245538
2428.2000000000003,149.83332739374993
2428.3,149.83353294034202
2428.4,149.83373846223557
2428.5,149.83394395943446
2428.6,149.83414943194262
2428.7000000000003,149.83435487976402
2428.8,149.83456030290253
2428.9,149.8347657013621
2429.,149.83497107514674
2429.1,149.8351764242602
2429.2000000000003,149.83538174870657
2429.3,149.83558704848969
2429.4,149.83579232361348
2429.5,149.83599757408192
2429.6,149.8362027998989
2429.7000000000003,149.83640800106832
2429.8,149.83661317759413
2429.9,149.8368183294802
2430.,149.8370234567305
2430.1,149.83722855934892
2430.2000000000003,149.83743363733942
2430.3,149.83763869070586
2430.4,149.83784371945222
2430.5,149.83804872358238
2430.6,149.83825370310024
2430.7000000000003,149.83845865800967
2430.8,149.83866358831466
2430.9,149.8388684940191
2431.,149.83907337512693
2431.1,149.83927823164197
2431.2000000000003,149.83948306356825
2431.3,149.8396878709096
2431.4,149.83989265366992
2431.5,149.84009741185315
2431.6,149.84030214546314
2431.7000000000003,149.84050685450393
2431.8,149.84071153897932
2431.9,149.84091619889318
2432.,149.8411208342495
2432.1,149.84132544505215
2432.2000000000003,149.84153003130507
2432.3,149.84173459301203
2432.4,149.84193913017702
2432.5,149.842143642804
2432.6,149.84234813089677
2432.7000000000003,149.8425525944593
2432.8,149.84275703349547
2432.9,149.84296144800905
2433.,149.84316583800415
2433.1,149.84337020348454
2433.2000000000003,149.8435745444541
2433.3,149.84377886091679
2433.4,149.84398315287643
2433.5,149.84418742033697
2433.6,149.8443916633023
2433.7000000000003,149.84459588177626
2433.8,149.84480007576278
2433.9,149.84500424526573
2434.,149.84520839028897
2434.1,149.84541251083644
2434.2000000000003,149.84561660691207
2434.3,149.84582067851966
2434.4,149.84602472566309
2434.5,149.84622874834633
2434.6,149.84643274657316
2434.7000000000003,149.84663672034753
2434.8,149.84684066967324
2434.9,149.8470445945543
2435.,149.84724849499446
2435.1,149.8474523709977
2435.2000000000003,149.84765622256788
2435.3,149.84786004970886
2435.4,149.84806385242445
2435.5,149.84826763071865
2435.6,149.84847138459526
2435.7000000000003,149.84867511405818
2435.8,149.84887881911123
2435.9,149.84908249975837
2436.,149.84928615600344
2436.1,149.84948978785027
2436.2000000000003,149.84969339530278
2436.3,149.84989697836485
2436.4,149.85010053704028
2436.5,149.85030407133294
2436.6,149.8505075812468
2436.7000000000003,149.85071106678566
2436.8,149.85091452795345
2436.9,149.85111796475388
2437.,149.85132137719097
2437.1,149.85152476526855
2437.2000000000003,149.8517281289904
2437.3,149.85193146836045
2437.4,149.85213478338258
2437.5,149.8523380740606
2437.6,149.8525413403984
2437.7000000000003,149.8527445823999
2437.8,149.8529478000689
2437.9,149.8531509934092
2438.,149.85335416242472
2438.1,149.8535573071193
2438.2000000000003,149.85376042749678
2438.3,149.85396352356102
2438.4,149.85416659531595
2438.5,149.85436964276536
2438.6,149.85457266591308
2438.7000000000003,149.85477566476308
2438.8,149.85497863931903
2438.9,149.8551815895849
2439.,149.85538451556445
2439.1,149.85558741726166
2439.2000000000003,149.85579029468025
2439.3,149.8559931478242
2439.4,149.85619597669725
2439.5,149.85639878130326
2439.6,149.8566015616461
2439.7000000000003,149.85680431772965
2439.8,149.85700704955764
2439.9,149.85720975713403
2440.,149.8574124404626
2440.1,149.85761509954722
2440.2000000000003,149.8578177343917
2440.3,149.85802034499994
2440.4,149.85822293137568
2440.5,149.8584254935229
2440.6,149.8586280314453
2440.7000000000003,149.85883054514676
2440.8,149.85903303463112
2440.9,149.85923549990224
2441.,149.85943794096394
2441.1,149.85964035782004
2441.2000000000003,149.85984275047443
2441.3,149.8600451189308
2441.4,149.86024746319313
2441.5,149.86044978326524
2441.6,149.8606520791508
2441.7000000000003,149.86085435085386
2441.8,149.8610565983781
2441.9,149.86125882172743
2442.,149.8614610209056
2442.1,149.8616631959165
2442.2000000000003,149.86186534676392
2442.3,149.86206747345167
2442.4,149.86226957598367
2442.5,149.86247165436367
2442.6,149.86267370859542
2442.7000000000003,149.8628757386829
2442.8,149.86307774462978
2442.9,149.86327972644
2443.,149.86348168411735
2443.1,149.86368361766557
2443.2000000000003,149.8638855270885
2443.3,149.86408741239006
2443.4,149.864289273574
2443.5,149.86449111064414
2443.6,149.86469292360422
2443.7000000000003,149.86489471245824
2443.8,149.8650964772098
2443.9,149.86529821786286
2444.,149.86549993442108
2444.1,149.8657016268885
2444.2000000000003,149.8659032952688
2444.3,149.86610493956576
2444.4,149.86630655978323
2444.5,149.866508155925
2444.6,149.86670972799487
2444.7000000000003,149.86691127599676
2444.8,149.86711279993423
2444.9,149.8673142998113
2445.,149.86751577563177
2445.1,149.86771722739934
2445.2000000000003,149.86791865511788
2445.3,149.8681200587912
2445.4,149.868321438423
2445.5,149.86852279401717
2445.6,149.86872412557753
2445.7000000000003,149.86892543310782
2445.8,149.8691267166118
2445.9,149.8693279760934
2446.,149.86952921155637
2446.1,149.86973042300443
2446.2000000000003,149.86993161044145
2446.3,149.87013277387123
2446.4,149.8703339132975
2446.5,149.87053502872405
2446.6,149.87073612015476
2446.7000000000003,149.8709371875934
2446.8,149.8711382310437
2446.9,149.8713392505095
2447.,149.8715402459946
2447.1,149.87174121750274
2447.2000000000003,149.87194216503772
2447.3,149.87214308860334
2447.4,149.8723439882034
2447.5,149.87254486384168
2447.6,149.87274571552192
2447.7000000000003,149.872946543248
2447.8,149.87314734702363
2447.9,149.8733481268526
2448.,149.87354888273867
2448.1,149.8737496146857
2448.2000000000003,149.8739503226974
2448.3,149.87415100677757
2448.4,149.87435166692998
2448.5,149.87455230315845
2448.6,149.87475291546673
2448.7000000000003,149.8749535038586
2448.8,149.8751540683378
2448.9,149.87535460890814
2449.,149.87555512557344
2449.1,149.87575561833737
2449.2000000000003,149.87595608720378
2449.3,149.87615653217645
2449.4,149.87635695325912
2449.5,149.87655735045553
2449.6,149.87675772376951
2449.7000000000003,149.8769580732048
2449.8,149.87715839876515
2449.9,149.8773587004544
2450.,149.87755897827623
2450.1,149.87775923223447
2450.2000000000003,149.87795946233285
2450.3,149.8781596685752
2450.4,149.87835985096513
2450.5,149.8785600095066
2450.6,149.87876014420317
2450.7000000000003,149.87896025505881
2450.8,149.87916034207714
2450.9,149.879360405262
2451.,149.87956044461706
2451.1,149.87976046014617
2451.2000000000003,149.87996045185307
2451.3,149.8801604197415
2451.4,149.88036036381516
2451.5,149.88056028407786
2451.6,149.8807601805334
2451.7000000000003,149.88096005318545
2451.8,149.88115990203784
2451.9,149.8813597270943
2452.,149.88155952835857
2452.1,149.8817593058344
2452.2000000000003,149.88195905952554
2452.3,149.88215878943572
2452.4,149.88235849556875
2452.5,149.88255817792836
2452.6,149.88275783651824
2452.7000000000003,149.88295747134222
2452.8,149.883157082404
2452.9,149.88335666970733
2453.,149.88355623325594
2453.1,149.88375577305362
2453.2000000000003,149.88395528910408
2453.3,149.88415478141107
2453.4,149.88435424997834
2453.5,149.8845536948096
2453.6,149.88475311590864
2453.7000000000003,149.88495251327922
2453.8,149.88515188692497
2453.9,149.88535123684966
2454.,149.88555056305714
2454.1,149.88574986555102
2454.2000000000003,149.88594914433511
2454.3,149.88614839941312
2454.4,149.8863476307888
2454.5,149.88654683846588
2454.6,149.88674602244805
2454.7000000000003,149.88694518273905
2454.8,149.88714431934267
2454.9,149.8873434322626
2455.,149.88754252150267
2455.1,149.88774158706642
2455.2000000000003,149.88794062895775
2455.3,149.88813964718028
2455.4,149.8883386417378
2455.5,149.888537612634
2455.6,149.8887365598726
2455.7000000000003,149.88893548345732
2455.8,149.889134383392
2455.9,149.88933325968026
2456.,149.8895321123258
2456.1,149.8897309413324
2456.2000000000003,149.88992974670373
2456.3,149.8901285284436
2456.4,149.89032728655565
2456.5,149.89052602104363
2456.6,149.89072473191118
2456.7000000000003,149.8909234191622
2456.8,149.89112208280025
2456.9,149.89132072282914
2457.,149.89151933925248
2457.1,149.89171793207407
2457.2000000000003,149.89191650129763
2457.3,149.89211504692676
2457.4,149.89231356896536
2457.5,149.89251206741702
2457.6000000000004,149.89271054228547
2457.7000000000003,149.8929089935744
2457.8,149.89310742128757
2457.9,149.8933058254287
2458.,149.89350420600138
2458.1000000000004,149.89370256300944
2458.2000000000003,149.89390089645659
2458.3,149.89409920634645
2458.4,149.89429749268277
2458.5,149.89449575546928
2458.6000000000004,149.8946939947097
2458.7000000000003,149.89489221040765
2458.8,149.8950904025668
2458.9,149.89528857119106
2459.,149.89548671628398
2459.1000000000004,149.89568483784925
2459.2000000000003,149.89588293589063
2459.3,149.8960810104118
2459.4,149.8962790614164
2459.5,149.89647708890823
2459.6000000000004,149.89667509289094
2459.7000000000003,149.89687307336817
2459.8,149.8970710303437
2459.9,149.89726896382123
2460.,149.89746687380438
2460.1000000000004,149.89766476029695
2460.2000000000003,149.89786262330247
2460.3,149.8980604628248
2460.4,149.89825827886753
2460.5,149.89845607143434
2460.6000000000004,149.89865384052905
2460.7000000000003,149.89885158615525
2460.8,149.89904930831653
2460.9,149.89924700701678
2461.,149.8994446822596
2461.1000000000004,149.89964233404865
2461.2000000000003,149.89983996238766
2461.3,149.9000375672802
2461.4,149.90023514873013
2461.5,149.90043270674104
2461.6000000000004,149.90063024131663
2461.7000000000003,149.90082775246054
2461.8,149.9010252401765
2461.9,149.9012227044682
2462.,149.9014201453393
2462.1000000000004,149.90161756279346
2462.2000000000003,149.9018149568344
2462.3,149.9020123274657
2462.4,149.90220967469116
2462.5,149.9024069985144
2462.6000000000004,149.9026042989391
2462.7000000000003,149.90280157596897
2462.8,149.9029988296076
2462.9,149.90319605985877
2463.,149.90339326672603
2463.1000000000004,149.90359045021316
2463.2000000000003,149.90378761032377
2463.3,149.90398474706163
2463.4,149.90418186043027
2463.5,149.90437895043343
2463.6000000000004,149.90457601707473
2463.7000000000003,149.9047730603579
2463.8,149.90497008028657
2463.9,149.90516707686447
2464.,149.9053640500952
2464.1000000000004,149.90556099998247
2464.2000000000003,149.90575792652987
2464.3,149.90595482974115
2464.4,149.90615170961988
2464.5,149.9063485661698
2464.6000000000004,149.9065453993945
2464.7000000000003,149.90674220929776
2464.8,149.90693899588317
2464.9,149.90713575915433
2465.,149.907332499115
2465.1000000000004,149.90752921576876
2465.2000000000003,149.90772590911934
2465.3,149.90792257917033
2465.4,149.9081192259254
2465.5,149.90831584938817
2465.6000000000004,149.90851244956244
2465.7000000000003,149.90870902645176
2465.8,149.90890558005975
2465.9,149.9091021103901
2466.,149.90929861744647
2466.1000000000004,149.90949510123252
2466.2000000000003,149.90969156175186
2466.3,149.9098879990081
2466.4,149.910084413005
2466.5,149.9102808037462
2466.6000000000004,149.91047717123524
2466.7000000000003,149.9106735154759
2466.8,149.9108698364717
2466.9,149.91106613422636
2467.,149.91126240874354
2467.1000000000004,149.9114586600268
2467.2000000000003,149.91165488807988
2467.3,149.91185109290626
2467.4,149.91204727450983
2467.5,149.91224343289406
2467.6000000000004,149.9124395680626
2467.7000000000003,149.91263568001912
2467.8,149.91283176876732
2467.9,149.9130278343107
2468.,149.913223876653
2468.1000000000004,149.9134198957978
2468.2000000000003,149.91361589174883
2468.3,149.9138118645096
2468.4,149.91400781408382
2468.5,149.9142037404751
2468.6000000000004,149.9143996436871
2468.7000000000003,149.9145955237234
2468.8,149.91479138058764
2468.9,149.91498721428354
2469.,149.91518302481464
2469.1000000000004,149.91537881218457
2469.2000000000003,149.915574576397
2469.3,149.91577031745555
2469.4,149.91596603536382
2469.5,149.91616173012548
2469.6000000000004,149.91635740174408
2469.7000000000003,149.91655305022334
2469.8,149.91674867556685
2469.9,149.91694427777816
2470.,149.91713985686104
2470.1000000000004,149.917335412819
2470.2000000000003,149.9175309456557
2470.3,149.91772645537472
2470.4,149.91792194197976
2470.5,149.91811740547428
2470.6000000000004,149.91831284586215
2470.7000000000003,149.91850826314675
2470.8,149.91870365733183
2470.9,149.918899028421
2471.,149.91909437641783
2471.1000000000004,149.91928970132597
2471.2000000000003,149.91948500314896
2471.3,149.91968028189052
2471.4,149.91987553755422
2471.5,149.92007077014367
2471.6000000000004,149.92026597966245
2471.7000000000003,149.92046116611422
2471.8,149.92065632950263
2471.9,149.92085146983118
2472.,149.92104658710352
2472.1000000000004,149.9212416813233
2472.2000000000003,149.92143675249403
2472.3,149.92163180061945
2472.4,149.9218268257031
2472.5,149.92202182774858
2472.6000000000004,149.9222168067595
2472.7000000000003,149.92241176273944
2472.8,149.92260669569205
2472.9,149.92280160562092
2473.,149.92299649252962
2473.1000000000004,149.9231913564218
2473.2000000000003,149.92338619730103
2473.3,149.9235810151709
2473.4,149.92377581003504
2473.5,149.92397058189704
2473.6000000000004,149.9241653307605
2473.7000000000003,149.92436005662896
2473.8,149.92455475950607
2473.9,149.92474943939547
2474.,149.92494409630066
2474.1000000000004,149.9251387302253
2474.2000000000003,149.92533334117297
2474.3,149.92552792914728
2474.4,149.92572249415173
2474.5,149.92591703619007
2474.6000000000004,149.9261115552657
2474.7000000000003,149.92630605138237
2474.8,149.92650052454357
2474.9,149.926694974753
2475.,149.92688940201415
2475.1000000000004,149.92708380633061
2475.2000000000003,149.92727818770598
2475.3,149.92747254614392
2475.4,149.92766688164787
2475.5,149.92786119422158
2475.6000000000004,149.9280554838685
2475.7000000000003,149.9282497505923
2475.8,149.9284439943965
2475.9,149.92863821528474
2476.,149.92883241326055
2476.1000000000004,149.9290265883275
2476.2000000000003,149.9292207404892
2476.3,149.92941486974925
2476.4,149.9296089761112
2476.5,149.92980305957872
2476.6000000000004,149.92999712015526
2476.7000000000003,149.9301911578444
2476.8,149.93038517264975
2476.9,149.93057916457494
2477.,149.9307731336234
2477.1000000000004,149.93096707979885
2477.2000000000003,149.93116100310485
2477.3,149.93135490354484
2477.4,149.9315487811226
2477.5,149.93174263584146
2477.6000000000004,149.9319364677052
2477.7000000000003,149.9321302767173
2477.8,149.93232406288132
2477.9,149.93251782620078
2478.,149.93271156667936
2478.1000000000004,149.93290528432055
2478.2000000000003,149.93309897912803
2478.3,149.9332926511052
2478.4,149.93348630025568
2478.5,149.9336799265831
2478.6000000000004,149.93387353009092
2478.7000000000003,149.93406711078282
2478.8,149.93426066866226
2478.9,149.93445420373283
2479.,149.93464771599815
2479.1000000000004,149.9348412054617
2479.2000000000003,149.9350346721271
2479.3,149.93522811599786
2479.4,149.93542153707753
2479.5,149.9356149353697
2479.6000000000004,149.93580831087792
2479.7000000000003,149.93600166360574
2479.8,149.93619499355674
2479.9,149.93638830073448
2480.,149.93658158514245
2480.1000000000004,149.93677484678426
2480.2000000000003,149.93696808566344
2480.3,149.93716130178356
2480.4,149.93735449514804
2480.5,149.93754766576063
2480.6000000000004,149.9377408136248
2480.7000000000003,149.9379339387441
2480.8,149.93812704112207
2480.9,149.93832012076226
2481.,149.93851317766814
2481.1000000000004,149.9387062118434
2481.2000000000003,149.9388992232915
2481.3,149.93909221201596
2481.4,149.93928517802038
2481.5,149.93947812130835
2481.6000000000004,149.93967104188332
2481.7000000000003,149.9398639397488
2481.8,149.94005681490847
2481.9,149.94024966736572
2482.,149.94044249712422
2482.1000000000004,149.9406353041874
2482.2000000000003,149.94082808855887
2482.3,149.94102085024218
2482.4,149.94121358924082
2482.5,149.94140630555833
2482.6000000000004,149.94159899919825
2482.7000000000003,149.94179167016412
2482.8,149.9419843184594
2482.9,149.9421769440878
2483.,149.94236954705275
2483.1000000000004,149.94256212735775
2483.2000000000003,149.94275468500638
2483.3,149.94294722000214
2483.4,149.94313973234853
2483.5,149.9433322220492
2483.6000000000004,149.94352468910753
2483.7000000000003,149.94371713352717
2483.8,149.94390955531165
2483.9,149.94410195446437
2484.,149.94429433098898
2484.1000000000004,149.94448668488894
2484.2000000000003,149.94467901616778
2484.3,149.94487132482905
2484.4,149.94506361087625
2484.5,149.9452558743129
2484.6000000000004,149.94544811514257
2484.7000000000003,149.94564033336871
2484.8,149.94583252899488
2484.9,149.94602470202463
2485.,149.9462168524614
2485.1000000000004,149.94640898030877
2485.2000000000003,149.94660108557022
2485.3,149.94679316824931
2485.4,149.94698522834952
2485.5,149.9471772658744
2485.6000000000004,149.94736928082747
2485.7000000000003,149.94756127321216
2485.8,149.94775324303208
2485.9,149.9479451902907
2486.,149.94813711499154
2486.1000000000004,149.94832901713812
2486.2000000000003,149.94852089673392
2486.3,149.94871275378247
2486.4,149.94890458828735
2486.5,149.9490964002519
2486.6000000000004,149.94928818967978
2486.7000000000003,149.9494799565744
2486.8,149.9496717009394
2486.9,149.94986342277818
2487.,149.9500551220942
2487.1000000000004,149.9502467988911
2487.2000000000003,149.95043845317227
2487.3,149.95063008494128
2487.4,149.95082169420158
2487.5,149.95101328095674
2487.6000000000004,149.95120484521024
2487.7000000000003,149.9513963869656
2487.8,149.9515879062262
2487.9,149.95177940299564
2488.,149.95197087727746
2488.1000000000004,149.95216232907504
2488.2000000000003,149.95235375839198
2488.3,149.95254516523175
2488.4,149.9527365495978
2488.5,149.95292791149367
2488.6000000000004,149.9531192509228
2488.7000000000003,149.95331056788882
2488.8,149.95350186239503
2488.9,149.95369313444505
2489.,149.9538843840424
2489.1000000000004,149.95407561119052
2489.2000000000003,149.95426681589282
2489.3,149.95445799815298
2489.4,149.95464915797427
2489.5,149.9548402953603
2489.6000000000004,149.95503141031463
2489.7000000000003,149.95522250284054
2489.8,149.95541357294172
2489.9,149.9556046206216
2490.,149.9557956458836
2490.1000000000004,149.95598664873128
2490.2000000000003,149.95617762916808
2490.3,149.95636858719737
2490.4,149.95655952282291
2490.5,149.95675043604797
2490.6000000000004,149.9569413268761
2490.7000000000003,149.95713219531078
2490.8,149.9573230413554
2490.9,149.95751386501362
2491.,149.9577046662888
2491.1000000000004,149.95789544518433
2491.2000000000003,149.9580862017039
2491.3,149.95827693585085
2491.4,149.9584676476287
2491.5,149.9586583370409
2491.6000000000004,149.95884900409092
2491.7000000000003,149.9590396487823
2491.8,149.95923027111837
2491.9,149.95942087110282
2492.,149.95961144873885
2492.1000000000004,149.95980200403017
2492.2000000000003,149.95999253698014
2492.3,149.96018304759224
2492.4,149.96037353587002
2492.5,149.96056400181678
2492.6000000000004,149.96075444543612
2492.7000000000003,149.9609448667315
2492.8,149.96113526570628
2492.9,149.96132564236405
2493.,149.96151599670827
2493.1000000000004,149.9617063287423
2493.2000000000003,149.9618966384697
2493.3,149.96208692589389
2493.4,149.96227719101836
2493.5,149.96246743384654
2493.6000000000004,149.9626576543819
2493.7000000000003,149.9628478526279
2493.8,149.96303802858804
2493.9,149.9632281822657
2494.,149.96341831366445
2494.1000000000004,149.96360842278764
2494.2000000000003,149.96379850963882
2494.3,149.9639885742213
2494.4,149.96417861653873
2494.5,149.9643686365944
2494.6000000000004,149.96455863439186
2494.7000000000003,149.96474860993453
2494.8,149.9649385632259
2494.9,149.96512849426935
2495.,149.96531840306838
2495.1000000000004,149.96550828962648
2495.2000000000003,149.965698153947
2495.3,149.96588799603342
2495.4,149.9660778158893
2495.5,149.96626761351797
2495.6000000000004,149.96645738892292
2495.7000000000003,149.96664714210758
2495.8,149.9668368730754
2495.9,149.96702658182986
2496.,149.96721626837436
2496.1000000000004,149.96740593271227
2496.2000000000003,149.96759557484725
2496.3,149.96778519478258
2496.4,149.96797479252172
2496.5,149.96816436806816
2496.6000000000004,149.96835392142532
2496.7000000000003,149.9685434525966
2496.8,149.96873296158552
2496.9,149.96892244839538
2497.,149.96911191302982
2497.1000000000004,149.96930135549212
2497.2000000000003,149.9694907757858
2497.3,149.9696801739142
2497.4,149.96986954988094
2497.5,149.97005890368925
2497.6000000000004,149.97024823534267
2497.7000000000003,149.97043754484457
2497.8,149.97062683219846
2497.9,149.97081609740778
2498.,149.9710053404759
2498.1000000000004,149.97119456140626
2498.2000000000003,149.97138376020231
2498.3,149.9715729368675
2498.4,149.9717620914052
2498.5,149.97195122381888
2498.6000000000004,149.97214033411194
2498.7000000000003,149.97232942228783
2498.8,149.97251848835003
2498.9,149.97270753230185
2499.,149.97289655414684
2499.1000000000004,149.9730855538883
2499.2000000000003,149.97327453152977
2499.3,149.9734634870746
2499.4,149.97365242052618
2499.5,149.97384133188805
2499.6000000000004,149.97403022116356
2499.7000000000003,149.97421908835614
2499.8,149.97440793346914
2499.9,149.97459675650612
2500.,149.9747855574704
2500.1000000000004,149.97497433636542
2500.2000000000003,149.97516309319457
2500.3,149.9753518279613
2500.4,149.9755405406691
2500.5,149.97572923132128
2500.6000000000004,149.97591789992126
2500.7000000000003,149.97610654647247
2500.8,149.97629517097837
2500.9,149.97648377344234
2501.,149.9766723538677
2501.1000000000004,149.97686091225802
2501.2000000000003,149.97704944861664
2501.3,149.97723796294696
2501.4,149.97742645525238
2501.5,149.97761492553633
2501.6000000000004,149.97780337380226
2501.7000000000003,149.9779918000535
2501.8,149.9781802042935
2501.9,149.9783685865256
2502.,149.97855694675334
2502.1000000000004,149.97874528498008
2502.2000000000003,149.97893360120915
2502.3,149.97912189544394
2502.4,149.97931016768797
2502.5,149.9794984179446
2502.6000000000004,149.97968664621715
2502.7000000000003,149.9798748525091
2502.8,149.98006303682388
2502.9,149.98025119916485
2503.,149.98043933953534
2503.1000000000004,149.98062745793885
2503.2000000000003,149.98081555437878
2503.3,149.98100362885845
2503.4,149.9811916813813
2503.5,149.9813797119507
2503.6000000000004,149.98156772057007
2503.7000000000003,149.98175570724283
2503.8,149.98194367197232
2503.9,149.98213161476195
2504.,149.98231953561518
2504.1000000000004,149.9825074345353
2504.2000000000003,149.98269531152573
2504.3,149.9828831665899
2504.4,149.98307099973115
2504.5,149.98325881095292
2504.6000000000004,149.98344660025856
2504.7000000000003,149.98363436765146
2504.8,149.98382211313503
2504.9,149.9840098367127
2505.,149.98419753838772
2505.1000000000004,149.9843852181636
2505.2000000000003,149.98457287604364
2505.3,149.9847605120313
2505.4,149.98494812612992
2505.5,149.98513571834292
2505.6000000000004,149.9853232886736
2505.7000000000003,149.98551083712547
2505.8,149.9856983637018
2505.9,149.985885868406
2506.,149.9860733512415
2506.1000000000004,149.98626081221153
2506.2000000000003,149.98644825131962
2506.3,149.98663566856916
2506.4,149.98682306396344
2506.5,149.98701043750586
2506.6000000000004,149.98719778919977
2506.7000000000003,149.9873851190486
2506.8,149.98757242705574
2506.9,149.98775971322448
2507.,149.98794697755827
2507.1000000000004,149.98813422006046
2507.2000000000003,149.9883214407344
2507.3,149.98850863958342
2507.4,149.98869581661097
2507.5,149.98888297182043
2507.6000000000004,149.9890701052151
2507.7000000000003,149.9892572167984
2507.8,149.98944430657363
2507.9,149.9896313745443
2508.,149.9898184207136
2508.1000000000004,149.99000544508502
2508.2000000000003,149.9901924476619
2508.3,149.9903794284476
2508.4,149.99056638744545
2508.5,149.9907533246588
2508.6000000000004,149.99094024009108
2508.7000000000003,149.99112713374566
2508.8,149.9913140056258
2508.9,149.99150085573498
2509.,149.99168768407648
2509.1000000000004,149.99187449065374
2509.2000000000003,149.99206127547
2509.3,149.99224803852866
2509.4,149.9924347798331
2509.5,149.99262149938676
2509.6000000000004,149.99280819719286
2509.7000000000003,149.99299487325484
2509.8,149.993181527576
2509.9,149.9933681601597
2510.,149.99355477100934
2510.1000000000004,149.99374136012824
2510.2000000000003,149.99392792751976
2510.3,149.99411447318724
2510.4,149.99430099713408
2510.5,149.99448749936357
2510.6000000000004,149.99467397987905
2510.7000000000003,149.994860438684
2510.8,149.99504687578158
2510.9,149.99523329117528
2511.,149.99541968486832
2511.1000000000004,149.99560605686418
2511.2000000000003,149.9957924071661
2511.3,149.99597873577753
2511.4,149.99616504270173
2511.5,149.9963513279421
2511.6000000000004,149.99653759150195
2511.7000000000003,149.9967238333846
2511.8,149.99691005359344
2511.9,149.99709625213183
2512.,149.99728242900304
2512.1000000000004,149.99746858421042
2512.2000000000003,149.9976547177574
2512.3,149.99784082964717
2512.4,149.99802691988322
2512.5,149.99821298846882
2512.6000000000004,149.99839903540723
2512.7000000000003,149.99858506070194
2512.8,149.99877106435616
2512.9,149.99895704637333
2513.,149.99914300675673
2513.1000000000004,149.99932894550966
2513.2000000000003,149.9995148626355
2513.3,149.99970075813755
2513.4,149.99988663201918
2513.5,150.0000724842837
2513.6000000000004,150.00025831493443
2513.7000000000003,150.0004441239747
2513.8,150.00062991140786
2513.9,150.00081567723726
2514.,150.0010014214662
2514.1000000000004,150.00118714409805
2514.2000000000003,150.001372845136
2514.3,150.00155852458346
2514.4,150.00174418244387
2514.5,150.00192981872036
2514.6000000000004,150.0021154334164
2514.7000000000003,150.0023010265353
2514.8,150.00248659808025
2514.9,150.0026721480547
2515.,150.00285767646199
2515.1000000000004,150.0030431833053
2515.2000000000003,150.0032286685881
2515.3,150.00341413231362
2515.4,150.00359957448524
2515.5,150.00378499510626
2515.6000000000004,150.00397039417996
2515.7000000000003,150.00415577170966
2515.8,150.00434112769872
2515.9,150.00452646215044
2516.,150.00471177506807
2516.1000000000004,150.00489706645504
2516.2000000000003,150.00508233631467
2516.3,150.0052675846501
2516.4,150.00545281146483
2516.5,150.00563801676208
2516.6000000000004,150.00582320054522
2516.7000000000003,150.00600836281745
2516.8,150.00619350358218
2516.9,150.0063786228427
2517.,150.00656372060234
2517.1000000000004,150.00674879686437
2517.2000000000003,150.00693385163208
2517.3,150.0071188849088
2517.4,150.00730389669786
2517.5,150.00748888700252
2517.6000000000004,150.00767385582614
2517.7000000000003,150.00785880317198
2517.8,150.0080437290434
2517.9,150.0082286334437
2518.,150.00841351637607
2518.1000000000004,150.00859837784392
2518.2000000000003,150.00878321785052
2518.3,150.00896803639918
2518.4,150.00915283349318
2518.5,150.00933760913588
2518.6000000000004,150.00952236333046
2518.7000000000003,150.00970709608032
2518.8,150.00989180738875
2518.9,150.010076497259
2519.,150.01026116569443
2519.1000000000004,150.01044581269826
2519.2000000000003,150.01063043827384
2519.3,150.0108150424244
2519.4,150.01099962515337
2519.5,150.0111841864639
2519.6000000000004,150.0113687263594
2519.7000000000003,150.01155324484301
2519.8,150.01173774191815
2519.9,150.0119222175881
2520.,150.0121066718561
2520.1000000000004,150.01229110472545
2520.2000000000003,150.01247551619946
2520.3,150.0126599062814
2520.4,150.01284427497464
2520.5,150.01302862228238
2520.6000000000004,150.01321294820784
2520.7000000000003,150.01339725275446
2520.8,150.01358153592545
2520.9,150.01376579772398
2521.,150.01395003815358
2521.1000000000004,150.01413425721736
2521.2000000000003,150.0143184549187
2521.3,150.01450263126077
2521.4,150.01468678624693
2521.5,150.01487091988048
2521.6000000000004,150.01505503216464
2521.7000000000003,150.01523912310262
2521.8,150.0154231926979
2521.9,150.01560724095367
2522.,150.0157912678731
2522.1000000000004,150.01597527345962
2522.2000000000003,150.01615925771642
2522.3,150.01634322064675
2522.4,150.016527162254
2522.5,150.01671108254138
2522.6000000000004,150.01689498151208
2522.7000000000003,150.0170788591695
2522.8,150.0172627155169
2522.9,150.0174465505575
2523.,150.01763036429455
2523.1000000000004,150.01781415673145
2523.2000000000003,150.01799792787128
2523.3,150.01818167771745
2523.4,150.0183654062732
2523.5,150.01854911354175
2523.6000000000004,150.01873279952648
2523.7000000000003,150.01891646423056
2523.8,150.01910010765724
2523.9,150.01928372980987
2524.,150.01946733069164
2524.1000000000004,150.0196509103059
2524.2000000000003,150.01983446865574
2524.3,150.02001800574465
2524.4,150.02020152157576
2524.5,150.02038501615237
2524.6000000000004,150.0205684894777
2524.7000000000003,150.02075194155506
2524.8,150.02093537238767
2524.9,150.02111878197883
2525.,150.0213021703318
2525.1000000000004,150.02148553744976
2525.2000000000003,150.02166888333605
2525.3,150.0218522079939
2525.4,150.02203551142662
2525.5,150.02221879363736
2525.6000000000004,150.0224020546294
2525.7000000000003,150.02258529440613
2525.8,150.02276851297063
2525.9,150.02295171032623
2526.,150.02313488647613
2526.1000000000004,150.0233180414237
2526.2000000000003,150.02350117517213
2526.3,150.02368428772456
2526.4,150.02386737908446
2526.5,150.02405044925487
2526.6000000000004,150.02423349823917
2526.7000000000003,150.02441652604057
2526.8,150.0245995326623
2526.9,150.02478251810766
2527.,150.02496548237977
2527.1000000000004,150.02514842548203
2527.2000000000003,150.02533134741765
2527.3,150.02551424818984
2527.4,150.0256971278018
2527.5,150.02587998625688
2527.6000000000004,150.0260628235582
2527.7000000000003,150.0262456397091
2527.8,150.02642843471276
2527.9,150.02661120857255
2528.,150.02679396129153
2528.1000000000004,150.02697669287306
2528.2000000000003,150.0271594033203
2528.3,150.02734209263662
2528.4,150.027524760825
2528.5,150.02770740788893
2528.6000000000004,150.0278900338316
2528.7000000000003,150.0280726386562
2528.8,150.02825522236597
2528.9,150.02843778496413
2529.,150.02862032645393
2529.1000000000004,150.0288028468386
2529.2000000000003,150.0289853461214
2529.3,150.02916782430555
2529.4,150.02935028139424
2529.5,150.0295327173908
2529.6000000000004,150.02971513229832
2529.7000000000003,150.02989752612018
2529.8,150.03007989885947
2529.9,150.03026225051948
2530.,150.0304445811035
2530.1000000000004,150.03062689061466
2530.2000000000003,150.03080917905623
2530.3,150.03099144643141
2530.4,150.03117369274352
2530.5,150.03135591799565
2530.6000000000004,150.0315381221911
2530.7000000000003,150.03172030533312
2530.8,150.03190246742483
2530.9,150.03208460846957
2531.,150.0322667284705
2531.1000000000004,150.03244882743087
2531.2000000000003,150.03263090535384
2531.3,150.0328129622427
2531.4,150.03299499810058
2531.5,150.03317701293085
2531.6000000000004,150.0333590067366
2531.7000000000003,150.03354097952106
2531.8,150.0337229312875
2531.9,150.03390486203912
2532.,150.03408677177916
2532.1000000000004,150.03426866051072
2532.2000000000003,150.0344505282372
2532.3,150.0346323749616
2532.4,150.0348142006873
2532.5,150.03499600541744
2532.6000000000004,150.03517778915523
2532.7000000000003,150.03535955190392
2532.8,150.0355412936667
2532.9,150.03572301444683
2533.,150.03590471424744
2533.1000000000004,150.0360863930717
2533.2000000000003,150.03626805092304
2533.3,150.03644968780438
2533.4,150.03663130371908
2533.5,150.0368128986704
2533.6000000000004,150.03699447266143
2533.7000000000003,150.03717602569546
2533.8,150.03735755777566
2533.9,150.0375390689052
2534.,150.03772055908732
2534.1000000000004,150.0379020283252
2534.2000000000003,150.03808347662206
2534.3,150.03826490398112
2534.4,150.03844631040556
2534.5,150.03862769589864
2534.6000000000004,150.03880906046345
2534.7000000000003,150.03899040410326
2534.8,150.03917172682122
2534.9,150.03935302862064
2535.,150.03953430950455
2535.1000000000004,150.0397155694763
2535.2000000000003,150.039896808539
2535.3,150.0400780266959
2535.4,150.04025922395013
2535.5,150.04044040030493
2535.6000000000004,150.04062155576347
2535.7000000000003,150.04080269032897
2535.8,150.04098380400458
2535.9,150.04116489679353
2536.,150.04134596869898
2536.1000000000004,150.04152701972419
2536.2000000000003,150.0417080498723
2536.3,150.0418890591465
2536.4,150.04207004755
2536.5,150.04225101508592
2536.6000000000004,150.04243196175753
2536.7000000000003,150.04261288756797
2536.8,150.04279379252048
2536.9,150.04297467661814
2537.,150.04315553986427
2537.1000000000004,150.04333638226197
2537.2000000000003,150.0435172038145
2537.3,150.04369800452488
2537.4,150.04387878439644
2537.5,150.04405954343233
2537.6000000000004,150.04424028163575
2537.7000000000003,150.04442099900984
2537.8,150.04460169555776
2537.9,150.04478237128276
2538.,150.04496302618801
2538.1000000000004,150.04514366027664
2538.2000000000003,150.04532427355184
2538.3,150.04550486601684
2538.4,150.04568543767476
2538.5,150.04586598852876
2538.6000000000004,150.04604651858207
2538.7000000000003,150.04622702783786
2538.8,150.0464075162993
2538.9,150.04658798396952
2539.,150.04676843085178
2539.1000000000004,150.04694885694911
2539.2000000000003,150.04712926226483
2539.3,150.0473096468021
2539.4,150.047490010564
2539.5,150.04767035355374
2539.6000000000004,150.0478506757745
2539.7000000000003,150.04803097722944
2539.8,150.04821125792174
2539.9,150.04839151785458
2540.,150.04857175703103
2540.1000000000004,150.04875197545445
2540.2000000000003,150.04893217312784
2540.3,150.04911235005443
2540.4,150.04929250623732
2540.5,150.04947264167976
2540.6000000000004,150.04965275638492
2540.7000000000003,150.04983285035587
2540.8,150.05001292359583
2540.9,150.05019297610798
2541.,150.05037300789547
2541.1000000000004,150.05055301896147
2541.2000000000003,150.05073300930906
2541.3,150.0509129789415
2541.4,150.05109292786187
2541.5,150.05127285607344
2541.6000000000004,150.05145276357925
2541.7000000000003,150.0516326503825
2541.8,150.05181251648636
2541.9,150.05199236189398
2542.,150.05217218660854
2542.1000000000004,150.0523519906331
2542.2000000000003,150.05253177397097
2542.3,150.0527115366251
2542.4,150.0528912785988
2542.5,150.0530709998952
2542.6000000000004,150.05325070051742
2542.7000000000003,150.05343038046865
2542.8,150.05361003975202
2542.9,150.05378967837063
2543.,150.0539692963277
2543.1000000000004,150.05414889362638
2543.2000000000003,150.0543284702697
2543.3,150.05450802626095
2543.4,150.0546875616033
2543.5,150.05486707629973
2543.6000000000004,150.0550465703535
2543.7000000000003,150.05522604376773
2543.8,150.05540549654555
2543.9,150.05558492869017
2544.,150.05576434020463
2544.1000000000004,150.05594373109216
2544.2000000000003,150.05612310135587
2544.3,150.05630245099888
2544.4,150.0564817800244
2544.5,150.05666108843548
2544.6000000000004,150.05684037623536
2544.7000000000003,150.05701964342708
2544.8,150.05719889001378
2544.9,150.05737811599866
2545.,150.0575573213849
2545.1000000000004,150.05773650617556
2545.2000000000003,150.05791567037372
2545.3,150.0580948139827
2545.4,150.05827393700542
2545.5,150.05845303944514
2545.6000000000004,150.058632121305
2545.7000000000003,150.0588111825881
2545.8,150.05899022329754
2545.9,150.05916924343654
2546.,150.05934824300812
2546.1000000000004,150.05952722201556
2546.2000000000003,150.05970618046183
2546.3,150.05988511835017
2546.4,150.06006403568364
2546.5,150.06024293246543
2546.6000000000004,150.06042180869858
2546.7000000000003,150.0606006643863
2546.8,150.0607794995317
2546.9,150.06095831413793
2547.,150.0611371082081
2547.1000000000004,150.06131588174526
2547.2000000000003,150.06149463475268
2547.3,150.0616733672333
2547.4,150.06185207919034
2547.5,150.06203077062696
2547.6000000000004,150.06220944154626
2547.7000000000003,150.06238809195133
2547.8,150.06256672184537
2547.9,150.06274533123135
2548.,150.06292392011252
2548.1000000000004,150.06310248849198
2548.2000000000003,150.06328103637279
2548.3,150.06345956375807
2548.4,150.06363807065105
2548.5,150.06381655705476
2548.6000000000004,150.0639950229723
2548.7000000000003,150.06417346840686
2548.8,150.06435189336145
2548.9,150.06453029783927
2549.,150.0647086818434
2549.1000000000004,150.06488704537693
2549.2000000000003,150.065065388443
2549.3,150.06524371104473
2549.4,150.06542201318527
2549.5,150.06560029486766
2549.6000000000004,150.0657785560951
2549.7000000000003,150.06595679687055
2549.8,150.06613501719718
2549.9,150.06631321707818
2550.,150.06649139651665
2550.1000000000004,150.06666955551555
2550.2000000000003,150.06684769407812
2550.3,150.06702581220745
2550.4,150.06720390990665
2550.5,150.06738198717878
2550.6000000000004,150.06756004402698
2550.7000000000003,150.0677380804543
2550.8,150.0679160964639
2550.9,150.06809409205886
2551.,150.06827206724236
2551.1000000000004,150.06845002201737
2551.2000000000003,150.06862795638708
2551.3,150.06880587035457
2551.4,150.06898376392292
2551.5,150.06916163709522
2551.6000000000004,150.0693394898746
2551.7000000000003,150.06951732226415
2551.8,150.069695134267
2551.9,150.06987292588616
2552.,150.07005069712486
2552.1000000000004,150.07022844798607
2552.2000000000003,150.0704061784729
2552.3,150.07058388858852
2552.4,150.07076157833592
2552.5,150.0709392477183
2552.6000000000004,150.07111689673874
2552.7000000000003,150.07129452540028
2552.8,150.071472133706
2552.9,150.07164972165904
2553.,150.07182728926247
2553.1000000000004,150.07200483651934
2553.2000000000003,150.0721823634328
2553.3,150.07235987000595
2553.4,150.0725373562419
2553.5,150.07271482214358
2553.6000000000004,150.07289226771422
2553.7000000000003,150.07306969295692
2553.8,150.07324709787466
2553.9,150.07342448247056
2554.,150.0736018467478
2554.1000000000004,150.0737791907093
2554.2000000000003,150.07395651435826
2554.3,150.07413381769777
2554.4,150.07431110073085
2554.5,150.07448836346063
2554.6000000000004,150.07466560589017
2554.7000000000003,150.07484282802253
2554.8,150.07502002986084
2554.9,150.0751972114081
2555.,150.0753743726675
2555.1000000000004,150.075551513642
2555.2000000000003,150.07572863433478
2555.3,150.07590573474886
2555.4,150.07608281488737
2555.5,150.07625987475325
2555.6000000000004,150.0764369143497
2555.7000000000003,150.0766139336798
2555.8,150.07679093274658
2555.9,150.07696791155317
2556.,150.07714487010253
2556.1000000000004,150.0773218083978
2556.2000000000003,150.07749872644212
2556.3,150.0776756242384
2556.4,150.07785250178986
2556.5,150.07802935909945
2556.6000000000004,150.07820619617038
2556.7000000000003,150.0783830130056
2556.8,150.0785598096083
2556.9,150.07873658598137
2557.,150.07891334212798
2557.1000000000004,150.07909007805125
2557.2000000000003,150.07926679375416
2557.3,150.0794434892397
2557.4,150.0796201645112
2557.5,150.0797968195715
2557.6000000000004,150.0799734544237
2557.7000000000003,150.08015006907095
2557.8,150.08032666351622
2557.9,150.0805032377626
2558.,150.08067979181317
2558.1000000000004,150.08085632567096
2558.2000000000003,150.08103283933906
2558.3,150.08120933282055
2558.4,150.08138580611842
2558.5,150.0815622592357
2558.6000000000004,150.0817386921756
2558.7000000000003,150.08191510494106
2558.8,150.0820914975352
2558.9,150.08226786996102
2559.,150.08244422222157
2559.1000000000004,150.08262055432004
2559.2000000000003,150.08279686625926
2559.3,150.08297315804245
2559.4,150.08314942967266
2559.5,150.08332568115281
2559.6000000000004,150.08350191248613
2559.7000000000003,150.08367812367555
2559.8,150.0838543147241
2559.9,150.08403048563497
2560.,150.08420663641107
2560.1000000000004,150.08438276705556
2560.2000000000003,150.08455887757137
2560.3,150.08473496796165
2560.4,150.0849110382294
2560.5,150.0850870883777
2560.6000000000004,150.08526311840956
2560.7000000000003,150.08543912832803
2560.8,150.08561511813616
2560.9,150.08579108783707
2561.,150.08596703743368
2561.1000000000004,150.086142966929
2561.2000000000003,150.08631887632632
2561.3,150.08649476562843
2561.4,150.0866706348385
2561.5,150.0868464839595
2561.6000000000004,150.08702231299455
2561.7000000000003,150.08719812194659
2561.8,150.0873739108188
2561.9,150.08754967961409
2562.,150.08772542833552
2562.1000000000004,150.08790115698622
2562.2000000000003,150.08807686556915
2562.3,150.0882525540873
2562.4,150.0884282225438
2562.5,150.08860387094163
2562.6000000000004,150.08877949928387
2562.7000000000003,150.08895510757355
2562.8,150.08913069581362
2562.9,150.08930626400726
2563.,150.08948181215737
2563.1000000000004,150.089657340267
2563.2000000000003,150.08983284833923
2563.3,150.0900083363771
2563.4,150.0901838043836
2563.5,150.09035925236182
2563.6000000000004,150.0905346803147
2563.7000000000003,150.09071008824537
2563.8,150.09088547615673
2563.9,150.0910608440519
2564.,150.0912361919339
2564.1000000000004,150.09141151980575
2564.2000000000003,150.09158682767045
2564.3,150.09176211553105
2564.4,150.09193738339056
2564.5,150.09211263125204
2564.6000000000004,150.0922878591185
2564.7000000000003,150.0924630669929
2564.8,150.09263825487832
2564.9,150.09281342277782
2565.,150.0929885706944
2565.1000000000004,150.09316369863097
2565.2000000000003,150.09333880659068
2565.3,150.09351389457655
2565.4,150.09368896259147
2565.5,150.09386401063864
2565.6000000000004,150.0940390387209
2565.7000000000003,150.0942140468414
2565.8,150.09438903500308
2565.9,150.094564003209
2566.,150.09473895146218
2566.1000000000004,150.0949138797656
2566.2000000000003,150.0950887881223
2566.3,150.0952636765353
2566.4,150.09543854500754
2566.5,150.09561339354212
2566.6000000000004,150.09578822214203
2566.7000000000003,150.09596303081028
2566.8,150.09613781954985
2566.9,150.09631258836384
2567.,150.09648733725513
2567.1000000000004,150.09666206622688
2567.2000000000003,150.0968367752819
2567.3,150.0970114644234
2567.4,150.09718613365428
2567.5,150.09736078297757
2567.6000000000004,150.0975354123963
2567.7000000000003,150.09771002191343
2567.8,150.09788461153195
2567.9,150.098059181255
2568.,150.0982337310854
2568.1000000000004,150.09840826102624
2568.2000000000003,150.0985827710806
2568.3,150.0987572612514
2568.4,150.09893173154157
2568.5,150.09910618195428
2568.6000000000004,150.09928061249238
2568.7000000000003,150.09945502315895
2568.8,150.099629413957
2568.9,150.09980378488947
2569.,150.09997813595942
2569.1000000000004,150.1001524671698
2569.2000000000003,150.10032677852365
2569.3,150.10050107002397
2569.4,150.10067534167362
2569.5,150.10084959347583
2569.6000000000004,150.10102382543346
2569.7000000000003,150.10119803754947
2569.8,150.10137222982684
2569.9,150.10154640226875
2570.,150.10172055487803
2570.1000000000004,150.10189468765773
2570.2000000000003,150.1020688006108
2570.3,150.10224289374025
2570.4,150.1024169670491
2570.5,150.10259102054033
2570.6000000000004,150.10276505421686
2570.7000000000003,150.10293906808175
2570.8,150.10311306213802
2570.9,150.10328703638862
2571.,150.1034609908365
2571.1000000000004,150.10363492548464
2571.2000000000003,150.10380884033614
2571.3,150.10398273539388
2571.4,150.10415661066085
2571.5,150.10433046614006
2571.6000000000004,150.10450430183457
2571.7000000000003,150.10467811774723
2571.8,150.1048519138811
2571.9,150.10502569023916
2572.,150.10519944682437
2572.1000000000004,150.10537318363973
2572.2000000000003,150.1055469006881
2572.3,150.10572059797266
2572.4,150.1058942754963
2572.5,150.106067933262
2572.6000000000004,150.10624157127282
2572.7000000000003,150.1064151895315
2572.8,150.1065887880413
2572.9,150.106762366805
2573.,150.10693592582564
2573.1000000000004,150.10710946510625
2573.2000000000003,150.10728298464971
2573.3,150.10745648445908
2573.4,150.10762996453732
2573.5,150.10780342488732
2573.6000000000004,150.10797686551214
2573.7000000000003,150.10815028641477
2573.8,150.10832368759807
2573.9,150.1084970690651
2574.,150.10867043081882
2574.1000000000004,150.10884377286223
2574.2000000000003,150.1090170951982
2574.3,150.1091903978298
2574.4,150.10936368075997
2574.5,150.10953694399166
2574.6000000000004,150.10971018752775
2574.7000000000003,150.1098834113714
2574.8,150.11005661552548
2574.9,150.1102297999929
2575.,150.11040296477674
2575.1000000000004,150.1105761098799
2575.2000000000003,150.1107492353053
2575.3,150.11092234105598
2575.4,150.11109542713493
2575.5,150.11126849354497
2575.6000000000004,150.1114415402892
2575.7000000000003,150.1116145673705
2575.8,150.1117875747919
2575.9,150.11196056255628
2576.,150.1121335306667
2576.1000000000004,150.112306479126
2576.2000000000003,150.11247940793723
2576.3,150.1126523171033
2576.4,150.11282520662718
2576.5,150.1129980765119
2576.6000000000004,150.11317092676032
2576.7000000000003,150.11334375737542
2576.8,150.11351656836015
2576.9,150.11368935971745
2577.,150.11386213145036
2577.1000000000004,150.11403488356174
2577.2000000000003,150.11420761605456
2577.3,150.11438032893182
2577.4,150.11455302219645
2577.5,150.1147256958514
2577.6000000000004,150.1148983498996
2577.7000000000003,150.11507098434396
2577.8,150.11524359918758
2577.9,150.11541619443327
2578.,150.11558877008395
2578.1000000000004,150.1157613261428
2578.2000000000003,150.11593386261245
2578.3,150.1161063794961
2578.4,150.11627887679657
2578.5,150.11645135451687
2578.6000000000004,150.11662381265987
2578.7000000000003,150.1167962512286
2578.8,150.1169686702259
2578.9,150.1171410696548
2579.,150.11731344951826
2579.1000000000004,150.1174858098192
2579.2000000000003,150.1176581505605
2579.3,150.11783047174515
2579.4,150.1180027733761
2579.5,150.11817505545625
2579.6000000000004,150.11834731798854
2579.7000000000003,150.11851956097598
2579.8,150.1186917844215
2579.9,150.11886398832797
2580.,150.1190361726984
2580.1000000000004,150.11920833753564
2580.2000000000003,150.11938048284267
2580.3,150.11955260862246
2580.4,150.11972471487798
2580.5,150.11989680161196
2580.6000000000004,150.1200688688276
2580.7000000000003,150.12024091652765
2580.8,150.12041294471513
2580.9,150.12058495339295
2581.,150.12075694256396
2581.1000000000004,150.12092891223128
2581.2000000000003,150.1211008623977
2581.3,150.12127279306614
2581.4,150.12144470423962
2581.5,150.12161659592104
2581.6000000000004,150.12178846811324
2581.7000000000003,150.12196032081926
2581.8,150.12213215404202
2581.9,150.12230396778438
2582.,150.12247576204933
2582.1000000000004,150.12264753683968
2582.2000000000003,150.12281929215854
2582.3,150.1229910280087
2582.4,150.1231627443931
2582.5,150.12333444131477
2582.6000000000004,150.1235061187765
2582.7000000000003,150.12367777678128
2582.8,150.123849415332
2582.9,150.1240210344316
2583.,150.124192634083
2583.1000000000004,150.12436421428907
2583.2000000000003,150.1245357750529
2583.3,150.12470731637723
2583.4,150.12487883826498
2583.5,150.12505034071924
2583.6000000000004,150.12522182374278
2583.7000000000003,150.1253932873385
2583.8,150.1255647315094
2583.9,150.12573615625837
2584.,150.12590756158832
2584.1000000000004,150.12607894750224
2584.2000000000003,150.12625031400287
2584.3,150.12642166109325
2584.4,150.12659298877628
2584.5,150.12676429705493
2584.6000000000004,150.12693558593196
2584.7000000000003,150.1271068554104
2584.8,150.1272781054931
2584.9,150.12744933618305
2585.,150.12762054748308
2585.1000000000004,150.1277917393962
2585.2000000000003,150.1279629119252
2585.3,150.12813406507303
2585.4,150.12830519884267
2585.5,150.12847631323686
2585.6000000000004,150.12864740825867
2585.7000000000003,150.12881848391095
2585.8,150.1289895401966
2585.9,150.1291605771186
2586.,150.12933159467968
2586.1000000000004,150.12950259288294
2586.2000000000003,150.12967357173116
2586.3,150.12984453122723
2586.4,150.13001547137418
2586.5,150.1301863921748
2586.6000000000004,150.13035729363202
2586.7000000000003,150.13052817574876
2586.8,150.13069903852795
2586.9,150.13086988197236
2587.,150.1310407060851
2587.1000000000004,150.1312115108688
2587.2000000000003,150.1313822963266
2587.3,150.13155306246122
2587.4,150.13172380927577
2587.5,150.13189453677296
2587.6000000000004,150.13206524495573
2587.7000000000003,150.132235933827
2587.8,150.13240660338965
2587.9,150.13257725364656
2588.,150.13274788460066
2588.1000000000004,150.1329184962548
2588.2000000000003,150.13308908861197
2588.3,150.13325966167497
2588.4,150.1334302154467
2588.5,150.13360074993008
2588.6000000000004,150.133771265128
2588.7000000000003,150.1339417610433
2588.8,150.13411223767895
2588.9,150.13428269503774
2589.,150.1344531331227
2589.1000000000004,150.13462355193656
2589.2000000000003,150.13479395148232
2589.3,150.13496433176283
2589.4,150.13513469278098
2589.5,150.13530503453964
2589.6000000000004,150.1354753570417
2589.7000000000003,150.1356456602901
2589.8,150.1358159442876
2589.9,150.13598620903724
2590.,150.13615645454178
2590.1000000000004,150.1363266808042
2590.2000000000003,150.1364968878273
2590.3,150.13666707561399
2590.4,150.1368372441671
2590.5,150.13700739348965
2590.6000000000004,150.13717752358446
2590.7000000000003,150.1373476344543
2590.8,150.13751772610215
2590.9,150.1376877985309
2591.,150.1378578517434
2591.1000000000004,150.13802788574256
2591.2000000000003,150.1381979005311
2591.3,150.1383678961121
2591.4,150.1385378724884
2591.5,150.13870782966282
2591.6000000000004,150.13887776763826
2591.7000000000003,150.13904768641754
2591.8,150.13921758600358
2591.9,150.13938746639926
2592.,150.13955732760743
2592.1000000000004,150.13972716963102
2592.2000000000003,150.13989699247279
2592.3,150.14006679613573
2592.4,150.14023658062263
2592.5,150.14040634593638
2592.6000000000004,150.14057609207993
2592.7000000000003,150.14074581905606
2592.8,150.1409155268676
2592.9,150.14108521551748
2593.,150.1412548850086
2593.1000000000004,150.14142453534373
2593.2000000000003,150.14159416652586
2593.3,150.14176377855776
2593.4,150.14193337144232
2593.5,150.14210294518247
2593.6000000000004,150.14227249978094
2593.7000000000003,150.1424420352407
2593.8,150.14261155156453
2593.9,150.14278104875544
2594.,150.14295052681612
2594.1000000000004,150.14311998574956
2594.2000000000003,150.14328942555855
2594.3,150.1434588462459
2594.4,150.14362824781463
2594.5,150.1437976302675
2594.6000000000004,150.14396699360734
2594.7000000000003,150.14413633783707
2594.8,150.14430566295945
2594.9,150.1444749689775
2595.,150.144644255894
2595.1000000000004,150.14481352371178
2595.2000000000003,150.1449827724337
2595.3,150.1451520020626
2595.4,150.14532121260132
2595.5,150.14549040405282
2595.6000000000004,150.1456595764199
2595.7000000000003,150.1458287297054
2595.8,150.14599786391216
2595.9,150.146166979043
2596.,150.14633607510086
2596.1000000000004,150.14650515208854
2596.2000000000003,150.1466742100089
2596.3,150.14684324886477
2596.4,150.14701226865907
2596.5,150.14718126939454
2596.6000000000004,150.1473502510741
2596.7000000000003,150.14751921370058
2596.8,150.14768815727683
2596.9,150.1478570818057
2597.,150.14802598729005
2597.1000000000004,150.14819487373265
2597.2000000000003,150.14836374113645
2597.3,150.14853258950424
2597.4,150.14870141883887
2597.5,150.1488702291432
2597.6000000000004,150.14903902042002
2597.7000000000003,150.14920779267226
2597.8,150.1493765459027
2597.9,150.14954528011413
2598.,150.14971399530953
2598.1000000000004,150.14988269149165
2598.2000000000003,150.15005136866336
2598.3,150.15022002682744
2598.4,150.1503886659868
2598.5,150.15055728614425
2598.6000000000004,150.15072588730263
2598.7000000000003,150.15089446946476
2598.8,150.15106303263352
2598.9,150.1512315768117
2599.,150.1514001020022
2599.1000000000004,150.15156860820775
2599.2000000000003,150.15173709543126
2599.3,150.15190556367557
2599.4,150.15207401294344
2599.5,150.1522424432379
2599.6000000000004,150.15241085456148
2599.7000000000003,150.15257924691724
2599.8,150.1527476203079
2599.9,150.15291597473637
2600.,150.15308431020543
2600.1000000000004,150.15325262671792
2600.2000000000003,150.15342092427667
2600.3,150.1535892028845
2600.4,150.1537574625443
2600.5,150.15392570325878
2600.6000000000004,150.15409392503085
2600.7000000000003,150.15426212786335
2600.8,150.15443031175909
2600.9,150.15459847672082
2601.,150.15476662275148
2601.1000000000004,150.15493474985382
2601.2000000000003,150.15510285803066
2601.3,150.1552709472849
2601.4,150.1554390176193
2601.5,150.15560706903673
2601.6000000000004,150.15577510153992
2601.7000000000003,150.15594311513175
2601.8,150.15611110981507
2601.9,150.15627908559267
2602.,150.1564470424673
2602.1000000000004,150.15661498044193
2602.2000000000003,150.1567828995193
2602.3,150.1569507997022
2602.4,150.15711868099345
2602.5,150.15728654339597
2602.6000000000004,150.1574543869124
2602.7000000000003,150.1576222115457
2602.8,150.15779001729862
2602.9,150.15795780417406
2603.,150.15812557217473
2603.1000000000004,150.15829332130346
2603.2000000000003,150.15846105156314
2603.3,150.15862876295648
2603.4,150.1587964554864
2603.5,150.15896412915563
2603.6000000000004,150.15913178396696
2603.7000000000003,150.1592994199233
2603.8,150.15946703702744
2603.9,150.1596346352821
2604.,150.15980221469016
2604.1000000000004,150.15996977525447
2604.2000000000003,150.16013731697774
2604.3,150.16030483986285
2604.4,150.16047234391252
2604.5,150.1606398291296
2604.6000000000004,150.160807295517
2604.7000000000003,150.16097474307742
2604.8,150.16114217181365
2604.9,150.16130958172857
2605.,150.16147697282497
2605.1000000000004,150.1616443451056
2605.2000000000003,150.1618116985733
2605.3,150.16197903323078
2605.4,150.16214634908098
2605.5,150.1623136461267
2605.6000000000004,150.16248092437064
2605.7000000000003,150.16264818381566
2605.8,150.16281542446458
2605.9,150.16298264632016
2606.,150.1631498493852
2606.1000000000004,150.16331703366242
2606.2000000000003,150.16348419915488
2606.3,150.16365134586508
2606.4,150.16381847379597
2606.5,150.16398558295032
2606.6000000000004,150.16415267333093
2606.7000000000003,150.16431974494054
2606.8,150.16448679778208
2606.9,150.1646538318582
2607.,150.16482084717174
2607.1000000000004,150.16498784372553
2607.2000000000003,150.16515482152235
2607.3,150.16532178056497
2607.4,150.16548872085622
2607.5,150.1656556423988
2607.6000000000004,150.16582254519565
2607.7000000000003,150.1659894292494
2607.8,150.1661562945629
2607.9,150.16632314113903
2608.,150.16648996898044
2608.1000000000004,150.16665677809
2608.2000000000003,150.16682356847048
2608.3,150.16699034012464
2608.4,150.16715709305538
2608.5,150.1673238272653
2608.6000000000004,150.16749054275732
2608.7000000000003,150.1676572395342
2608.8,150.1678239175987
2608.9,150.16799057695363
2609.,150.16815721760176
2609.1000000000004,150.16832383954585
2609.2000000000003,150.16849044278874
2609.3,150.16865702733318
2609.4,150.1688235931819
2609.5,150.16899014033774
2609.6000000000004,150.16915666880357
2609.7000000000003,150.169323178582
2609.8,150.16948966967584
2609.9,150.16965614208797
2610.,150.16982259582107
2610.1000000000004,150.16998903087804
2610.2000000000003,150.17015544726155
2610.3,150.1703218449743
2610.4,150.17048822401924
2610.5,150.17065458439907
2610.6000000000004,150.17082092611662
2610.7000000000003,150.17098724917454
2610.8,150.17115355357572
2610.9,150.17131983932285
2611.,150.1714861064188
2611.1000000000004,150.1716523548662
2611.2000000000003,150.17181858466796
2611.3,150.17198479582683
2611.4,150.17215098834552
2611.5,150.17231716222688
2611.6000000000004,150.1724833174736
2611.7000000000003,150.1726494540885
2611.8,150.1728155720743
2611.9,150.17298167143386
2612.,150.17314775216985
2612.1000000000004,150.1733138142851
2612.2000000000003,150.17347985778235
2612.3,150.17364588266435
2612.4,150.1738118889339
2612.5,150.17397787659377
2612.6000000000004,150.17414384564668
2612.7000000000003,150.17430979609543
2612.8,150.17447572794282
2612.9,150.17464164119153
2613.,150.1748075358444
2613.1000000000004,150.1749734119041
2613.2000000000003,150.1751392693735
2613.3,150.17530510825534
2613.4,150.17547092855227
2613.5,150.17563673026714
2613.6000000000004,150.17580251340274
2613.7000000000003,150.1759682779618
2613.8,150.17613402394701
2613.9,150.17629975136128
2614.,150.17646546020723
2614.1000000000004,150.17663115048768
2614.2000000000003,150.17679682220535
2614.3,150.17696247536304
2614.4,150.17712810996346
2614.5,150.17729372600937
2614.6000000000004,150.17745932350363
2614.7000000000003,150.17762490244885
2614.8,150.1777904628478
2614.9,150.1779560047034
2615.,150.17812152801818
2615.1000000000004,150.17828703279503
2615.2000000000003,150.17845251903665
2615.3,150.1786179867458
2615.4,150.1787834359253
2615.5,150.17894886657777
2615.6000000000004,150.179114278706
2615.7000000000003,150.17927967231287
2615.8,150.17944504740095
2615.9,150.17961040397307
2616.,150.17977574203198
2616.1000000000004,150.17994106158037
2616.2000000000003,150.18010636262113
2616.3,150.18027164515684
2616.4,150.18043690919035
2616.5,150.18060215472434
2616.6000000000004,150.18076738176165
2616.7000000000003,150.18093259030493
2616.8,150.18109778035696
2616.9,150.18126295192042
2617.,150.1814281049982
2617.1000000000004,150.1815932395929
2617.2000000000003,150.18175835570733
2617.3,150.18192345334418
2617.4,150.1820885325063
2617.5,150.18225359319632
2617.6000000000004,150.1824186354171
2617.7000000000003,150.18258365917114
2617.8,150.18274866446143
2617.9,150.18291365129062
2618.,150.18307861966136
2618.1000000000004,150.18324356957658
2618.2000000000003,150.18340850103885
2618.3,150.18357341405098
2618.4,150.1837383086157
2618.5,150.1839031847357
2618.6000000000004,150.1840680424137
2618.7000000000003,150.18423288165258
2618.8,150.1843977024549
2618.9,150.18456250482356
2619.,150.1847272887611
2619.1000000000004,150.18489205427048
2619.2000000000003,150.18505680135416
2619.3,150.1852215300151
2619.4,150.18538624025592
2619.5,150.18555093207937
2619.6000000000004,150.18571560548824
2619.7000000000003,150.18588026048516
2619.8,150.18604489707292
2619.9,150.18620951525423
2620.,150.1863741150318
2620.1000000000004,150.18653869640843
2620.2000000000003,150.18670325938672
2620.3,150.18686780396956
2620.4,150.18703233015952
2620.5,150.1871968379594
2620.6000000000004,150.18736132737192
2620.7000000000003,150.18752579839986
2620.8,150.1876902510458
2620.9,150.18785468531257
2621.,150.18801910120288
2621.1000000000004,150.18818349871944
2621.2000000000003,150.188347877865
2621.3,150.1885122386422
2621.4,150.18867658105387
2621.5,150.1888409051027
2621.6000000000004,150.1890052107913
2621.7000000000003,150.1891694981225
2621.8,150.18933376709901
2621.9,150.1894980177235
2622.,150.18966224999875
2622.1000000000004,150.18982646392746
2622.2000000000003,150.18999065951235
2622.3,150.19015483675605
2622.4,150.19031899566136
2622.5,150.19048313623102
2622.6000000000004,150.1906472584677
2622.7000000000003,150.1908113623741
2622.8,150.19097544795292
2622.9,150.19113951520694
2623.,150.19130356413882
2623.1000000000004,150.19146759475134
2623.2000000000003,150.1916316070471
2623.3,150.1917956010289
2623.4,150.19195957669945
2623.5,150.19212353406138
2623.6000000000004,150.19228747311746
2623.7000000000003,150.1924513938704
2623.8,150.19261529632294
2623.9,150.19277918047771
2624.,150.1929430463375
2624.1000000000004,150.19310689390497
2624.2000000000003,150.1932707231828
2624.3,150.19343453417363
2624.4,150.19359832688042
2624.5,150.19376210130565
2624.6000000000004,150.19392585745211
2624.7000000000003,150.19408959532248
2624.8,150.19425331491945
2624.9,150.19441701624578
2625.,150.19458069930408
2625.1000000000004,150.19474436409718
2625.2000000000003,150.19490801062764
2625.3,150.19507163889827
2625.4,150.19523524891176
2625.5,150.19539884067072
2625.6000000000004,150.19556241417797
2625.7000000000003,150.19572596943613
2625.8,150.1958895064479
2625.9,150.19605302521603
2626.,150.19621652574313
2626.1000000000004,150.196380008032
2626.2000000000003,150.1965434720853
2626.3,150.19670691790566
2626.4,150.19687034549588
2626.5,150.1970337548586
2626.6000000000004,150.1971971459965
2626.7000000000003,150.19736051891235
2626.8,150.19752387360867
2626.9,150.19768721008836
2627.,150.19785052835405
2627.1000000000004,150.1980138284084
2627.2000000000003,150.19817711025405
2627.3,150.19834037389379
2627.4,150.19850361933027
2627.5,150.19866684656623
2627.6000000000004,150.1988300556042
2627.7000000000003,150.19899324644703
2627.8,150.19915641909742
2627.9,150.19931957355794
2628.,150.19948270983136
2628.1000000000004,150.1996458279203
2628.2000000000003,150.19980892782758
2628.3,150.19997200955572
2628.4,150.20013507310753
2628.5,150.2002981184855
2628.6000000000004,150.20046114569266
2628.7000000000003,150.20062415473143
2628.8,150.20078714560447
2628.9,150.20095011831467
2629.,150.20111307286456
2629.1000000000004,150.20127600925687
2629.2000000000003,150.20143892749428
2629.3,150.2016018275794
2629.4,150.20176470951503
2629.5,150.20192757330378
2629.6000000000004,150.20209041894836
2629.7000000000003,150.20225324645145
2629.8,150.2024160558157
2629.9,150.20257884704378
2630.,150.20274162013834
2630.1000000000004,150.20290437510212
2630.2000000000003,150.20306711193786
2630.3,150.2032298306481
2630.4,150.2033925312356
2630.5,150.203555213703
2630.6000000000004,150.20371787805308
2630.7000000000003,150.20388052428828
2630.8,150.2040431524115
2630.9,150.2042057624253
2631.,150.20436835433236
2631.1000000000004,150.20453092813543
2631.2000000000003,150.20469348383708
2631.3,150.20485602144004
2631.4,150.20501854094698
2631.5,150.20518104236058
2631.6000000000004,150.20534352568347
2631.7000000000003,150.2055059909183
2631.8,150.2056684380678
2631.9,150.2058308671346
2632.,150.20599327812147
2632.1000000000004,150.20615567103093
2632.2000000000003,150.20631804586571
2632.3,150.20648040262847
2632.4,150.2066427413219
2632.5,150.2068050619487
2632.6000000000004,150.20696736451137
2632.7000000000003,150.20712964901278
2632.8,150.20729191545544
2632.9,150.20745416384213
2633.,150.20761639417546
2633.1000000000004,150.20777860645808
2633.2000000000003,150.20794080069263
2633.3,150.2081029768819
2633.4,150.20826513502834
2633.5,150.2084272751348
2633.6000000000004,150.20858939720384
2633.7000000000003,150.2087515012382
2633.8,150.20891358724046
2633.9,150.20907565521327
2634.,150.20923770515932
2634.1000000000004,150.20939973708138
2634.2000000000003,150.2095617509819
2634.3,150.2097237468637
2634.4,150.20988572472933
2634.5,150.21004768458155
2634.6000000000004,150.2102096264229
2634.7000000000003,150.21037155025613
2634.8,150.2105334560838
2634.9,150.2106953439087
2635.,150.21085721373333
2635.1000000000004,150.2110190655604
2635.2000000000003,150.21118089939264
2635.3,150.21134271523263
2635.4,150.21150451308304
2635.5,150.21166629294652
2635.6000000000004,150.21182805482567
2635.7000000000003,150.21198979872327
2635.8,150.21215152464177
2635.9,150.212313232584
2636.,150.2124749225525
2636.1000000000004,150.21263659455002
2636.2000000000003,150.21279824857913
2636.3,150.21295988464246
2636.4,150.21312150274272
2636.5,150.21328310288249
2636.6000000000004,150.21344468506456
2636.7000000000003,150.21360624929136
2636.8,150.2137677955657
2636.9,150.2139293238901
2637.,150.21409083426735
2637.1000000000004,150.21425232670006
2637.2000000000003,150.21441380119072
2637.3,150.21457525774213
2637.4,150.21473669635685
2637.5,150.21489811703762
2637.6000000000004,150.21505951978693
2637.7000000000003,150.21522090460758
2637.8,150.21538227150205
2637.9,150.21554362047317
2638.,150.21570495152346
2638.1000000000004,150.21586626465552
2638.2000000000003,150.21602755987206
2638.3,150.21618883717568
2638.4,150.21635009656907
2638.5,150.2165113380548
2638.6000000000004,150.21667256163553
2638.7000000000003,150.21683376731394
2638.8,150.21699495509264
2638.9,150.21715612497422
2639.,150.21731727696135
2639.1000000000004,150.21747841105667
2639.2000000000003,150.2176395272628
2639.3,150.2178006255824
2639.4,150.21796170601806
2639.5,150.21812276857244
2639.6000000000004,150.21828381324815
2639.7000000000003,150.21844484004782
2639.8,150.21860584897408
2639.9,150.21876684002967
2640.,150.21892781321702
2640.1000000000004,150.21908876853888
2640.2000000000003,150.2192497059979
2640.3,150.21941062559665
2640.4,150.2195715273378
2640.5,150.21973241122393
2640.6000000000004,150.21989327725768
2640.7000000000003,150.2200541254417
2640.8,150.2202149557786
2640.9,150.22037576827097
2641.,150.2205365629215
2641.1000000000004,150.22069733973277
2641.2000000000003,150.22085809870742
2641.3,150.22101883984809
2641.4,150.22117956315736
2641.5,150.22134026863793
2641.6000000000004,150.22150095629232
2641.7000000000003,150.2216616261232
2641.8,150.2218222781332
2641.9,150.22198291232493
2642.,150.222143528701
2642.1000000000004,150.22230412726407
2642.2000000000003,150.2224647080167
2642.3,150.22262527096152
2642.4,150.22278581610118
2642.5,150.2229463434383
2642.6000000000004,150.22310685297538
2642.7000000000003,150.22326734471523
2642.8,150.22342781866035
2642.9,150.22358827481344
2643.,150.22374871317695
2643.1000000000004,150.22390913375366
2643.2000000000003,150.22406953654612
2643.3,150.2242299215569
2643.4,150.22439028878867
2643.5,150.22455063824404
2643.6000000000004,150.22471096992558
2643.7000000000003,150.22487128383597
2643.8,150.22503157997778
2643.9,150.2251918583536
2644.,150.2253521189661
2644.1000000000004,150.22551236181783
2644.2000000000003,150.2256725869114
2644.3,150.2258327942495
2644.4,150.22599298383466
2644.5,150.22615315566946
2644.6000000000004,150.2263133097566
2644.7000000000003,150.22647344609865
2644.8,150.22663356469815
2644.9,150.22679366555786
2645.,150.22695374868024
2645.1000000000004,150.22711381406793
2645.2000000000003,150.2272738617236
2645.3,150.22743389164975
2645.4,150.22759390384908
2645.5,150.2277538983241
2645.6000000000004,150.22791387507752
2645.7000000000003,150.22807383411183
2645.8,150.22823377542974
2645.9,150.22839369903375
2646.,150.22855360492653
2646.1000000000004,150.22871349311066
2646.2000000000003,150.22887336358875
2646.3,150.22903321636338
2646.4,150.22919305143716
2646.5,150.2293528688127
2646.6000000000004,150.22951266849245
2646.7000000000003,150.2296724504793
2646.8,150.22983221477568
2646.9,150.22999196138412
2647.,150.23015169030734
2647.1000000000004,150.23031140154788
2647.2000000000003,150.23047109510833
2647.3,150.23063077099127
2647.4,150.23079042919932
2647.5,150.23095006973512
2647.6000000000004,150.2311096926012
2647.7000000000003,150.23126929780014
2647.8,150.23142888533457
2647.9,150.23158845520712
2648.,150.23174800742026
2648.1000000000004,150.23190754197674
2648.2000000000003,150.232067058879
2648.3,150.23222655812964
2648.4,150.23238603973138
2648.5,150.23254550368677
2648.6000000000004,150.23270494999832
2648.7000000000003,150.2328643786686
2648.8,150.23302378970033
2648.9,150.233183183096
2649.,150.23334255885823
2649.1000000000004,150.23350191698955
2649.2000000000003,150.23366125749263
2649.3,150.23382058036998
2649.4,150.23397988562428
2649.5,150.23413917325806
2649.6000000000004,150.23429844327387
2649.7000000000003,150.2344576956743
2649.8,150.23461693046198
2649.9,150.23477614763948
2650.,150.2349353472093
2650.1000000000004,150.23509452917415
2650.2000000000003,150.23525369353655
2650.3,150.2354128402991
2650.4,150.23557196946433
2650.5,150.23573108103486
2650.6000000000004,150.23589017501325
2650.7000000000003,150.2360492514021
2650.8,150.23620831020395
2650.9,150.2363673514214
2651.,150.23652637505708
2651.1000000000004,150.23668538111352
2651.2000000000003,150.23684436959326
2651.3,150.23700334049892
2651.4,150.23716229383305
2651.5,150.23732122959825
2651.6000000000004,150.23748014779704
2651.7000000000003,150.23763904843213
2651.8,150.23779793150592
2651.9,150.2379567970211
2652.,150.2381156449802
2652.1000000000004,150.23827447538582
2652.2000000000003,150.23843328824051
2652.3,150.2385920835468
2652.4,150.23875086130732
2652.5,150.2389096215246
2652.6000000000004,150.23906836420127
2652.7000000000003,150.2392270893398
2652.8,150.2393857969429
2652.9,150.23954448701303
2653.,150.2397031595528
2653.1000000000004,150.2398618145647
2653.2000000000003,150.2400204520514
2653.3,150.24017907201542
2653.4,150.24033767445928
2653.5,150.24049625938568
2653.6000000000004,150.24065482679705
2653.7000000000003,150.24081337669605
2653.8,150.24097190908518
2653.9,150.241130423967
2654.,150.24128892134414
2654.1000000000004,150.24144740121906
2654.2000000000003,150.2416058635944
2654.3,150.24176430847274
2654.4,150.24192273585655
2654.5,150.24208114574847
2654.6000000000004,150.24223953815107
2654.7000000000003,150.24239791306684
2654.8,150.24255627049837
2654.9,150.24271461044825
2655.,150.24287293291894
2655.1000000000004,150.24303123791313
2655.2000000000003,150.24318952543328
2655.3,150.24334779548204
2655.4,150.24350604806187
2655.5,150.24366428317538
2655.6000000000004,150.24382250082513
2655.7000000000003,150.2439807010136
2655.8,150.24413888374343
2655.9,150.24429704901715
2656.,150.2444551968373
2656.1000000000004,150.24461332720645
2656.2000000000003,150.24477144012715
2656.3,150.24492953560195
2656.4,150.2450876136334
2656.5,150.24524567422407
2656.6000000000004,150.24540371737643
2656.7000000000003,150.24556174309316
2656.8,150.24571975137673
2656.9,150.24587774222965
2657.,150.24603571565456
2657.1000000000004,150.24619367165403
2657.2000000000003,150.24635161023045
2657.3,150.24650953138655
2657.4,150.24666743512472
2657.5,150.24682532144757
2657.6000000000004,150.2469831903577
2657.7000000000003,150.24714104185762
2657.8,150.2472988759499
2657.9,150.247456692637
2658.,150.24761449192152
2658.1000000000004,150.24777227380602
2658.2000000000003,150.24793003829296
2658.3,150.24808778538502
2658.4,150.24824551508468
2658.5,150.24840322739445
2658.6000000000004,150.2485609223169
2658.7000000000003,150.24871859985456
2658.8,150.24887626000995
2658.9,150.2490339027856
2659.,150.2491915281842
2659.1000000000004,150.2493491362081
2659.2000000000003,150.24950672685995
2659.3,150.24966430014223
2659.4,150.2498218560575
2659.5,150.24997939460832
2659.6000000000004,150.2501369157972
2659.7000000000003,150.25029441962673
2659.8,150.25045190609936
2659.9,150.2506093752176
2660.,150.2507668269841
2660.1000000000004,150.25092426140137
2660.2000000000003,150.2510816784719
2660.3,150.2512390781982
2660.4,150.25139646058295
2660.5,150.2515538256285
2660.6000000000004,150.25171117333747
2660.7000000000003,150.25186850371242
2660.8,150.25202581675578
2660.9,150.25218311247016
2661.,150.25234039085814
2661.1000000000004,150.25249765192217
2661.2000000000003,150.25265489566482
2661.3,150.2528121220885
2661.4,150.2529693311959
2661.5,150.2531265229895
2661.6000000000004,150.25328369747177
2661.7000000000003,150.25344085464525
2661.8,150.25359799451255
2661.9,150.25375511707614
2662.,150.25391222233853
2662.1000000000004,150.2540693103023
2662.2000000000003,150.25422638096995
2662.3,150.25438343434396
2662.4,150.25454047042686
2662.5,150.25469748922123
2662.6000000000004,150.25485449072957
2662.7000000000003,150.25501147495442
2662.8,150.25516844189823
2662.9,150.25532539156364
2663.,150.25548232395306
2663.1000000000004,150.25563923906904
2663.2000000000003,150.2557961369141
2663.3,150.2559530174908
2663.4,150.25610988080174
2663.5,150.25626672684922
2663.6000000000004,150.2564235556359
2663.7000000000003,150.25658036716428
2663.8,150.25673716143683
2663.9,150.2568939384561
2664.,150.2570506982247
2664.1000000000004,150.25720744074493
2664.2000000000003,150.25736416601956
2664.3,150.25752087405095
2664.4,150.25767756484163
2664.5,150.25783423839414
2664.6000000000004,150.257990894711
2664.7000000000003,150.2581475337947
2664.8,150.25830415564775
2664.9,150.25846076027267
2665.,150.25861734767201
2665.1000000000004,150.25877391784823
2665.2000000000003,150.25893047080382
2665.3,150.25908700654145
2665.4,150.25924352506345
2665.5,150.25940002637233
2665.6000000000004,150.25955651047073
2665.7000000000003,150.25971297736106
2665.8,150.2598694270459
2665.9,150.26002585952767
2666.,150.260182274809
2666.1000000000004,150.26033867289226
2666.2000000000003,150.26049505378003
2666.3,150.26065141747483
2666.4,150.2608077639791
2666.5,150.26096409329546
2666.6000000000004,150.26112040542628
2666.7000000000003,150.26127670037417
2666.8,150.26143297814158
2666.9,150.26158923873103
2667.,150.261745482145
2667.1000000000004,150.261901708386
2667.2000000000003,150.26205791745662
2667.3,150.26221410935923
2667.4,150.26237028409636
2667.5,150.26252644167056
2667.6000000000004,150.26268258208438
2667.7000000000003,150.26283870534016
2667.8,150.26299481144054
2667.9,150.26315090038796
2668.,150.26330697218492
2668.1000000000004,150.26346302683396
2668.2000000000003,150.26361906433746
2668.3,150.2637750846981
2668.4,150.2639310879182
2668.5,150.2640870740004
2668.6000000000004,150.2642430429471
2668.7000000000003,150.26439899476077
2668.8,150.26455492944405
2668.9,150.26471084699935
2669.,150.26486674742912
2669.1000000000004,150.26502263073584
2669.2000000000003,150.26517849692215
2669.3,150.26533434599042
2669.4,150.26549017794318
2669.5,150.2656459927829
2669.6000000000004,150.26580179051209
2669.7000000000003,150.26595757113324
2669.8,150.26611333464882
2669.9,150.26626908106135
2670.,150.26642481037334
2670.1000000000004,150.2665805225872
2670.2000000000003,150.2667362177055
2670.3,150.2668918957307
2670.4,150.26704755666526
2670.5,150.26720320051172
2670.6000000000004,150.26735882727246
2670.7000000000003,150.26751443695008
2670.8,150.26767002954702
2670.9,150.2678256050658
2671.,150.26798116350892
2671.1000000000004,150.26813670487877
2671.2000000000003,150.26829222917792
2671.3,150.2684477364088
2671.4,150.26860322657393
2671.5,150.2687586996758
2671.6000000000004,150.26891415571677
2671.7000000000003,150.26906959469954
2671.8,150.26922501662645
2671.9,150.2693804215
2672.,150.2695358093227
2672.1000000000004,150.26969118009694
2672.2000000000003,150.26984653382533
2672.3,150.2700018705102
2672.4,150.27015719015418
2672.5,150.27031249275973
2672.6000000000004,150.27046777832922
2672.7000000000003,150.2706230468652
2672.8,150.27077829837015
2672.9,150.27093353284653
2673.,150.27108875029683
2673.1000000000004,150.2712439507235
2673.2000000000003,150.271399134129
2673.3,150.27155430051593
2673.4,150.27170944988663
2673.5,150.2718645822436
2673.6000000000004,150.27201969758931
2673.7000000000003,150.27217479592628
2673.8,150.27232987725694
2673.9,150.2724849415838
2674.,150.27263998890922
2674.1000000000004,150.27279501923584
2674.2000000000003,150.27295003256606
2674.3,150.2731050289023
2674.4,150.27326000824712
2674.5,150.2734149706029
2674.6000000000004,150.27356991597216
2674.7000000000003,150.27372484435742
2674.8,150.27387975576093
2674.9,150.2740346501854
2675.,150.27418952763324
2675.1000000000004,150.27434438810687
2675.2000000000003,150.27449923160881
2675.3,150.2746540581415
2675.4,150.2748088677073
2675.5,150.27496366030883
2675.6000000000004,150.27511843594846
2675.7000000000003,150.2752731946287
2675.8,150.27542793635203
2675.9,150.2755826611209
2676.,150.27573736893777
2676.1000000000004,150.27589205980502
2676.2000000000003,150.27604673372525
2676.3,150.27620139070083
2676.4,150.27635603073426
2676.5,150.27651065382793
2676.6000000000004,150.2766652599844
2676.7000000000003,150.2768198492061
2676.8,150.2769744214955
2676.9,150.277128976855
2677.,150.2772835152871
2677.1000000000004,150.2774380367943
2677.2000000000003,150.27759254137897
2677.3,150.27774702904352
2677.4,150.2779014997906
2677.5,150.27805595362256
2677.6000000000004,150.2782103905418
2677.7000000000003,150.2783648105509
2677.8,150.2785192136522
2677.9,150.27867359984816
2678.,150.27882796914136
2678.1000000000004,150.2789823215341
2678.2000000000003,150.27913665702891
2678.3,150.27929097562827
2678.4,150.27944527733456
2678.5,150.27959956215025
2678.6000000000004,150.27975383007788
2678.7000000000003,150.27990808111983
2678.8,150.28006231527846
2678.9,150.28021653255638
2679.,150.28037073295596
2679.1000000000004,150.2805249164796
2679.2000000000003,150.28067908312988
2679.3,150.28083323290915
2679.4,150.28098736581987
2679.5,150.28114148186455
2679.6000000000004,150.28129558104555
2679.7000000000003,150.28144966336535
2679.8,150.28160372882638
2679.9,150.28175777743115
2680.,150.28191180918202
2680.1000000000004,150.2820658240815
2680.2000000000003,150.28221982213205
2680.3,150.28237380333601
2680.4,150.2825277676959
2680.5,150.28268171521418
2680.6000000000004,150.28283564589324
2680.7000000000003,150.2829895597355
2680.8,150.28314345674352
2680.9,150.28329733691965
2681.,150.2834512002663
2681.1000000000004,150.28360504678602
2681.2000000000003,150.2837588764812
2681.3,150.2839126893542
2681.4,150.28406648540758
2681.5,150.28422026464364
2681.6000000000004,150.28437402706498
2681.7000000000003,150.28452777267395
2681.8,150.284681501473
2681.9,150.28483521346456
2682.,150.2849889086511
2682.1000000000004,150.28514258703504
2682.2000000000003,150.28529624861872
2682.3,150.28544989340466
2682.4,150.28560352139533
2682.5,150.28575713259318
2682.6000000000004,150.28591072700053
2682.7000000000003,150.28606430461988
2682.8,150.28621786545364
2682.9,150.28637140950428
2683.,150.28652493677424
2683.1000000000004,150.2866784472659
2683.2000000000003,150.28683194098167
2683.3,150.28698541792406
2683.4,150.28713887809545
2683.5,150.2872923214983
2683.6000000000004,150.28744574813499
2683.7000000000003,150.28759915800802
2683.8,150.28775255111978
2683.9,150.28790592747265
2684.,150.28805928706916
2684.1000000000004,150.28821262991173
2684.2000000000003,150.28836595600262
2684.3,150.28851926534446
2684.4,150.28867255793958
2684.5,150.28882583379036
2684.6000000000004,150.28897909289935
2684.7000000000003,150.28913233526887
2684.8,150.2892855609014
2684.9,150.28943876979937
2685.,150.28959196196513
2685.1000000000004,150.28974513740116
2685.2000000000003,150.2898982961099
2685.3,150.29005143809374
2685.4,150.29020456335508
2685.5,150.29035767189634
2685.6000000000004,150.29051076372002
2685.7000000000003,150.2906638388285
2685.8,150.29081689722415
2685.9,150.29096993890946
2686.,150.29112296388678
2686.1000000000004,150.29127597215862
2686.2000000000003,150.2914289637273
2686.3,150.29158193859527
2686.4,150.29173489676492
2686.5,150.29188783823878
2686.6000000000004,150.29204076301917
2686.7000000000003,150.29219367110855
2686.8,150.29234656250927
2686.9,150.2924994372238
2687.,150.29265229525453
2687.1000000000004,150.29280513660396
2687.2000000000003,150.2929579612743
2687.3,150.29311076926817
2687.4,150.2932635605879
2687.5,150.2934163352359
2687.6000000000004,150.29356909321461
2687.7000000000003,150.2937218345264
2687.8,150.29387455917367
2687.9,150.2940272671589
2688.,150.29417995848448
2688.1000000000004,150.29433263315272
2688.2000000000003,150.29448529116618
2688.3,150.29463793252717
2688.4,150.2947905572382
2688.5,150.29494316530153
2688.6000000000004,150.29509575671966
2688.7000000000003,150.29524833149497
2688.8,150.29540088962995
2688.9,150.29555343112685
2689.,150.29570595598815
2689.1000000000004,150.2958584642163
2689.2000000000003,150.29601095581373
2689.3,150.2961634307827
2689.4,150.29631588912574
2689.5,150.2964683308452
2689.6000000000004,150.2966207559435
2689.7000000000003,150.29677316442303
2689.8,150.2969255562862
2689.9,150.29707793153545
2690.,150.29723029017308
2690.1000000000004,150.29738263220165
2690.2000000000003,150.29753495762338
2690.3,150.2976872664408
2690.4,150.29783955865628
2690.5,150.29799183427215
2690.6000000000004,150.29814409329086
2690.7000000000003,150.2982963357149
2690.8,150.29844856154648
2690.9,150.2986007707882
2691.,150.29875296344227
2691.1000000000004,150.29890513951122
2691.2000000000003,150.2990572989974
2691.3,150.29920944190317
2691.4,150.29936156823098
2691.5,150.29951367798324
2691.6000000000004,150.2996657711622
2691.7000000000003,150.29981784777047
2691.8,150.29996990781035
2691.9,150.30012195128418
2692.,150.30027397819438
2692.1000000000004,150.3004259885434
2692.2000000000003,150.30057798233352
2692.3,150.30072995956724
2692.4,150.30088192024695
2692.5,150.30103386437497
2692.6000000000004,150.3011857919537
2692.7000000000003,150.30133770298562
2692.8,150.30148959747302
2692.9,150.30164147541828
2693.,150.3017933368239
2693.1000000000004,150.3019451816921
2693.2000000000003,150.30209701002545
2693.3,150.30224882182623
2693.4,150.30240061709688
2693.5,150.30255239583968
2693.6000000000004,150.3027041580572
2693.7000000000003,150.3028559037516
2693.8,150.30300763292544
2693.9,150.30315934558104
2694.,150.3033110417208
2694.1000000000004,150.30346272134713
2694.2000000000003,150.30361438446232
2694.3,150.30376603106888
2694.4,150.3039176611691
2694.5,150.30406927476534
2694.6000000000004,150.30422087186005
2694.7000000000003,150.30437245245568
2694.8,150.3045240165544
2694.9,150.30467556415877
2695.,150.30482709527112
2695.1000000000004,150.3049786098938
2695.2000000000003,150.3051301080292
2695.3,150.30528158967977
2695.4,150.30543305484778
2695.5,150.30558450353567
2695.6000000000004,150.3057359357458
2695.7000000000003,150.30588735148058
2695.8,150.3060387507423
2695.9,150.30619013353345
2696.,150.30634149985633
2696.1000000000004,150.3064928497133
2696.2000000000003,150.30664418310678
2696.3,150.30679550003916
2696.4,150.30694680051283
2696.5,150.30709808453005
2696.6000000000004,150.30724935209327
2696.7000000000003,150.30740060320488
2696.8,150.30755183786724
2696.9,150.30770305608277
2697.,150.30785425785368
2697.1000000000004,150.30800544318248
2697.2000000000003,150.3081566120715
2697.3,150.3083077645231
2697.4,150.30845890053973
2697.5,150.30861002012364
2697.6000000000004,150.30876112327732
2697.7000000000003,150.308912210003
2697.8,150.30906328030315
2697.9,150.30921433418013
2698.,150.30936537163626
2698.1000000000004,150.30951639267394
2698.2000000000003,150.30966739729553
2698.3,150.30981838550338
2698.4,150.30996935729988
2698.5,150.31012031268742
2698.6000000000004,150.3102712516683
2698.7000000000003,150.3104221742449
2698.8,150.3105730804196
2698.9,150.3107239701948
2699.,150.31087484357278
2699.1000000000004,150.31102570055603
2699.2000000000003,150.31117654114672
2699.3,150.31132736534744
2699.4,150.31147817316034
2699.5,150.31162896458792
2699.6000000000004,150.31177973963247
2699.7000000000003,150.31193049829642
2699.8,150.312081240582
2699.9,150.31223196649177
2700.,150.31238267602788
2700.1000000000004,150.31253336919286
2700.2000000000003,150.31268404598893
2700.3,150.31283470641853
2700.4,150.31298535048396
2700.5,150.31313597818763
2700.6000000000004,150.3132865895319
2700.7000000000003,150.31343718451913
2700.8,150.31358776315156
2700.9,150.31373832543167
2701.,150.31388887136185
2701.1000000000004,150.3140394009443
2701.2000000000003,150.3141899141815
2701.3,150.3143404110757
2701.4,150.31449089162933
2701.5,150.31464135584477
2701.6000000000004,150.31479180372432
2701.7000000000003,150.31494223527037
2701.8,150.31509265048513
2701.9,150.3152430493712
2702.,150.31539343193072
2702.1000000000004,150.31554379816612
2702.2000000000003,150.31569414807967
2702.3,150.31584448167388
2702.4,150.31599479895095
2702.5,150.31614509991334
2702.6000000000004,150.31629538456332
2702.7000000000003,150.3164456529033
2702.8,150.31659590493553
2702.9,150.31674614066242
2703.,150.31689636008633
2703.1000000000004,150.3170465632096
2703.2000000000003,150.31719675003455
2703.3,150.31734692056355
2703.4,150.31749707479895
2703.5,150.31764721274305
2703.6000000000004,150.3177973343982
2703.7000000000003,150.31794743976678
2703.8,150.31809752885113
2703.9,150.31824760165358
2704.,150.31839765817648
2704.1000000000004,150.3185476984221
2704.2000000000003,150.31869772239293
2704.3,150.31884773009122
2704.4,150.31899772151922
2704.5,150.3191476966795
2704.6000000000004,150.31929765557413
2704.7000000000003,150.31944759820567
2704.8,150.31959752457635
2704.9,150.31974743468854
2705.,150.31989732854458
2705.1000000000004,150.32004720614677
2705.2000000000003,150.32019706749745
2705.3,150.32034691259904
2705.4,150.32049674145375
2705.5,150.32064655406398
2705.6000000000004,150.3207963504321
2705.7000000000003,150.32094613056043
2705.8,150.32109589445125
2705.9,150.32124564210696
2706.,150.32139537352984
2706.1000000000004,150.32154508872227
2706.2000000000003,150.32169478768648
2706.3,150.32184447042496
2706.4,150.32199413693994
2706.5,150.32214378723378
2706.6000000000004,150.32229342130884
2706.7000000000003,150.32244303916738
2706.8,150.32259264081176
2706.9,150.32274222624437
2707.,150.32289179546746
2707.1000000000004,150.32304134848332
2707.2000000000003,150.32319088529445
2707.3,150.32334040590302
2707.4,150.32348991031142
2707.5,150.32363939852198
2707.6000000000004,150.32378887053696
2707.7000000000003,150.32393832635879
2707.8,150.32408776598976
2707.9,150.32423718943213
2708.,150.3243865966883
2708.1000000000004,150.3245359877606
2708.2000000000003,150.32468536265134
2708.3,150.32483472136278
2708.4,150.32498406389738
2708.5,150.32513339025732
2708.6000000000004,150.32528270044497
2708.7000000000003,150.32543199446263
2708.8,150.32558127231272
2708.9,150.3257305339975
2709.,150.32587977951928
2709.1000000000004,150.3260290088804
2709.2000000000003,150.32617822208314
2709.3,150.32632741912988
2709.4,150.3264766000229
2709.5,150.32662576476451
2709.6000000000004,150.32677491335707
2709.7000000000003,150.32692404580285
2709.8,150.3270731621042
2709.9,150.32722226226346
2710.,150.32737134628286
2710.1000000000004,150.32752041416487
2710.2000000000003,150.32766946591164
2710.3,150.32781850152557
2710.4,150.327967521009
2710.5,150.32811652436413
2710.6000000000004,150.32826551159343
2710.7000000000003,150.3284144826991
2710.8,150.32856343768347
2710.9,150.32871237654894
2711.,150.32886129929767
2711.1000000000004,150.32901020593212
2711.2000000000003,150.32915909645453
2711.3,150.3293079708672
2711.4,150.32945682917244
2711.5,150.32960567137266
2711.6000000000004,150.32975449747002
2711.7000000000003,150.32990330746696
2711.8,150.3300521013657
2711.9,150.33020087916864
2712.,150.330349640878
2712.1000000000004,150.3304983864961
2712.2000000000003,150.33064711602523
2712.3,150.3307958294678
2712.4,150.33094452682604
2712.5,150.33109320810223
2712.6000000000004,150.33124187329884
2712.7000000000003,150.33139052241796
2712.8,150.331539155462
2712.9,150.33168777243324
2713.,150.33183637333397
2713.1000000000004,150.33198495816657
2713.2000000000003,150.3321335269333
2713.3,150.3322820796364
2713.4,150.33243061627826
2713.5,150.3325791368612
2713.6000000000004,150.3327276413875
2713.7000000000003,150.33287612985933
2713.8,150.33302460227915
2713.9,150.33317305864924
2714.,150.33332149897186
2714.1000000000004,150.33346992324928
2714.2000000000003,150.3336183314839
2714.3,150.3337667236779
2714.4,150.33391509983372
2714.5,150.33406345995354
2714.6000000000004,150.33421180403965
2714.7000000000003,150.33436013209445
2714.8,150.33450844412016
2714.9,150.33465674011913
2715.,150.33480502009357
2715.1000000000004,150.3349532840459
2715.2000000000003,150.3351015319783
2715.3,150.33524976389313
2715.4,150.3353979797926
2715.5,150.33554617967914
2715.6000000000004,150.33569436355492
2715.7000000000003,150.33584253142237
2715.8,150.33599068328365
2715.9,150.33613881914113
2716.,150.33628693899706
2716.1000000000004,150.33643504285374
2716.2000000000003,150.33658313071348
2716.3,150.33673120257856
2716.4,150.33687925845132
2716.5,150.33702729833396
2716.6000000000004,150.3371753222288
2716.7000000000003,150.3373233301381
2716.8,150.3374713220643
2716.9,150.3376192980095
2717.,150.3377672579761
2717.1000000000004,150.33791520196635
2717.2000000000003,150.33806312998254
2717.3,150.33821104202696
2717.4,150.33835893810192
2717.5,150.33850681820965
2717.6000000000004,150.3386546823525
2717.7000000000003,150.33880253053272
2717.8,150.33895036275257
2717.9,150.3390981790144
2718.,150.3392459793204
2718.1000000000004,150.33939376367303
2718.2000000000003,150.33954153207438
2718.3,150.33968928452683
2718.4,150.3398370210326
2718.5,150.33998474159404
2718.6000000000004,150.34013244621343
2718.7000000000003,150.34028013489294
2718.8,150.340427807635
2718.9,150.34057546444186
2719.,150.34072310531573
2719.1000000000004,150.34087073025898
2719.2000000000003,150.34101833927383
2719.3,150.34116593236251
2719.4,150.34131350952737
2719.5,150.3414610707707
2719.6000000000004,150.3416086160947
2719.7000000000003,150.3417561455017
2719.8,150.34190365899406
2719.9,150.34205115657394
2720.,150.3421986382436
2720.1000000000004,150.34234610400546
2720.2000000000003,150.3424935538616
2720.3,150.3426409878144
2720.4,150.3427884058662
2720.5,150.34293580801912
2720.6000000000004,150.34308319427558
2720.7000000000003,150.3432305646378
2720.8,150.34337791910798
2720.9,150.3435252576885
2721.,150.34367258038165
2721.1000000000004,150.34381988718948
2721.2000000000003,150.34396717811455
2721.3,150.34411445315894
2721.4,150.34426171232502
2721.5,150.34440895561497
2721.6000000000004,150.34455618303116
2721.7000000000003,150.34470339457582
2721.8,150.34485059025116
2721.9,150.34499777005954
2722.,150.34514493400317
2722.1000000000004,150.34529208208428
2722.2000000000003,150.3454392143053
2722.3,150.3455863306683
2722.4,150.3457334311757
2722.5,150.34588051582963
2722.6000000000004,150.34602758463254
2722.7000000000003,150.34617463758644
2722.8,150.3463216746938
2722.9,150.34646869595687
2723.,150.3466157013778
2723.1000000000004,150.3467626909589
2723.2000000000003,150.34690966470254
2723.3,150.34705662261078
2723.4,150.34720356468605
2723.5,150.3473504909306
2723.6000000000004,150.3474974013466
2723.7000000000003,150.34764429593642
2723.8,150.34779117470217
2723.9,150.34793803764626
2724.,150.3480848847709
2724.1000000000004,150.34823171607832
2724.2000000000003,150.34837853157077
2724.3,150.34852533125064
2724.4,150.34867211512
2724.5,150.3488188831812
2724.6000000000004,150.34896563543654
2724.7000000000003,150.34911237188822
2724.8,150.3492590925385
2724.9,150.34940579738966
2725.,150.3495524864439
2725.1000000000004,150.34969915970356
2725.2000000000003,150.34984581717083
2725.3,150.34999245884796
2725.4,150.35013908473724
2725.5,150.3502856948409
2725.6000000000004,150.35043228916126
2725.7000000000003,150.3505788677005
2725.8,150.35072543046087
2725.9,150.3508719774447
2726.,150.35101850865414
2726.1000000000004,150.3511650240915
2726.2000000000003,150.35131152375902
2726.3,150.35145800765898
2726.4,150.35160447579358
2726.5,150.35175092816513
2726.6000000000004,150.35189736477577
2726.7000000000003,150.35204378562787
2726.8,150.35219019072363
2726.9,150.35233658006527
2727.,150.3524829536551
2727.1000000000004,150.35262931149532
2727.2000000000003,150.3527756535882
2727.3,150.35292197993593
2727.4,150.35306829054085
2727.5,150.3532145854052
2727.6000000000004,150.3533608645311
2727.7000000000003,150.35350712792095
2727.8,150.35365337557684
2727.9,150.3537996075012
2728.,150.3539458236961
2728.1000000000004,150.3540920241639
2728.2000000000003,150.35423820890676
2728.3,150.354384377927
2728.4,150.35453053122686
2728.5,150.3546766688085
2728.6000000000004,150.35482279067418
2728.7000000000003,150.3549688968262
2728.8,150.3551149872668
2728.9,150.3552610619982
2729.,150.3554071210226
2729.1000000000004,150.35555316434233
2729.2000000000003,150.35569919195947
2729.3,150.35584520387644
2729.4,150.35599120009536
2729.5,150.35613718061848
2729.6000000000004,150.35628314544815
2729.7000000000003,150.35642909458645
2729.8,150.3565750280357
2729.9,150.35672094579814
2730.,150.35686684787598
2730.1000000000004,150.35701273427148
2730.2000000000003,150.35715860498686
2730.3,150.35730446002435
2730.4,150.35745029938622
2730.5,150.35759612307467
2730.6000000000004,150.35774193109185
2730.7000000000003,150.3578877234402
2730.8,150.3580335001218
2730.9,150.3581792611389
2731.,150.35832500649377
2731.1000000000004,150.3584707361886
2731.2000000000003,150.3586164502256
2731.3,150.3587621486071
2731.4,150.35890783133524
2731.5,150.35905349841235
2731.6000000000004,150.35919914984058
2731.7000000000003,150.35934478562214
2731.8,150.35949040575932
2731.9,150.3596360102543
2732.,150.3597815991093
2732.1000000000004,150.35992717232665
2732.2000000000003,150.36007272990847
2732.3,150.36021827185698
2732.4,150.36036379817455
2732.5,150.36050930886321
2732.6000000000004,150.36065480392534
2732.7000000000003,150.36080028336306
2732.8,150.36094574717865
2732.9,150.36109119537434
2733.,150.36123662795234
2733.1000000000004,150.36138204491485
2733.2000000000003,150.36152744626418
2733.3,150.36167283200245
2733.4,150.3618182021319
2733.5,150.3619635566548
2733.6000000000004,150.3621088955733
2733.7000000000003,150.36225421888975
2733.8,150.36239952660623
2733.9,150.36254481872504
2734.,150.36269009524838
2734.1000000000004,150.36283535617844
2734.2000000000003,150.36298060151753
2734.3,150.36312583126772
2734.4,150.36327104543136
2734.5,150.36341624401064
2734.6000000000004,150.36356142700777
2734.7000000000003,150.36370659442497
2734.8,150.3638517462644
2734.9,150.36399688252834
2735.,150.36414200321903
2735.1000000000004,150.3642871083386
2735.2000000000003,150.36443219788933
2735.3,150.36457727187346
2735.4,150.36472233029312
2735.5,150.3648673731506
2735.6000000000004,150.365012400448
2735.7000000000003,150.3651574121877
2735.8,150.3653024083718
2735.9,150.36544738900255
2736.,150.36559235408214
2736.1000000000004,150.36573730361275
2736.2000000000003,150.36588223759668
2736.3,150.36602715603613
2736.4,150.36617205893327
2736.5,150.36631694629023
2736.6000000000004,150.36646181810943
2736.7000000000003,150.36660667439287
2736.8,150.36675151514294
2736.9,150.36689634036165
2737.,150.36704115005136
2737.1000000000004,150.36718594421424
2737.2000000000003,150.3673307228525
2737.3,150.36747548596836
2737.4,150.367620233564
2737.5,150.3677649656416
2737.6000000000004,150.36790968220342
2737.7000000000003,150.36805438325163
2737.8,150.36819906878844
2737.9,150.36834373881607
2738.,150.36848839333678
2738.1000000000004,150.36863303235265
2738.2000000000003,150.368777655866
2738.3,150.36892226387894
2738.4,150.36906685639372
2738.5,150.36921143341252
2738.6000000000004,150.36935599493754
2738.7000000000003,150.36950054097107
2738.8,150.3696450715152
2738.9,150.3697895865722
2739.,150.36993408614427
2739.1000000000004,150.37007857023355
2739.2000000000003,150.37022303884223
2739.3,150.37036749197264
2739.4,150.37051192962682
2739.5,150.37065635180707
2739.6000000000004,150.37080075851557
2739.7000000000003,150.37094514975456
2739.8,150.3710895255261
2739.9,150.3712338858325
2740.,150.37137823067596
2740.1000000000004,150.37152256005862
2740.2000000000003,150.3716668739827
2740.3,150.3718111724504
2740.4,150.3719554554639
2740.5,150.3720997230255
2740.6000000000004,150.37224397513722
2740.7000000000003,150.37238821180136
2740.8,150.37253243302013
2740.9,150.37267663879558
2741.,150.37282082913012
2741.1000000000004,150.37296500402573
2741.2000000000003,150.3731091634848
2741.3,150.37325330750932
2741.4,150.3733974361017
2741.5,150.37354154926393
2741.6000000000004,150.37368564699835
2741.7000000000003,150.37382972930703
2741.8,150.37397379619227
2741.9,150.37411784765615
2742.,150.37426188370094
2742.1000000000004,150.37440590432882
2742.2000000000003,150.374549909542
2742.3,150.37469389934256
2742.4,150.37483787373284
2742.5,150.37498183271487
2742.6000000000004,150.37512577629096
2742.7000000000003,150.37526970446322
2742.8,150.37541361723385
2742.9,150.37555751460505
2743.,150.37570139657907
2743.1000000000004,150.375845263158
2743.2000000000003,150.37598911434407
2743.3,150.3761329501394
2743.4,150.37627677054627
2743.5,150.37642057556678
2743.6000000000004,150.37656436520317
2743.7000000000003,150.37670813945763
2743.8,150.3768518983323
2743.9,150.37699564182935
2744.,150.377139369951
2744.1000000000004,150.37728308269942
2744.2000000000003,150.3774267800768
2744.3,150.37757046208532
2744.4,150.3777141287271
2744.5,150.3778577800044
2744.6000000000004,150.37800141591939
2744.7000000000003,150.3781450364742
2744.8,150.37828864167108
2744.9,150.3784322315121
2745.,150.37857580599953
2745.1000000000004,150.3787193651355
2745.2000000000003,150.37886290892223
2745.3,150.37900643736182
2745.4,150.37914995045656
2745.5,150.37929344820853
2745.6000000000004,150.37943693062
2745.7000000000003,150.379580397693
2745.8,150.3797238494298
2745.9,150.37986728583257
2746.,150.38001070690348
2746.1000000000004,150.3801541126447
2746.2000000000003,150.38029750305842
2746.3,150.38044087814677
2746.4,150.380584237912
2746.5,150.38072758235617
2746.6000000000004,150.3808709114815
2746.7000000000003,150.38101422529022
2746.8,150.3811575237844
2746.9,150.38130080696627
2747.,150.38144407483802
2747.1000000000004,150.3815873274018
2747.2000000000003,150.38173056465973
2747.3,150.38187378661405
2747.4,150.38201699326686
2747.5,150.3821601846204
2747.6000000000004,150.3823033606768
2747.7000000000003,150.38244652143823
2747.8,150.38258966690682
2747.9,150.3827327970848
2748.,150.3828759119743
2748.1000000000004,150.38301901157755
2748.2000000000003,150.3831620958966
2748.3,150.38330516493374
2748.4,150.383448218691
2748.5,150.3835912571706
2748.6000000000004,150.38373428037477
2748.7000000000003,150.38387728830563
2748.8,150.3840202809653
2748.9,150.38416325835593
2749.,150.3843062204798
2749.1000000000004,150.384449167339
2749.2000000000003,150.38459209893566
2749.3,150.38473501527199
2749.4,150.38487791635012
2749.5,150.38502080217228
2749.6000000000004,150.38516367274053
2749.7000000000003,150.38530652805707
2749.8,150.38544936812409
2749.9,150.38559219294368
2750.,150.3857350025181
2750.1000000000004,150.38587779684937
2750.2000000000003,150.38602057593977
2750.3,150.38616333979144
2750.4,150.38630608840646
2750.5,150.38644882178704
2750.6000000000004,150.3865915399354
2750.7000000000003,150.38673424285358
2750.8,150.3868769305438
2750.9,150.3870196030082
2751.,150.38716226024886
2751.1000000000004,150.38730490226808
2751.2000000000003,150.38744752906797
2751.3,150.38759014065062
2751.4,150.38773273701818
2751.5,150.38787531817292
2751.6000000000004,150.3880178841169
2751.7000000000003,150.38816043485224
2751.8,150.38830297038112
2751.9,150.38844549070575
2752.,150.38858799582826
2752.1000000000004,150.38873048575076
2752.2000000000003,150.38887296047542
2752.3,150.3890154200044
2752.4,150.38915786433984
2752.5,150.3893002934839
2752.6000000000004,150.3894427074387
2752.7000000000003,150.38958510620637
2752.8,150.38972748978915
2752.9,150.3898698581891
2753.,150.39001221140842
2753.1000000000004,150.3901545494492
2753.2000000000003,150.39029687231366
2753.3,150.3904391800039
2753.4,150.39058147252206
2753.5,150.3907237498703
2753.6000000000004,150.39086601205076
2753.7000000000003,150.3910082590656
2753.8,150.3911504909169
2753.9,150.39129270760694
2754.,150.39143490913776
2754.1000000000004,150.39157709551145
2754.2000000000003,150.39171926673026
2754.3,150.39186142279632
2754.4,150.39200356371177
2754.5,150.3921456894787
2754.6000000000004,150.39228780009924
2754.7000000000003,150.39242989557565
2754.8,150.39257197590993
2754.9,150.39271404110428
2755.,150.3928560911609
2755.1000000000004,150.3929981260818
2755.2000000000003,150.39314014586924
2755.3,150.39328215052527
2755.4,150.3934241400521
2755.5,150.39356611445183
2755.6000000000004,150.39370807372654
2755.7000000000003,150.3938500178785
2755.8,150.39399194690978
2755.9,150.39413386082245
2756.,150.39427575961872
2756.1000000000004,150.39441764330076
2756.2000000000003,150.3945595118706
2756.3,150.39470136533043
2756.4,150.39484320368243
2756.5,150.39498502692865
2756.6000000000004,150.39512683507132
2756.7000000000003,150.3952686281124
2756.8,150.39541040605425
2756.9,150.39555216889883
2757.,150.39569391664836
2757.1000000000004,150.395835649305
2757.2000000000003,150.39597736687077
2757.3,150.39611906934783
2757.4,150.39626075673837
2757.5,150.39640242904449
2757.6000000000004,150.39654408626828
2757.7000000000003,150.39668572841194
2757.8,150.39682735547754
2757.9,150.39696896746727
2758.,150.39711056438324
2758.1000000000004,150.39725214622757
2758.2000000000003,150.39739371300232
2758.3,150.39753526470972
2758.4,150.3976768013518
2758.5,150.39781832293073
2758.6000000000004,150.39795982944872
2758.7000000000003,150.39810132090778
2758.8,150.39824279731008
2758.9,150.39838425865779
2759.,150.39852570495293
2759.1000000000004,150.3986671361977
2759.2000000000003,150.39880855239417
2759.3,150.39894995354453
2759.4,150.39909133965088
2759.5,150.3992327107153
2759.6000000000004,150.39937406673997
2759.7000000000003,150.399515407727
2759.8,150.39965673367846
2759.9,150.39979804459654
2760.,150.39993934048331
2760.1000000000004,150.40008062134092
2760.2000000000003,150.4002218871715
2760.3,150.40036313797708
2760.4,150.40050437375993
2760.5,150.40064559452208
2760.6000000000004,150.40078680026565
2760.7000000000003,150.40092799099276
2760.8,150.40106916670553
2760.9,150.40121032740612
2761.,150.40135147309655
2761.1000000000004,150.40149260377902
2761.2000000000003,150.40163371945565
2761.3,150.4017748201285
2761.4,150.4019159057997
2761.5,150.40205697647144
2761.6000000000004,150.40219803214572
2761.7000000000003,150.40233907282467
2761.8,150.40248009851055
2761.9,150.40262110920528
2762.,150.40276210491112
2762.1000000000004,150.40290308563013
2762.2000000000003,150.4030440513644
2762.3,150.40318500211598
2762.4,150.40332593788716
2762.5,150.4034668586799
2762.6000000000004,150.4036077644964
2762.7000000000003,150.4037486553387
2762.8,150.40388953120896
2762.9,150.40403039210926
2763.,150.40417123804176
2763.1000000000004,150.40431206900854
2763.2000000000003,150.40445288501166
2763.3,150.4045936860533
2763.4,150.40473447213546
2763.5,150.4048752432604
2763.6000000000004,150.4050159994302
2763.7000000000003,150.40515674064687
2763.8,150.40529746691257
2763.9,150.4054381782294
2764.,150.40557887459946
2764.1000000000004,150.40571955602482
2764.2000000000003,150.4058602225077
2764.3,150.40600087405014
2764.4,150.40614151065427
2764.5,150.4062821323221
2764.6000000000004,150.4064227390558
2764.7000000000003,150.40656333085758
2764.8,150.40670390772934
2764.9,150.40684446967327
2765.,150.40698501669155
2765.1000000000004,150.40712554878615
2765.2000000000003,150.40726606595928
2765.3,150.40740656821296
2765.4,150.40754705554934
2765.5,150.40768752797052
2765.6000000000004,150.40782798547858
2765.7000000000003,150.40796842807566
2765.8,150.4081088557638
2765.9,150.40824926854506
2766.,150.40838966642167
2766.1000000000004,150.40853004939567
2766.2000000000003,150.40867041746915
2766.3,150.4088107706442
2766.4,150.4089511089229
2766.5,150.40909143230743
2766.6000000000004,150.40923174079978
2766.7000000000003,150.4093720344021
2766.8,150.40951231311652
2766.9,150.4096525769451
2767.,150.40979282588987
2767.1000000000004,150.409933059953
2767.2000000000003,150.41007327913658
2767.3,150.41021348344273
2767.4,150.4103536728735
2767.5,150.41049384743096
2767.6000000000004,150.4106340071172
2767.7000000000003,150.41077415193445
2767.8,150.4109142818846
2767.9,150.41105439696992
2768.,150.41119449719235
2768.1000000000004,150.41133458255408
2768.2000000000003,150.4114746530572
2768.3,150.41161470870375
2768.4,150.41175474949583
2768.5,150.4118947754355
2768.6000000000004,150.41203478652503
2768.7000000000003,150.41217478276624
2768.8,150.4123147641614
2768.9,150.4124547307126
2769.,150.41259468242183
2769.1000000000004,150.41273461929111
2769.2000000000003,150.4128745413228
2769.3,150.41301444851877
2769.4,150.41315434088114
2769.5,150.41329421841198
2769.6000000000004,150.41343408111356
2769.7000000000003,150.4135739289877
2769.8,150.4137137620366
2769.9,150.4138535802624
2770.,150.41399338366708
2770.1000000000004,150.41413317225283
2770.2000000000003,150.41427294602164
2770.3,150.41441270497563
2770.4,150.4145524491169
2770.5,150.4146921784475
2770.6000000000004,150.41483189296957
2770.7000000000003,150.41497159268513
2770.8,150.4151112775962
2770.9,150.41525094770503
2771.,150.4153906030136
2771.1000000000004,150.41553024352402
2771.2000000000003,150.41566986923831
2771.3,150.41580948015863
2771.4,150.415949076287
2771.5,150.41608865762555
2771.6000000000004,150.41622822417625
2771.7000000000003,150.4163677759413
2771.8,150.41650731292273
2771.9,150.4166468351226
2772.,150.41678634254305
2772.1000000000004,150.41692583518608
2772.2000000000003,150.41706531305383
2772.3,150.41720477614828
2772.4,150.41734422447166
2772.5,150.41748365802587
2772.6000000000004,150.41762307681313
2772.7000000000003,150.4177624808354
2772.8,150.41790187009482
2772.9,150.41804124459347
2773.,150.41818060433343
2773.1000000000004,150.41831994931673
2773.2000000000003,150.4184592795454
2773.3,150.4185985950216
2773.4,150.4187378957474
2773.5,150.41887718172484
2773.6000000000004,150.419016452956
2773.7000000000003,150.41915570944295
2773.8,150.41929495118768
2773.9,150.41943417819243
2774.,150.4195733904591
2774.1000000000004,150.4197125879899
2774.2000000000003,150.4198517707868
2774.3,150.4199909388519
2774.4,150.4201300921873
2774.5,150.420269230795
2774.6000000000004,150.42040835467716
2774.7000000000003,150.42054746383573
2774.8,150.42068655827285
2774.9,150.42082563799062
2775.,150.42096470299097
2775.1000000000004,150.42110375327613
2775.2000000000003,150.42124278884808
2775.3,150.42138180970886
2775.4,150.42152081586062
2775.5,150.42165980730536
2775.6000000000004,150.42179878404514
2775.7000000000003,150.42193774608205
2775.8,150.4220766934181
2775.9,150.42221562605548
2776.,150.42235454399608
2776.1000000000004,150.42249344724218
2776.2000000000003,150.4226323357956
2776.3,150.42277120965858
2776.4,150.42291006883312
2776.5,150.4230489133212
2776.6000000000004,150.423187743125
2776.7000000000003,150.42332655824654
2776.8,150.42346535868788
2776.9,150.42360414445105
2777.,150.4237429155382
2777.1000000000004,150.4238816719513
2777.2000000000003,150.4240204136924
2777.3,150.42415914076358
2777.4,150.42429785316696
2777.5,150.42443655090446
2777.6000000000004,150.42457523397823
2777.7000000000003,150.42471390239035
2777.8,150.42485255614284
2777.9,150.42499119523777
2778.,150.42512981967718
2778.1000000000004,150.42526842946307
2778.2000000000003,150.42540702459758
2778.3,150.42554560508273
2778.4,150.4256841709206
2778.5,150.4258227221132
2778.6000000000004,150.42596125866262
2778.7000000000003,150.4260997805709
2778.8,150.42623828784005
2778.9,150.42637678047225
2779.,150.42651525846938
2779.1000000000004,150.42665372183356
2779.2000000000003,150.42679217056687
2779.3,150.42693060467138
2779.4,150.4270690241491
2779.5,150.4272074290021
2779.6000000000004,150.4273458192324
2779.7000000000003,150.42748419484204
2779.8,150.4276225558331
2779.9,150.42776090220758
2780.,150.42789923396762
2780.1000000000004,150.42803755111524
2780.2000000000003,150.42817585365242
2780.3,150.42831414158127
2780.4,150.4284524149038
2780.5,150.4285906736221
2780.6000000000004,150.42872891773817
2780.7000000000003,150.42886714725407
2780.8,150.42900536217184
2780.9,150.42914356249355
2781.,150.42928174822126
2781.1000000000004,150.42941991935692
2781.2000000000003,150.42955807590266
2781.3,150.42969621786048
2781.4,150.4298343452325
2781.5,150.4299724580207
2781.6000000000004,150.43011055622708
2781.7000000000003,150.43024863985374
2781.8,150.43038670890272
2781.9,150.43052476337607
2782.,150.43066280327582
2782.1000000000004,150.43080082860396
2782.2000000000003,150.43093883936257
2782.3,150.43107683555374
2782.4,150.43121481717944
2782.5,150.4313527842417
2782.6000000000004,150.4314907367427
2782.7000000000003,150.43162867468425
2782.8,150.43176659806855
2782.9,150.43190450689758
2783.,150.43204240117342
2783.1000000000004,150.4321802808981
2783.2000000000003,150.43231814607353
2783.3,150.43245599670195
2783.4,150.43259383278527
2783.5,150.43273165432552
2783.6000000000004,150.43286946132483
2783.7000000000003,150.43300725378518
2783.8,150.43314503170853
2783.9,150.43328279509706
2784.,150.43342054395265
2784.1000000000004,150.43355827827745
2784.2000000000003,150.43369599807343
2784.3,150.43383370334269
2784.4,150.43397139408717
2784.5,150.43410907030898
2784.6000000000004,150.43424673201014
2784.7000000000003,150.4343843791926
2784.8,150.43452201185852
2784.9,150.4346596300098
2785.,150.43479723364857
2785.1000000000004,150.43493482277677
2785.2000000000003,150.43507239739657
2785.3,150.4352099575099
2785.4,150.43534750311875
2785.5,150.43548503422522
2785.6000000000004,150.4356225508313
2785.7000000000003,150.43576005293912
2785.8,150.43589754055054
2785.9,150.43603501366766
2786.,150.43617247229255
2786.1000000000004,150.4363099164272
2786.2000000000003,150.43644734607366
2786.3,150.43658476123392
2786.4,150.43672216191004
2786.5,150.436859548104
2786.6000000000004,150.43699691981783
2786.7000000000003,150.43713427705362
2786.8,150.43727161981326
2786.9,150.43740894809892
2787.,150.43754626191262
2787.1000000000004,150.4376835612563
2787.2000000000003,150.43782084613198
2787.3,150.4379581165417
2787.4,150.4380953724875
2787.5,150.43823261397142
2787.6000000000004,150.43836984099545
2787.7000000000003,150.43850705356158
2787.8,150.4386442516719
2787.9,150.43878143532842
2788.,150.43891860453314
2788.1000000000004,150.439055759288
2788.2000000000003,150.43919289959518
2788.3,150.43933002545654
2788.4,150.43946713687424
2788.5,150.4396042338502
2788.6000000000004,150.43974131638646
2788.7000000000003,150.43987838448507
2788.8,150.44001543814798
2788.9,150.4401524773773
2789.,150.440289502175
2789.1000000000004,150.440426512543
2789.2000000000003,150.44056350848348
2789.3,150.44070048999836
2789.4,150.44083745708969
2789.5,150.44097440975946
2789.6000000000004,150.44111134800974
2789.7000000000003,150.44124827184248
2789.8,150.4413851812596
2789.9,150.4415220762633
2790.,150.44165895685555
2790.1000000000004,150.44179582303832
2790.2000000000003,150.44193267481364
2790.3,150.4420695121835
2790.4,150.44220633514993
2790.5,150.44234314371488
2790.6000000000004,150.44247993788045
2790.7000000000003,150.44261671764863
2790.8,150.44275348302142
2790.9,150.44289023400086
2791.,150.4430269705888
2791.1000000000004,150.4431636927875
2791.2000000000003,150.4433004005988
2791.3,150.44343709402472
2791.4,150.44357377306733
2791.5,150.44371043772856
2791.6000000000004,150.44384708801053
2791.7000000000003,150.44398372391512
2791.8,150.44412034544445
2791.9,150.44425695260043
2792.,150.44439354538514
2792.1000000000004,150.44453012380055
2792.2000000000003,150.44466668784864
2792.3,150.4448032375314
2792.4,150.44493977285094
2792.5,150.4450762938092
2792.6000000000004,150.44521280040817
2792.7000000000003,150.44534929264987
2792.8,150.44548577053632
2792.9,150.44562223406945
2793.,150.44575868325137
2793.1000000000004,150.44589511808397
2793.2000000000003,150.44603153856937
2793.3,150.4461679447095
2793.4,150.44630433650633
2793.5,150.44644071396192
2793.6000000000004,150.44657707707822
2793.7000000000003,150.44671342585733
2793.8,150.44684976030112
2793.9,150.44698608041173
2794.,150.447122386191
2794.1000000000004,150.44725867764097
2794.2000000000003,150.44739495476372
2794.3,150.44753121756128
2794.4,150.44766746603548
2794.5,150.44780370018842
2794.6000000000004,150.44793992002212
2794.7000000000003,150.44807612553848
2794.8,150.44821231673956
2794.9,150.44834849362738
2795.,150.4484846562039
2795.1000000000004,150.44862080447118
2795.2000000000003,150.44875693843105
2795.3,150.4488930580857
2795.4,150.44902916343693
2795.5,150.44916525448696
2795.6000000000004,150.44930133123756
2795.7000000000003,150.44943739369086
2795.8,150.4495734418488
2795.9,150.44970947571343
2796.,150.4498454952867
2796.1000000000004,150.4499815005706
2796.2000000000003,150.45011749156708
2796.3,150.45025346827816
2796.4,150.45038943070588
2796.5,150.45052537885218
2796.6000000000004,150.45066131271906
2796.7000000000003,150.45079723230856
2796.8,150.4509331376226
2796.9,150.45106902866317
2797.,150.45120490543232
2797.1000000000004,150.45134076793198
2797.2000000000003,150.45147661616414
2797.3,150.45161245013077
2797.4,150.45174826983393
2797.5,150.4518840752756
2797.6000000000004,150.45201986645765
2797.7000000000003,150.45215564338224
2797.8,150.4522914060512
2797.9,150.45242715446662
2798.,150.4525628886304
2798.1000000000004,150.45269860854458
2798.2000000000003,150.45283431421112
2798.3,150.45297000563207
2798.4,150.45310568280934
2798.5,150.45324134574489
2798.6000000000004,150.4533769944408
2798.7000000000003,150.45351262889895
2798.8,150.45364824912141
2798.9,150.45378385511015
2799.,150.45391944686705
2799.1000000000004,150.4540550243942
2799.2000000000003,150.45419058769355
2799.3,150.4543261367671
2799.4,150.45446167161674
2799.5,150.45459719224456
2799.6000000000004,150.4547326986525
2799.7000000000003,150.45486819084255
2799.8,150.45500366881666
2799.9,150.4551391325768
2800.,150.455274582125
2800.1000000000004,150.45541001746318
2800.2000000000003,150.45554543859336
2800.3,150.45568084551755
2800.4,150.45581623823762
2800.5,150.4559516167556
2800.6000000000004,150.45608698107347
2800.7000000000003,150.45622233119326
2800.8,150.45635766711683
2800.9,150.4564929888463
2801.,150.45662829638349
2801.1000000000004,150.45676358973049
2801.2000000000003,150.4568988688892
2801.3,150.45703413386167
2801.4,150.45716938464975
2801.5,150.4573046212555
2801.6000000000004,150.457439843681
2801.7000000000003,150.457575051928
2801.8,150.45771024599858
2801.9,150.4578454258947
2802.,150.4579805916184
2802.1000000000004,150.4581157431716
2802.2000000000003,150.4582508805562
2802.3,150.45838600377422
2802.4,150.4585211128277
2802.5,150.45865620771852
2802.6000000000004,150.45879128844865
2802.7000000000003,150.45892635502022
2802.8,150.45906140743494
2802.9,150.45919644569494
2803.,150.45933146980215
2803.1000000000004,150.45946647975853
2803.2000000000003,150.45960147556607
2803.3,150.45973645722674
2803.4,150.45987142474252
2803.5,150.4600063781153
2803.6000000000004,150.46014131734714
2803.7000000000003,150.46027624243987
2803.8,150.46041115339565
2803.9,150.46054605021627
2804.,150.46068093290376
2804.1000000000004,150.46081580146011
2804.2000000000003,150.4609506558873
2804.3,150.4610854961872
2804.4,150.4612203223618
2804.5,150.4613551344132
2804.6000000000004,150.46148993234314
2804.7000000000003,150.4616247161538
2804.8,150.46175948584693
2804.9,150.46189424142466
2805.,150.46202898288894
2805.1000000000004,150.46216371024158
2805.2000000000003,150.4622984234847
2805.3,150.46243312262018
2805.4,150.46256780764998
2805.5,150.46270247857615
2805.6000000000004,150.46283713540046
2805.7000000000003,150.46297177812508
2805.8,150.46310640675185
2805.9,150.46324102128276
2806.,150.46337562171976
2806.1000000000004,150.4635102080648
2806.2000000000003,150.46364478031984
2806.3,150.46377933848686
2806.4,150.4639138825678
2806.5,150.46404841256458
2806.6000000000004,150.46418292847923
2806.7000000000003,150.46431743031366
2806.8,150.46445191806984
2806.9,150.4645863917497
2807.,150.4647208513552
2807.1000000000004,150.46485529688832
2807.2000000000003,150.46498972835093
2807.3,150.46512414574514
2807.4,150.46525854907276
2807.5,150.46539293833578
2807.6000000000004,150.46552731353626
2807.7000000000003,150.46566167467597
2807.8,150.46579602175697
2807.9,150.46593035478125
2808.,150.46606467375065
2808.1000000000004,150.46619897866714
2808.2000000000003,150.46633326953275
2808.3,150.46646754634935
2808.4,150.46660180911903
2808.5,150.4667360578435
2808.6000000000004,150.46687029252496
2808.7000000000003,150.4670045131652
2808.8,150.46713871976613
2808.9,150.46727291232983
2809.,150.4674070908582
2809.1000000000004,150.46754125535318
2809.2000000000003,150.46767540581672
2809.3,150.4678095422508
2809.4,150.46794366465727
2809.5,150.46807777303815
2809.6000000000004,150.4682118673954
2809.7000000000003,150.46834594773088
2809.8,150.46848001404666
2809.9,150.4686140663446
2810.,150.46874810462663
2810.1000000000004,150.46888212889476
2810.2000000000003,150.46901613915088
2810.3,150.46915013539697
2810.4,150.46928411763497
2810.5,150.46941808586672
2810.6000000000004,150.46955204009433
2810.7000000000003,150.4696859803196
2810.8,150.46981990654456
2810.9,150.4699538187712
2811.,150.4700877170013
2811.1000000000004,150.47022160123686
2811.2000000000003,150.4703554714799
2811.3,150.47048932773234
2811.4,150.470623169996
2811.5,150.47075699827295
2811.6000000000004,150.47089081256505
2811.7000000000003,150.47102461287432
2811.8,150.4711583992026
2811.9,150.47129217155194
2812.,150.47142592992418
2812.1000000000004,150.47155967432124
2812.2000000000003,150.47169340474514
2812.3,150.47182712119786
2812.4,150.4719608236812
2812.5,150.47209451219715
2812.6000000000004,150.47222818674766
2812.7000000000003,150.47236184733467
2812.8,150.47249549396005
2812.9,150.47262912662586
2813.,150.47276274533394
2813.1000000000004,150.47289635008622
2813.2000000000003,150.4730299408847
2813.3,150.47316351773122
2813.4,150.47329708062782
2813.5,150.47343062957634
2813.6000000000004,150.47356416457873
2813.7000000000003,150.47369768563695
2813.8,150.47383119275295
2813.9,150.4739646859286
2814.,150.47409816516588
2814.1000000000004,150.47423163046676
2814.2000000000003,150.47436508183304
2814.3,150.47449851926677
2814.4,150.4746319427698
2814.5,150.47476535234412
2814.6000000000004,150.47489874799157
2814.7000000000003,150.47503212971424
2814.8,150.47516549751387
2814.9,150.47529885139252
2815.,150.4754321913521
2815.1000000000004,150.4755655173945
2815.2000000000003,150.47569882952163
2815.3,150.47583212773543
2815.4,150.47596541203785
2815.5,150.47609868243086
2815.6000000000004,150.4762319389163
2815.7000000000003,150.47636518149613
2815.8,150.47649841017224
2815.9,150.47663162494666
2816.,150.47676482582116
2816.1000000000004,150.47689801279782
2816.2000000000003,150.47703118587845
2816.3,150.47716434506498
2816.4,150.4772974903594
2816.5,150.4774306217636
2816.6000000000004,150.47756373927945
2816.7000000000003,150.477696842909
2816.8,150.47782993265406
2816.9,150.47796300851658
2817.,150.4780960704985
2817.1000000000004,150.4782291186017
2817.2000000000003,150.47836215282817
2817.3,150.4784951731797
2817.4,150.47862817965836
2817.5,150.47876117226602
2817.6000000000004,150.47889415100454
2817.7000000000003,150.47902711587588
2817.8,150.479160066882
2817.9,150.47929300402478
2818.,150.47942592730607
2818.1000000000004,150.47955883672788
2818.2000000000003,150.47969173229217
2818.3,150.47982461400068
2818.4,150.4799574818555
2818.5,150.4800903358585
2818.6000000000004,150.48022317601152
2818.7000000000003,150.4803560023165
2818.8,150.48048881477544
2818.9,150.48062161339018
2819.,150.48075439816267
2819.1000000000004,150.4808871690948
2819.2000000000003,150.48101992618854
2819.3,150.48115266944572
2819.4,150.48128539886824
2819.5,150.48141811445805
2819.6000000000004,150.48155081621712
2819.7000000000003,150.48168350414733
2819.8,150.4818161782505
2819.9,150.48194883852872
2820.,150.48208148498372
2820.1000000000004,150.48221411761756
2820.2000000000003,150.48234673643202
2820.3,150.4824793414291
2820.4,150.48261193261064
2820.5,150.48274450997857
2820.6000000000004,150.48287707353487
2820.7000000000003,150.4830096232814
2820.8,150.48314215922005
2820.9,150.48327468135275
2821.,150.4834071896814
2821.1000000000004,150.48353968420787
2821.2000000000003,150.4836721649342
2821.3,150.48380463186203
2821.4,150.48393708499356
2821.5,150.48406952433055
2821.6000000000004,150.48420194987497
2821.7000000000003,150.48433436162858
2821.8,150.48446675959352
2821.9,150.4845991437715
2822.,150.4847315141645
2822.1000000000004,150.48486387077438
2822.2000000000003,150.4849962136031
2822.3,150.48512854265255
2822.4,150.48526085792457
2822.5,150.4853931594212
2822.6000000000004,150.48552544714423
2822.7000000000003,150.48565772109558
2822.8,150.48578998127715
2822.9,150.48592222769088
2823.,150.48605446033864
2823.1000000000004,150.48618667922233
2823.2000000000003,150.48631888434383
2823.3,150.48645107570513
2823.4,150.486583253308
2823.5,150.48671541715447
2823.6000000000004,150.48684756724631
2823.7000000000003,150.4869797035855
2823.8,150.48711182617396
2823.9,150.4872439350135
2824.,150.4873760301061
2824.1000000000004,150.48750811145365
2824.2000000000003,150.48764017905796
2824.3,150.4877722329211
2824.4,150.48790427304476
2824.5,150.48803629943097
2824.6000000000004,150.48816831208157
2824.7000000000003,150.48830031099854
2824.8,150.48843229618362
2824.9,150.4885642676388
2825.,150.48869622536606
2825.1000000000004,150.4888281693671
2825.2000000000003,150.488960099644
2825.3,150.48909201619855
2825.4,150.48922391903264
2825.5,150.48935580814822
2825.6000000000004,150.4894876835471
2825.7000000000003,150.48961954523128
2825.8,150.48975139320257
2825.9,150.48988322746288
2826.,150.4900150480142
2826.1000000000004,150.49014685485818
2826.2000000000003,150.49027864799694
2826.3,150.49041042743232
2826.4,150.49054219316608
2826.5,150.4906739452003
2826.6000000000004,150.49080568353676
2826.7000000000003,150.4909374081774
2826.8,150.49106911912403
2826.9,150.49120081637858
2827.,150.491332499943
2827.1000000000004,150.49146416981907
2827.2000000000003,150.49159582600876
2827.3,150.49172746851386
2827.4,150.4918590973364
2827.5,150.4919907124782
2827.6000000000004,150.4921223139411
2827.7000000000003,150.49225390172708
2827.8,150.49238547583795
2827.9,150.49251703627553
2828.,150.49264858304184
2828.1000000000004,150.4927801161387
2828.2000000000003,150.49291163556802
2828.3,150.49304314133173
2828.4,150.4931746334316
2828.5,150.49330611186954
2828.6000000000004,150.49343757664755
2828.7000000000003,150.49356902776734
2828.8,150.49370046523086
2828.9,150.49383188904008
2829.,150.49396329919682
2829.1000000000004,150.49409469570296
2829.2000000000003,150.49422607856025
2829.3,150.4943574477708
2829.4,150.49448880333637
2829.5,150.4946201452588
2829.6000000000004,150.4947514735401
2829.7000000000003,150.49488278818205
2829.8,150.49501408918653
2829.9,150.49514537655546
2830.,150.4952766502907
2830.1000000000004,150.49540791039414
2830.2000000000003,150.49553915686764
2830.3,150.49567038971307
2830.4,150.49580160893228
2830.5,150.49593281452724
2830.6000000000004,150.49606400649978
2830.7000000000003,150.49619518485176
2830.8,150.49632634958505
2830.9,150.49645750070155
2831.,150.49658863820315
2831.1000000000004,150.49671976209166
2831.2000000000003,150.49685087236898
2831.3,150.49698196903705
2831.4,150.4971130520977
2831.5,150.49724412155277
2831.6000000000004,150.49737517740417
2831.7000000000003,150.4975062196538
2831.8,150.49763724830345
2831.9,150.49776826335503
2832.,150.49789926481046
2832.1000000000004,150.49803025267155
2832.2000000000003,150.4981612269402
2832.3,150.49829218761823
2832.4,150.49842313470765
2832.5,150.49855406821018
2832.6000000000004,150.49868498812776
2832.7000000000003,150.49881589446227
2832.8,150.49894678721557
2832.9,150.49907766638944
2833.,150.49920853198586
2833.1000000000004,150.49933938400665
2833.2000000000003,150.49947022245374
2833.3,150.49960104732892
2833.4,150.4997318586341
2833.5,150.4998626563711
2833.6000000000004,150.4999934405418
2833.7000000000003,150.50012421114815
2833.8,150.50025496819188
2833.9,150.50038571167505
2834.,150.50051644159933
2834.1000000000004,150.50064715796668
2834.2000000000003,150.50077786077892
2834.3,150.50090855003796
2834.4,150.50103922574567
2834.5,150.50116988790384
2834.6000000000004,150.50130053651435
2834.7000000000003,150.50143117157918
2834.8,150.5015617931001
2834.9,150.5016924010789
2835.,150.50182299551764
2835.1000000000004,150.50195357641798
2835.2000000000003,150.5020841437819
2835.3,150.5022146976112
2835.4,150.50234523790783
2835.5,150.50247576467356
2835.6000000000004,150.5026062779103
2835.7000000000003,150.5027367776199
2835.8,150.50286726380423
2835.9,150.50299773646503
2836.,150.50312819560432
2836.1000000000004,150.5032586412239
2836.2000000000003,150.50338907332565
2836.3,150.5035194919114
2836.4,150.50364989698298
2836.5,150.50378028854234
2836.6000000000004,150.50391066659122
2836.7000000000003,150.5040410311316
2836.8,150.50417138216525
2836.9,150.50430171969407
2837.,150.50443204371985
2837.1000000000004,150.50456235424448
2837.2000000000003,150.5046926512699
2837.3,150.5048229347979
2837.4,150.5049532048303
2837.5,150.5050834613689
2837.6000000000004,150.50521370441572
2837.7000000000003,150.50534393397254
2837.8,150.50547415004115
2837.9,150.50560435262352
2838.,150.50573454172135
2838.1000000000004,150.50586471733666
2838.2000000000003,150.50599487947122
2838.3,150.5061250281269
2838.4,150.50625516330553
2838.5,150.50638528500895
2838.6000000000004,150.506515393239
2838.7000000000003,150.5066454879976
2838.8,150.5067755692866
2838.9,150.50690563710774
2839.,150.507035691463
2839.1000000000004,150.50716573235417
2839.2000000000003,150.50729575978306
2839.3,150.5074257737516
2839.4,150.50755577426156
2839.5,150.50768576131483
2839.6000000000004,150.50781573491327
2839.7000000000003,150.50794569505868
2839.8,150.50807564175304
2839.9,150.508205574998
2840.,150.50833549479552
2840.1000000000004,150.5084654011475
2840.2000000000003,150.50859529405562
2840.3,150.50872517352184
2840.4,150.508855039548
2840.5,150.5089848921359
2840.6000000000004,150.50911473128753
2840.7000000000003,150.5092445570045
2840.8,150.50937436928882
2840.9,150.5095041681423
2841.,150.50963395356675
2841.1000000000004,150.509763725564
2841.2000000000003,150.509893484136
2841.3,150.51002322928446
2841.4,150.5101529610113
2841.5,150.51028267931844
2841.6000000000004,150.5104123842075
2841.7000000000003,150.5105420756805
2841.8,150.51067175373922
2841.9,150.5108014183855
2842.,150.51093106962117
2842.1000000000004,150.51106070744817
2842.2000000000003,150.51119033186816
2842.3,150.51131994288315
2842.4,150.51144954049488
2842.5,150.51157912470518
2842.6000000000004,150.51170869551598
2842.7000000000003,150.511838252929
2842.8,150.51196779694624
2842.9,150.51209732756936
2843.,150.5122268448003
2843.1000000000004,150.51235634864085
2843.2000000000003,150.51248583909293
2843.3,150.51261531615825
2843.4,150.51274477983873
2843.5,150.51287423013622
2843.6000000000004,150.51300366705246
2843.7000000000003,150.51313309058938
2843.8,150.51326250074877
2843.9,150.51339189753247
2844.,150.51352128094237
2844.1000000000004,150.51365065098017
2844.2000000000003,150.51378000764788
2844.3,150.5139093509472
2844.4,150.51403868087996
2844.5,150.51416799744803
2844.6000000000004,150.51429730065334
2844.7000000000003,150.51442659049755
2844.8,150.5145558669826
2844.9,150.5146851301103
2845.,150.51481437988244
2845.1000000000004,150.5149436163009
2845.2000000000003,150.51507283936752
2845.3,150.51520204908408
2845.4,150.51533124545244
2845.5,150.51546042847446
2845.6000000000004,150.51558959815185
2845.7000000000003,150.5157187544866
2845.8,150.51584789748046
2845.9,150.51597702713522
2846.,150.5161061434527
2846.1000000000004,150.5162352464348
2846.2000000000003,150.51636433608334
2846.3,150.51649341240014
2846.4,150.51662247538698
2846.5,150.51675152504575
2846.6000000000004,150.51688056137823
2846.7000000000003,150.5170095843863
2846.8,150.5171385940717
2846.9,150.51726759043632
2847.,150.51739657348193
2847.1000000000004,150.51752554321044
2847.2000000000003,150.51765449962357
2847.3,150.5177834427232
2847.4,150.5179123725112
2847.5,150.51804128898937
2847.6000000000004,150.51817019215946
2847.7000000000003,150.51829908202328
2847.8,150.51842795858283
2847.9,150.51855682183978
2848.,150.51868567179594
2848.1000000000004,150.5188145084532
2848.2000000000003,150.5189433318134
2848.3,150.51907214187827
2848.4,150.51920093864967
2848.5,150.51932972212947
2848.6000000000004,150.5194584923194
2848.7000000000003,150.51958724922136
2848.8,150.51971599283715
2848.9,150.51984472316855
2849.,150.51997344021743
2849.1000000000004,150.5201021439856
2849.2000000000003,150.52023083447483
2849.3,150.52035951168693
2849.4,150.5204881756238
2849.5,150.5206168262872
2849.6000000000004,150.520745463679
2849.7000000000003,150.5208740878009
2849.8,150.52100269865485
2849.9,150.52113129624263
2850.,150.52125988056596
2850.1000000000004,150.5213884516268
2850.2000000000003,150.52151700942682
2850.3,150.52164555396797
2850.4,150.52177408525196
2850.5,150.52190260328067
2850.6000000000004,150.52203110805584
2850.7000000000003,150.52215959957937
2850.8,150.52228807785306
2850.9,150.5224165428787
2851.,150.52254499465806
2851.1000000000004,150.52267343319298
2851.2000000000003,150.52280185848534
2851.3,150.52293027053682
2851.4,150.52305866934933
2851.5,150.5231870549247
2851.6000000000004,150.52331542726463
2851.7000000000003,150.5234437863711
2851.8,150.52357213224573
2851.9,150.5237004648904
2852.,150.523828784307
2852.1000000000004,150.52395709049725
2852.2000000000003,150.52408538346302
2852.3,150.52421366320604
2852.4,150.52434192972814
2852.5,150.52447018303118
2852.6000000000004,150.52459842311694
2852.7000000000003,150.52472664998717
2852.8,150.52485486364375
2852.9,150.52498306408853
2853.,150.5251112513232
2853.1000000000004,150.52523942534964
2853.2000000000003,150.5253675861696
2853.3,150.52549573378496
2853.4,150.52562386819744
2853.5,150.5257519894089
2853.6000000000004,150.52588009742112
2853.7000000000003,150.5260081922359
2853.8,150.52613627385512
2853.9,150.5262643422805
2854.,150.52639239751386
2854.1000000000004,150.526520439557
2854.2000000000003,150.52664846841168
2854.3,150.52677648407987
2854.4,150.52690448656315
2854.5,150.52703247586348
2854.6000000000004,150.52716045198264
2854.7000000000003,150.52728841492237
2854.8,150.52741636468446
2854.9,150.52754430127078
2855.,150.52767222468307
2855.1000000000004,150.52780013492324
2855.2000000000003,150.5279280319929
2855.3,150.52805591589404
2855.4,150.52818378662838
2855.5,150.5283116441977
2855.6000000000004,150.5284394886038
2855.7000000000003,150.5285673198485
2855.8,150.52869513793357
2855.9,150.52882294286084
2856.,150.52895073463208
2856.1000000000004,150.5290785132491
2856.2000000000003,150.52920627871373
2856.3,150.52933403102773
2856.4,150.52946177019285
2856.5,150.52958949621097
2856.6000000000004,150.52971720908386
2856.7000000000003,150.5298449088133
2856.8,150.52997259540103
2856.9,150.53010026884894
2857.,150.53022792915885
2857.1000000000004,150.53035557633243
2857.2000000000003,150.5304832103715
2857.3,150.53061083127793
2857.4,150.53073843905347
2857.5,150.53086603369988
2857.6000000000004,150.530993615219
2857.7000000000003,150.5311211836126
2857.8,150.53124873888248
2857.9,150.53137628103048
2858.,150.5315038100583
2858.1000000000004,150.53163132596774
2858.2000000000003,150.53175882876067
2858.3,150.53188631843878
2858.4,150.53201379500396
2858.5,150.5321412584579
2858.6000000000004,150.5322687088024
2858.7000000000003,150.53239614603936
2858.8,150.5325235701705
2858.9,150.5326509811976
2859.,150.5327783791224
2859.1000000000004,150.53290576394681
2859.2000000000003,150.5330331356725
2859.3,150.53316049430126
2859.4,150.533287839835
2859.5,150.5334151722754
2859.6000000000004,150.53354249162425
2859.7000000000003,150.5336697978834
2859.8,150.5337970910545
2859.9,150.53392437113953
2860.,150.53405163814014
2860.1000000000004,150.5341788920581
2860.2000000000003,150.53430613289527
2860.3,150.53443336065345
2860.4,150.53456057533435
2860.5,150.5346877769398
2860.6000000000004,150.53481496547153
2860.7000000000003,150.5349421409314
2860.8,150.5350693033211
2860.9,150.53519645264248
2861.,150.53532358889728
2861.1000000000004,150.53545071208734
2861.2000000000003,150.5355778222144
2861.3,150.53570491928025
2861.4,150.53583200328669
2861.5,150.53595907423548
2861.6000000000004,150.53608613212833
2861.7000000000003,150.53621317696715
2861.8,150.53634020875361
2861.9,150.53646722748954
2862.,150.53659423317677
2862.1000000000004,150.536721225817
2862.2000000000003,150.536848205412
2862.3,150.5369751719636
2862.4,150.53710212547358
2862.5,150.53722906594368
2862.6000000000004,150.53735599337566
2862.7000000000003,150.53748290777136
2862.8,150.53760980913253
2862.9,150.53773669746096
2863.,150.53786357275834
2863.1000000000004,150.53799043502653
2863.2000000000003,150.53811728426732
2863.3,150.53824412048246
2863.4,150.5383709436737
2863.5,150.53849775384276
2863.6000000000004,150.53862455099159
2863.7000000000003,150.53875133512182
2863.8,150.53887810623527
2863.9,150.5390048643337
2864.,150.53913160941886
2864.1000000000004,150.53925834149254
2864.2000000000003,150.53938506055658
2864.3,150.53951176661263
2864.4,150.53963845966257
2864.5,150.5397651397081
2864.6000000000004,150.53989180675106
2864.7000000000003,150.54001846079316
2864.8,150.54014510183615
2864.9,150.54027172988185
2865.,150.54039834493207
2865.1000000000004,150.54052494698846
2865.2000000000003,150.5406515360529
2865.3,150.54077811212707
2865.4,150.54090467521286
2865.5,150.54103122531185
2865.6000000000004,150.54115776242608
2865.7000000000003,150.5412842865571
2865.8,150.5414107977067
2865.9,150.54153729587668
2866.,150.54166378106873
2866.1000000000004,150.54179025328483
2866.2000000000003,150.5419167125265
2866.3,150.54204315879568
2866.4,150.5421695920941
2866.5,150.5422960124235
2866.6000000000004,150.54242241978565
2866.7000000000003,150.54254881418225
2866.8,150.54267519561512
2866.9,150.54280156408606
2867.,150.54292791959674
2867.1000000000004,150.54305426214907
2867.2000000000003,150.54318059174472
2867.3,150.54330690838543
2867.4,150.54343321207298
2867.5,150.5435595028092
2867.6000000000004,150.5436857805957
2867.7000000000003,150.5438120454344
2867.8,150.543938297327
2867.9,150.54406453627527
2868.,150.54419076228095
2868.1000000000004,150.54431697534582
2868.2000000000003,150.5444431754716
2868.3,150.54456936266013
2868.4,150.54469553691308
2868.5,150.54482169823217
2868.6000000000004,150.54494784661935
2868.7000000000003,150.54507398207627
2868.8,150.5452001046047
2868.9,150.54532621420637
2869.,150.54545231088304
2869.1000000000004,150.54557839463646
2869.2000000000003,150.54570446546845
2869.3,150.5458305233807
2869.4,150.54595656837492
2869.5,150.546082600453
2869.6000000000004,150.5462086196167
2869.7000000000003,150.54633462586762
2869.8,150.5464606192076
2869.9,150.54658659963846
2870.,150.54671256716188
2870.1000000000004,150.5468385217796
2870.2000000000003,150.54696446349342
2870.3,150.54709039230505
2870.4,150.54721630821632
2870.5,150.5473422112289
2870.6000000000004,150.54746810134463
2870.7000000000003,150.54759397856517
2870.8,150.5477198428923
2870.9,150.54784569432783
2871.,150.54797153287336
2871.1000000000004,150.5480973585308
2871.2000000000003,150.54822317130194
2871.3,150.54834897118835
2871.4,150.54847475819187
2871.5,150.54860053231428
2871.6000000000004,150.54872629355728
2871.7000000000003,150.5488520419226
2871.8,150.5489777774121
2871.9,150.54910350002746
2872.,150.5492292097704
2872.1000000000004,150.54935490664275
2872.2000000000003,150.54948059064614
2872.3,150.54960626178243
2872.4,150.54973192005332
2872.5,150.5498575654605
2872.6000000000004,150.5499831980058
2872.7000000000003,150.55010881769098
2872.8,150.55023442451775
2872.9,150.55036001848782
2873.,150.55048559960304
2873.1000000000004,150.55061116786501
2873.2000000000003,150.55073672327555
2873.3,150.55086226583646
2873.4,150.55098779554936
2873.5,150.55111331241613
2873.6000000000004,150.55123881643846
2873.7000000000003,150.55136430761803
2873.8,150.5514897859567
2873.9,150.55161525145607
2874.,150.55174070411803
2874.1000000000004,150.55186614394424
2874.2000000000003,150.55199157093654
2874.3,150.55211698509646
2874.4,150.55224238642595
2874.5,150.55236777492667
2874.6000000000004,150.55249315060036
2874.7000000000003,150.55261851344875
2874.8,150.55274386347358
2874.9,150.55286920067664
2875.,150.5529945250597
2875.1000000000004,150.5531198366243
2875.2000000000003,150.5532451353724
2875.3,150.5533704213057
2875.4,150.5534956944258
2875.5,150.55362095473458
2875.6000000000004,150.55374620223378
2875.7000000000003,150.55387143692505
2875.8,150.55399665881018
2875.9,150.55412186789084
2876.,150.55424706416886
2876.1000000000004,150.55437224764594
2876.2000000000003,150.55449741832385
2876.3,150.55462257620425
2876.4,150.55474772128892
2876.5,150.5548728535797
2876.6000000000004,150.55499797307806
2876.7000000000003,150.55512307978597
2876.8,150.55524817370502
2876.9,150.55537325483712
2877.,150.55549832318388
2877.1000000000004,150.55562337874701
2877.2000000000003,150.55574842152836
2877.3,150.55587345152952
2877.4,150.55599846875234
2877.5,150.55612347319843
2877.6000000000004,150.55624846486964
2877.7000000000003,150.55637344376768
2877.8,150.55649840989423
2877.9,150.55662336325108
2878.,150.5567483038399
2878.1000000000004,150.5568732316625
2878.2000000000003,150.55699814672056
2878.3,150.55712304901581
2878.4,150.55724793854992
2878.5,150.55737281532475
2878.6000000000004,150.557497679342
2878.7000000000003,150.5576225306033
2878.8,150.55774736911047
2878.9,150.5578721948652
2879.,150.55799700786926
2879.1000000000004,150.55812180812438
2879.2000000000003,150.55824659563214
2879.3,150.55837137039444
2879.4,150.55849613241304
2879.5,150.55862088168948
2879.6000000000004,150.55874561822563
2879.7000000000003,150.55887034202317
2879.8,150.5589950530838
2879.9,150.5591197514093
2880.,150.55924443700138
2880.1000000000004,150.5593691098617
2880.2000000000003,150.55949376999203
2880.3,150.55961841739418
2880.4,150.55974305206976
2880.5,150.55986767402055
2880.6000000000004,150.55999228324822
2880.7000000000003,150.5601168797546
2880.8,150.56024146354127
2880.9,150.56036603461
2881.,150.5604905929626
2881.1000000000004,150.56061513860072
2881.2000000000003,150.5607396715261
2881.3,150.56086419174042
2881.4,150.5609886992455
2881.5,150.56111319404295
2881.6000000000004,150.56123767613448
2881.7000000000003,150.5613621455219
2881.8,150.56148660220694
2881.9,150.5616110461913
2882.,150.56173547747662
2882.1000000000004,150.56185989606473
2882.2000000000003,150.56198430195727
2882.3,150.56210869515593
2882.4,150.56223307566256
2882.5,150.56235744347873
2882.6000000000004,150.5624817986063
2882.7000000000003,150.56260614104684
2882.8,150.56273047080222
2882.9,150.56285478787402
2883.,150.5629790922641
2883.1000000000004,150.56310338397404
2883.2000000000003,150.56322766300562
2883.3,150.56335192936052
2883.4,150.5634761830405
2883.5,150.56360042404722
2883.6000000000004,150.56372465238252
2883.7000000000003,150.56384886804796
2883.8,150.56397307104533
2883.9,150.5640972613763
2884.,150.5642214390427
2884.1000000000004,150.56434560404614
2884.2000000000003,150.56446975638835
2884.3,150.56459389607105
2884.4,150.5647180230959
2884.5,150.56484213746472
2884.6000000000004,150.5649662391792
2884.7000000000003,150.56509032824096
2884.8,150.56521440465175
2884.9,150.56533846841336
2885.,150.56546251952736
2885.1000000000004,150.56558655799566
2885.2000000000003,150.5657105838198
2885.3,150.5658345970015
2885.4,150.56595859754253
2885.5,150.56608258544466
2885.6000000000004,150.56620656070947
2885.7000000000003,150.56633052333873
2885.8,150.5664544733341
2885.9,150.56657841069736
2886.,150.56670233543014
2886.1000000000004,150.56682624753424
2886.2000000000003,150.56695014701137
2886.3,150.56707403386312
2886.4,150.5671979080913
2886.5,150.56732176969754
2886.6000000000004,150.5674456186836
2886.7000000000003,150.5675694550512
2886.8,150.567693278802
2886.9,150.56781708993776
2887.,150.56794088846013
2887.1000000000004,150.56806467437085
2887.2000000000003,150.5681884476716
2887.3,150.5683122083641
2887.4,150.56843595645
2887.5,150.56855969193109
2887.6000000000004,150.56868341480904
2887.7000000000003,150.56880712508553
2887.8,150.56893082276233
2887.9,150.5690545078411
2888.,150.56917818032352
2888.1000000000004,150.5693018402113
2888.2000000000003,150.56942548750618
2888.3,150.56954912220976
2888.4,150.56967274432387
2888.5,150.56979635385014
2888.6000000000004,150.56991995079028
2888.7000000000003,150.570043535146
2888.8,150.57016710691906
2888.9,150.570290666111
2889.,150.5704142127237
2889.1000000000004,150.5705377467587
2889.2000000000003,150.57066126821783
2889.3,150.57078477710272
2889.4,150.57090827341506
2889.5,150.57103175715662
2889.6000000000004,150.571155228329
2889.7000000000003,150.57127868693397
2889.8,150.57140213297316
2889.9,150.57152556644834
2890.,150.57164898736113
2890.1000000000004,150.57177239571337
2890.2000000000003,150.5718957915066
2890.3,150.57201917474262
2890.4,150.572142545423
2890.5,150.57226590354958
2890.6000000000004,150.57238924912394
2890.7000000000003,150.57251258214785
2890.8,150.57263590262295
2890.9,150.572759210551
2891.,150.57288250593362
2891.1000000000004,150.57300578877263
2891.2000000000003,150.57312905906954
2891.3,150.57325231682617
2891.4,150.57337556204416
2891.5,150.5734987947252
2891.6000000000004,150.57362201487106
2891.7000000000003,150.57374522248338
2891.8,150.57386841756383
2891.9,150.5739916001141
2892.,150.5741147701359
2892.1000000000004,150.57423792763097
2892.2000000000003,150.5743610726009
2892.3,150.57448420504744
2892.4,150.57460732497228
2892.5,150.5747304323771
2892.6000000000004,150.57485352726354
2892.7000000000003,150.57497660963338
2892.8,150.57509967948832
2892.9,150.57522273682994
2893.,150.57534578165996
2893.1000000000004,150.57546881398017
2893.2000000000003,150.5755918337921
2893.3,150.5757148410975
2893.4,150.57583783589817
2893.5,150.57596081819563
2893.6000000000004,150.57608378799165
2893.7000000000003,150.5762067452879
2893.8,150.57632969008606
2893.9,150.57645262238788
2894.,150.57657554219495
2894.1000000000004,150.57669844950894
2894.2000000000003,150.57682134433165
2894.3,150.5769442266647
2894.4,150.5770670965098
2894.5,150.57718995386855
2894.6000000000004,150.57731279874275
2894.7000000000003,150.577435631134
2894.8,150.577558451044
2894.9,150.57768125847446
2895.,150.57780405342703
2895.1000000000004,150.57792683590347
2895.2000000000003,150.57804960590533
2895.3,150.5781723634344
2895.4,150.57829510849237
2895.5,150.5784178410808
2895.6000000000004,150.57854056120144
2895.7000000000003,150.578663268856
2895.8,150.57878596404612
2895.9,150.57890864677353
2896.,150.57903131703986
2896.1000000000004,150.57915397484678
2896.2000000000003,150.57927662019603
2896.3,150.57939925308926
2896.4,150.57952187352817
2896.5,150.57964448151435
2896.6000000000004,150.57976707704955
2896.7000000000003,150.5798896601354
2896.8,150.58001223077366
2896.9,150.58013478896595
2897.,150.58025733471393
2897.1000000000004,150.5803798680194
2897.2000000000003,150.58050238888387
2897.3,150.58062489730906
2897.4,150.58074739329666
2897.5,150.58086987684845
2897.6000000000004,150.58099234796597
2897.7000000000003,150.5811148066509
2897.8,150.581237252905
2897.9,150.58135968672985
2898.,150.58148210812726
2898.1000000000004,150.58160451709875
2898.2000000000003,150.581726913646
2898.3,150.58184929777084
2898.4,150.58197166947477
2898.5,150.58209402875957
2898.6000000000004,150.5822163756269
2898.7000000000003,150.5823387100784
2898.8,150.58246103211576
2898.9,150.5825833417406
2899.,150.58270563895468
2899.1000000000004,150.5828279237596
2899.2000000000003,150.58295019615701
2899.3,150.58307245614876
2899.4,150.58319470373627
2899.5,150.58331693892137
2899.6000000000004,150.58343916170574
2899.7000000000003,150.5835613720909
2899.8,150.58368357007862
2899.9,150.58380575567062
2900.,150.5839279288685
2900.1000000000004,150.58405008967392
2900.2000000000003,150.5841722380886
2900.3,150.58429437411414
2900.4,150.58441649775227
2900.5,150.58453860900465
2900.6000000000004,150.58466070787287
2900.7000000000003,150.58478279435863
2900.8,150.58490486846372
2900.9,150.58502693018963
2901.,150.58514897953816
2901.1000000000004,150.58527101651086
2901.2000000000003,150.5853930411095
2901.3,150.58551505333568
2901.4,150.5856370531911
2901.5,150.58575904067735
2901.6000000000004,150.5858810157962
2901.7000000000003,150.5860029785492
2901.8,150.58612492893815
2901.9,150.5862468669646
2902.,150.58636879263025
2902.1000000000004,150.5864907059368
2902.2000000000003,150.58661260688586
2902.3,150.5867344954791
2902.4,150.58685637171817
2902.5,150.5869782356048
2902.6000000000004,150.58710008714058
2902.7000000000003,150.58722192632717
2902.8,150.5873437531663
2902.9,150.58746556765956
2903.,150.58758736980863
2903.1000000000004,150.5877091596152
2903.2000000000003,150.58783093708087
2903.3,150.5879527022074
2903.4,150.58807445499633
2903.5,150.58819619544937
2903.6000000000004,150.58831792356818
2903.7000000000003,150.58843963935448
2903.8,150.5885613428098
2903.9,150.58868303393587
2904.,150.5888047127344
2904.1000000000004,150.58892637920692
2904.2000000000003,150.58904803335517
2904.3,150.5891696751808
2904.4,150.58929130468545
2904.5,150.5894129218708
2904.6000000000004,150.58953452673856
2904.7000000000003,150.58965611929023
2904.8,150.58977769952753
2904.9,150.58989926745213
2905.,150.59002082306577
2905.1000000000004,150.59014236636997
2905.2000000000003,150.59026389736644
2905.3,150.59038541605682
2905.4,150.59050692244284
2905.5,150.59062841652602
2905.6000000000004,150.5907498983081
2905.7000000000003,150.5908713677907
2905.8,150.5909928249755
2905.9,150.59111426986416
2906.,150.59123570245825
2906.1000000000004,150.59135712275952
2906.2000000000003,150.59147853076962
2906.3,150.59159992649012
2906.4,150.59172130992275
2906.5,150.59184268106904
2906.6000000000004,150.59196403993082
2906.7000000000003,150.59208538650952
2906.8,150.59220672080704
2906.9,150.59232804282487
2907.,150.59244935256467
2907.1000000000004,150.5925706500282
2907.2000000000003,150.59269193521692
2907.3,150.59281320813255
2907.4,150.59293446877683
2907.5,150.59305571715134
2907.6000000000004,150.5931769532577
2907.7000000000003,150.59329817709764
2907.8,150.59341938867271
2907.9,150.5935405879846
2908.,150.593661775035
2908.1000000000004,150.59378294982548
2908.2000000000003,150.5939041123577
2908.3,150.5940252626334
2908.4,150.5941464006541
2908.5,150.59426752642148
2908.6000000000004,150.59438863993722
2908.7000000000003,150.59450974120293
2908.8,150.5946308302203
2908.9,150.5947519069909
2909.,150.59487297151642
2909.1000000000004,150.5949940237985
2909.2000000000003,150.59511506383876
2909.3,150.59523609163898
2909.4,150.59535710720053
2909.5,150.5954781105253
2909.6000000000004,150.59559910161482
2909.7000000000003,150.59572008047076
2909.8,150.5958410470947
2909.9,150.59596200148843
2910.,150.59608294365339
2910.1000000000004,150.5962038735914
2910.2000000000003,150.59632479130403
2910.3,150.59644569679287
2910.4,150.5965665900596
2910.5,150.59668747110592
2910.6000000000004,150.5968083399334
2910.7000000000003,150.59692919654367
2910.8,150.59705004093846
2910.9,150.59717087311927
2911.,150.59729169308778
2911.1000000000004,150.59741250084573
2911.2000000000003,150.59753329639463
2911.3,150.5976540797362
2911.4,150.597774850872
2911.5,150.59789560980374
2911.6000000000004,150.59801635653307
2911.7000000000003,150.59813709106152
2911.8,150.5982578133909
2911.9,150.5983785235226
2912.,150.5984992214585
2912.1000000000004,150.5986199072001
2912.2000000000003,150.59874058074905
2912.3,150.59886124210698
2912.4,150.5989818912756
2912.5,150.59910252825645
2912.6000000000004,150.59922315305116
2912.7000000000003,150.59934376566144
2912.8,150.5994643660889
2912.9,150.59958495433514
2913.,150.59970553040182
2913.1000000000004,150.59982609429056
2913.2000000000003,150.59994664600296
2913.3,150.60006718554078
2913.4,150.60018771290552
2913.5,150.6003082280988
2913.6000000000004,150.60042873112235
2913.7000000000003,150.60054922197776
2913.8,150.60066970066663
2913.9,150.6007901671906
2914.,150.60091062155135
2914.1000000000004,150.60103106375044
2914.2000000000003,150.6011514937895
2914.3,150.6012719116703
2914.4,150.60139231739424
2914.5,150.60151271096314
2914.6000000000004,150.60163309237853
2914.7000000000003,150.6017534616421
2914.8,150.6018738187554
2914.9,150.6019941637201
2915.,150.6021144965378
2915.1000000000004,150.60223481721022
2915.2000000000003,150.60235512573888
2915.3,150.60247542212545
2915.4,150.60259570637155
2915.5,150.60271597847887
2915.6000000000004,150.60283623844884
2915.7000000000003,150.60295648628335
2915.8,150.60307672198385
2915.9,150.60319694555199
2916.,150.60331715698936
2916.1000000000004,150.60343735629777
2916.2000000000003,150.60355754347864
2916.3,150.60367771853367
2916.4,150.60379788146446
2916.5,150.60391803227265
2916.6000000000004,150.60403817095988
2916.7000000000003,150.60415829752776
2916.8,150.60427841197796
2916.9,150.60439851431192
2917.,150.60451860453148
2917.1000000000004,150.6046386826382
2917.2000000000003,150.6047587486336
2917.3,150.6048788025194
2917.4,150.6049988442972
2917.5,150.60511887396868
2917.6000000000004,150.60523889153535
2917.7000000000003,150.60535889699887
2917.8,150.60547889036087
2917.9,150.605598871623
2918.,150.60571884078675
2918.1000000000004,150.60583879785386
2918.2000000000003,150.605958742826
2918.3,150.60607867570468
2918.4,150.60619859649154
2918.5,150.60631850518817
2918.6000000000004,150.60643840179628
2918.7000000000003,150.60655828631744
2918.8,150.6066781587532
2918.9,150.6067980191052
2919.,150.60691786737522
2919.1000000000004,150.60703770356466
2919.2000000000003,150.6071575276752
2919.3,150.60727733970856
2919.4,150.60739713966623
2919.5,150.6075169275499
2919.6000000000004,150.60763670336107
2919.7000000000003,150.60775646710152
2919.8,150.60787621877273
2919.9,150.60799595837642
2920.,150.6081156859141
2920.1000000000004,150.6082354013875
2920.2000000000003,150.6083551047981
2920.3,150.6084747961476
2920.4,150.6085944754376
2920.5,150.6087141426697
2920.6000000000004,150.6088337978455
2920.7000000000003,150.60895344096662
2920.8,150.60907307203468
2920.9,150.60919269105136
2921.,150.60931229801812
2921.1000000000004,150.6094318929367
2921.2000000000003,150.60955147580864
2921.3,150.60967104663558
2921.4,150.6097906054191
2921.5,150.60991015216086
2921.6000000000004,150.61002968686245
2921.7000000000003,150.61014920952542
2921.8,150.61026872015148
2921.9,150.61038821874214
2922.,150.61050770529914
2922.1000000000004,150.61062717982398
2922.2000000000003,150.61074664231825
2922.3,150.61086609278357
2922.4,150.61098553122167
2922.5,150.61110495763396
2922.6000000000004,150.61122437202224
2922.7000000000003,150.61134377438802
2922.8,150.6114631647329
2922.9,150.6115825430585
2923.,150.61170190936645
2923.1000000000004,150.61182126365824
2923.2000000000003,150.61194060593562
2923.3,150.61205993620013
2923.4,150.61217925445342
2923.5,150.612298560697
2923.6000000000004,150.61241785493263
2923.7000000000003,150.61253713716175
2923.8,150.61265640738603
2923.9,150.61277566560705
2924.,150.61289491182643
2924.1000000000004,150.61301414604586
2924.2000000000003,150.6131333682668
2924.3,150.61325257849097
2924.4,150.61337177671984
2924.5,150.61349096295518
2924.6000000000004,150.61361013719844
2924.7000000000003,150.61372929945125
2924.8,150.61384844971528
2924.9,150.61396758799214
2925.,150.6140867142833
2925.1000000000004,150.61420582859046
2925.2000000000003,150.61432493091525
2925.3,150.61444402125917
2925.4,150.6145630996239
2925.5,150.614682166011
2925.6000000000004,150.61480122042204
2925.7000000000003,150.6149202628587
2925.8,150.61503929332255
2925.9,150.6151583118151
2926.,150.6152773183381
2926.1000000000004,150.61539631289304
2926.2000000000003,150.61551529548152
2926.3,150.6156342661052
2926.4,150.61575322476563
2926.5,150.61587217146436
2926.6000000000004,150.6159911062031
2926.7000000000003,150.61611002898337
2926.8,150.6162289398068
2926.9,150.61634783867495
2927.,150.61646672558942
2927.1000000000004,150.6165856005519
2927.2000000000003,150.6167044635638
2927.3,150.61682331462686
2927.4,150.6169421537426
2927.5,150.61706098091267
2927.6000000000004,150.61717979613863
2927.7000000000003,150.61729859942207
2927.8,150.61741739076461
2927.9,150.61753617016785
2928.,150.6176549376333
2928.1000000000004,150.61777369316258
2928.2000000000003,150.61789243675736
2928.3,150.61801116841923
2928.4,150.61812988814975
2928.5,150.61824859595043
2928.6000000000004,150.6183672918229
2928.7000000000003,150.61848597576886
2928.8,150.61860464778974
2928.9,150.61872330788722
2929.,150.61884195606288
2929.1000000000004,150.61896059231836
2929.2000000000003,150.61907921665514
2929.3,150.61919782907492
2929.4,150.61931642957913
2929.5,150.61943501816958
2929.6000000000004,150.61955359484762
2929.7000000000003,150.61967215961505
2929.8,150.61979071247336
2929.9,150.6199092534241
2930.,150.62002778246892
2930.1000000000004,150.62014629960942
2930.2000000000003,150.62026480484712
2930.3,150.6203832981836
2930.4,150.62050177962053
2930.5,150.6206202491595
2930.6000000000004,150.62073870680192
2930.7000000000003,150.6208571525496
2930.8,150.62097558640397
2930.9,150.62109400836673
2931.,150.6212124184394
2931.1000000000004,150.62133081662355
2931.2000000000003,150.6214492029208
2931.3,150.62156757733268
2931.4,150.6216859398608
2931.5,150.6218042905068
2931.6000000000004,150.62192262927223
2931.7000000000003,150.62204095615863
2931.8,150.62215927116765
2931.9,150.62227757430077
2932.,150.62239586555967
2932.1000000000004,150.62251414494588
2932.2000000000003,150.622632412461
2932.3,150.62275066810665
2932.4,150.62286891188435
2932.5,150.6229871437957
2932.6000000000004,150.62310536384223
2932.7000000000003,150.62322357202567
2932.8,150.62334176834744
2932.9,150.62345995280924
2933.,150.62357812541245
2933.1000000000004,150.6236962861589
2933.2000000000003,150.62381443505006
2933.3,150.62393257208748
2933.4,150.6240506972728
2933.5,150.62416881060753
2933.6000000000004,150.62428691209325
2933.7000000000003,150.6244050017316
2933.8,150.6245230795241
2933.9,150.62464114547242
2934.,150.624759199578
2934.1000000000004,150.6248772418425
2934.2000000000003,150.6249952722675
2934.3,150.62511329085456
2934.4,150.6252312976052
2934.5,150.62534929252112
2934.6000000000004,150.62546727560374
2934.7000000000003,150.62558524685477
2934.8,150.62570320627572
2934.9,150.62582115386815
2935.,150.62593908963376
2935.1000000000004,150.62605701357396
2935.2000000000003,150.62617492569032
2935.3,150.62629282598456
2935.4,150.62641071445816
2935.5,150.62652859111265
2935.6000000000004,150.6266464559497
2935.7000000000003,150.62676430897085
2935.8,150.6268821501777
2935.9,150.6269999795717
2936.,150.6271177971545
2936.1000000000004,150.62723560292778
2936.2000000000003,150.62735339689294
2936.3,150.62747117905158
2936.4,150.62758894940538
2936.5,150.6277067079558
2936.6000000000004,150.62782445470444
2936.7000000000003,150.6279421896529
2936.8,150.62805991280277
2936.9,150.6281776241555
2937.,150.62829532371276
2937.1000000000004,150.62841301147608
2937.2000000000003,150.62853068744704
2937.3,150.62864835162725
2937.4,150.62876600401822
2937.5,150.62888364462154
2937.6000000000004,150.62900127343875
2937.7000000000003,150.62911889047146
2937.8,150.6292364957212
2937.9,150.62935408918958
2938.,150.62947167087808
2938.1000000000004,150.62958924078836
2938.2000000000003,150.629706798922
2938.3,150.62982434528044
2938.4,150.62994187986536
2938.5,150.63005940267826
2938.6000000000004,150.6301769137207
2938.7000000000003,150.63029441299437
2938.8,150.6304119005007
2938.9,150.6305293762412
2939.,150.63064684021765
2939.1000000000004,150.63076429243145
2939.2000000000003,150.63088173288418
2939.3,150.63099916157745
2939.4,150.63111657851275
2939.5,150.6312339836918
2939.6000000000004,150.63135137711595
2939.7000000000003,150.63146875878687
2939.8,150.63158612870615
2939.9,150.6317034868753
2940.,150.6318208332959
2940.1000000000004,150.6319381679695
2940.2000000000003,150.6320554908977
2940.3,150.63217280208207
2940.4,150.63229010152403
2940.5,150.63240738922525
2940.6000000000004,150.63252466518733
2940.7000000000003,150.63264192941176
2940.8,150.63275918190013
2940.9,150.63287642265394
2941.,150.6329936516748
2941.1000000000004,150.6331108689643
2941.2000000000003,150.63322807452397
2941.3,150.6333452683553
2941.4,150.63346245045992
2941.5,150.6335796208394
2941.6000000000004,150.63369677949527
2941.7000000000003,150.63381392642907
2941.8,150.63393106164241
2941.9,150.63404818513675
2942.,150.63416529691378
2942.1000000000004,150.63428239697484
2942.2000000000003,150.63439948532178
2942.3,150.63451656195593
2942.4,150.6346336268789
2942.5,150.6347506800923
2942.6000000000004,150.63486772159766
2942.7000000000003,150.6349847513965
2942.8,150.63510176949035
2942.9,150.6352187758808
2943.,150.6353357705694
2943.1000000000004,150.63545275355776
2943.2000000000003,150.63556972484741
2943.3,150.63568668443983
2943.4,150.63580363233666
2943.5,150.6359205685394
2943.6000000000004,150.63603749304957
2943.7000000000003,150.63615440586875
2943.8,150.63627130699857
2943.9,150.63638819644055
2944.,150.63650507419615
2944.1000000000004,150.63662194026696
2944.2000000000003,150.63673879465455
2944.3,150.6368556373605
2944.4,150.63697246838632
2944.5,150.63708928773357
2944.6000000000004,150.63720609540377
2944.7000000000003,150.63732289139853
2944.8,150.63743967571938
2944.9,150.6375564483678
2945.,150.6376732093454
2945.1000000000004,150.6377899586538
2945.2000000000003,150.63790669629438
2945.3,150.63802342226882
2945.4,150.63814013657856
2945.5,150.6382568392253
2945.6000000000004,150.6383735302104
2945.7000000000003,150.63849020953558
2945.8,150.63860687720222
2945.9,150.63872353321204
2946.,150.63884017756646
2946.1000000000004,150.63895681026705
2946.2000000000003,150.63907343131538
2946.3,150.63919004071298
2946.4,150.63930663846142
2946.5,150.63942322456225
2946.6000000000004,150.63953979901694
2946.7000000000003,150.63965636182712
2946.8,150.63977291299426
2946.9,150.63988945251992
2947.,150.64000598040568
2947.1000000000004,150.6401224966531
2947.2000000000003,150.64023900126367
2947.3,150.64035549423895
2947.4,150.64047197558048
2947.5,150.64058844528975
2947.6000000000004,150.64070490336843
2947.7000000000003,150.6408213498179
2947.8,150.6409377846399
2947.9,150.6410542078358
2948.,150.64117061940715
2948.1000000000004,150.64128701935562
2948.2000000000003,150.64140340768265
2948.3,150.6415197843898
2948.4,150.64163614947856
2948.5,150.64175250295057
2948.6000000000004,150.64186884480728
2948.7000000000003,150.64198517505025
2948.8,150.64210149368108
2948.9,150.64221780070125
2949.,150.6423340961123
2949.1000000000004,150.64245037991577
2949.2000000000003,150.64256665211323
2949.3,150.6426829127062
2949.4,150.64279916169616
2949.5,150.64291539908473
2949.6000000000004,150.64303162487337
2949.7000000000003,150.64314783906374
2949.8,150.64326404165726
2949.9,150.6433802326555
2950.,150.64349641205996
2950.1000000000004,150.64361257987227
2950.2000000000003,150.64372873609386
2950.3,150.64384488072633
2950.4,150.6439610137712
2950.5,150.64407713523
2950.6000000000004,150.64419324510422
2950.7000000000003,150.6443093433955
2950.8,150.6444254301053
2950.9,150.64454150523514
2951.,150.64465756878653
2951.1000000000004,150.64477362076113
2951.2000000000003,150.6448896611604
2951.3,150.64500568998577
2951.4,150.64512170723896
2951.5,150.64523771292133
2951.6000000000004,150.64535370703456
2951.7000000000003,150.6454696895801
2951.8,150.64558566055945
2951.9,150.6457016199742
2952.,150.64581756782587
2952.1000000000004,150.645933504116
2952.2000000000003,150.64604942884608
2952.3,150.64616534201764
2952.4,150.64628124363227
2952.5,150.64639713369147
2952.6000000000004,150.64651301219675
2952.7000000000003,150.64662887914957
2952.8,150.64674473455162
2952.9,150.6468605784043
2953.,150.64697641070924
2953.1000000000004,150.64709223146787
2953.2000000000003,150.64720804068176
2953.3,150.64732383835246
2953.4,150.64743962448145
2953.5,150.64755539907034
2953.6000000000004,150.64767116212045
2953.7000000000003,150.64778691363355
2953.8,150.64790265361108
2953.9,150.64801838205452
2954.,150.64813409896541
2954.1000000000004,150.64824980434534
2954.2000000000003,150.64836549819577
2954.3,150.64848118051825
2954.4,150.6485968513143
2954.5,150.64871251058537
2954.6000000000004,150.64882815833315
2954.7000000000003,150.64894379455907
2954.8,150.64905941926455
2954.9,150.6491750324513
2955.,150.64929063412072
2955.1000000000004,150.6494062242744
2955.2000000000003,150.64952180291385
2955.3,150.6496373700405
2955.4,150.64975292565603
2955.5,150.64986846976186
2955.6000000000004,150.64998400235947
2955.7000000000003,150.65009952345048
2955.8,150.65021503303643
2955.9,150.65033053111873
2956.,150.6504460176989
2956.1000000000004,150.65056149277854
2956.2000000000003,150.6506769563592
2956.3,150.65079240844233
2956.4,150.65090784902944
2956.5,150.6510232781221
2956.6000000000004,150.65113869572176
2956.7000000000003,150.65125410182998
2956.8,150.65136949644835
2956.9,150.65148487957822
2957.,150.65160025122123
2957.1000000000004,150.65171561137888
2957.2000000000003,150.65183096005273
2957.3,150.6519462972442
2957.4,150.65206162295482
2957.5,150.65217693718614
2957.6000000000004,150.65229223993975
2957.7000000000003,150.65240753121702
2957.8,150.6525228110196
2957.9,150.65263807934886
2958.,150.6527533362065
2958.1000000000004,150.65286858159382
2958.2000000000003,150.65298381551253
2958.3,150.65309903796404
2958.4,150.6532142489499
2958.5,150.65332944847162
2958.6000000000004,150.65344463653065
2958.7000000000003,150.6535598131286
2958.8,150.65367497826696
2958.9,150.65379013194715
2959.,150.65390527417085
2959.1000000000004,150.65402040493944
2959.2000000000003,150.65413552425449
2959.3,150.65425063211748
2959.4,150.65436572852997
2959.5,150.6544808134934
2959.6000000000004,150.6545958870093
2959.7000000000003,150.65471094907923
2959.8,150.65482599970466
2959.9,150.65494103888716
2960.,150.6550560666282
2960.1000000000004,150.6551710829292
2960.2000000000003,150.65528608779186
2960.3,150.65540108121746
2960.4,150.65551606320767
2960.5,150.65563103376402
2960.6000000000004,150.65574599288797
2960.7000000000003,150.655860940581
2960.8,150.65597587684462
2960.9,150.65609080168036
2961.,150.65620571508973
2961.1000000000004,150.6563206170742
2961.2000000000003,150.6564355076353
2961.3,150.6565503867746
2961.4,150.65666525449356
2961.5,150.65678011079365
2961.6000000000004,150.65689495567642
2961.7000000000003,150.65700978914336
2961.8,150.657124611196
2961.9,150.65723942183575
2962.,150.65735422106428
2962.1000000000004,150.6574690088829
2962.2000000000003,150.65758378529335
2962.3,150.657698550297
2962.4,150.65781330389524
2962.5,150.6579280460898
2962.6000000000004,150.658042776882
2962.7000000000003,150.65815749627347
2962.8,150.65827220426567
2962.9,150.6583869008601
2963.,150.65850158605826
2963.1000000000004,150.6586162598616
2963.2000000000003,150.65873092227173
2963.3,150.6588455732901
2963.4,150.65896021291817
2963.5,150.65907484115755
2963.6000000000004,150.6591894580096
2963.7000000000003,150.65930406347593
2963.8,150.659418657558
2963.9,150.65953324025733
2964.,150.65964781157544
2964.1000000000004,150.65976237151372
2964.2000000000003,150.65987692007383
2964.3,150.65999145725718
2964.4,150.66010598306522
2964.5,150.66022049749952
2964.6000000000004,150.6603350005616
2964.7000000000003,150.6604494922529
2964.8,150.66056397257495
2964.9,150.66067844152929
2965.,150.66079289911727
2965.1000000000004,150.66090734534058
2965.2000000000003,150.66102178020054
2965.3,150.6611362036988
2965.4,150.66125061583676
2965.5,150.66136501661595
2965.6000000000004,150.66147940603784
2965.7000000000003,150.66159378410399
2965.8,150.6617081508159
2965.9,150.66182250617496
2966.,150.6619368501827
2966.1000000000004,150.66205118284068
2966.2000000000003,150.66216550415035
2966.3,150.6622798141132
2966.4,150.6623941127308
2966.5,150.6625084000045
2966.6000000000004,150.66262267593592
2966.7000000000003,150.66273694052646
2966.8,150.66285119377775
2966.9,150.66296543569112
2967.,150.66307966626815
2967.1000000000004,150.66319388551037
2967.2000000000003,150.66330809341923
2967.3,150.66342228999616
2967.4,150.66353647524275
2967.5,150.66365064916042
2967.6000000000004,150.66376481175078
2967.7000000000003,150.6638789630151
2967.8,150.66399310295503
2967.9,150.66410723157213
2968.,150.66422134886773
2968.1000000000004,150.66433545484347
2968.2000000000003,150.66444954950066
2968.3,150.66456363284095
2968.4,150.66467770486574
2968.5,150.66479176557655
2968.6000000000004,150.66490581497487
2968.7000000000003,150.6650198530622
2968.8,150.66513387983997
2968.9,150.66524789530976
2969.,150.66536189947303
2969.1000000000004,150.66547589233122
2969.2000000000003,150.6655898738858
2969.3,150.66570384413842
2969.4,150.66581780309036
2969.5,150.66593175074323
2969.6000000000004,150.6660456870985
2969.7000000000003,150.6661596121576
2969.8,150.6662735259221
2969.9,150.66638742839345
2970.,150.6665013195731
2970.1000000000004,150.66661519946263
2970.2000000000003,150.66672906806338
2970.3,150.66684292537693
2970.4,150.66695677140478
2970.5,150.66707060614843
2970.6000000000004,150.66718442960928
2970.7000000000003,150.6672982417888
2970.8,150.6674120426886
2970.9,150.66752583231008
2971.,150.66763961065473
2971.1000000000004,150.667753377724
2971.2000000000003,150.66786713351948
2971.3,150.66798087804258
2971.4,150.66809461129478
2971.5,150.66820833327756
2971.6000000000004,150.66832204399242
2971.7000000000003,150.66843574344082
2971.8,150.66854943162429
2971.9,150.6686631085442
2972.,150.66877677420217
2972.1000000000004,150.6688904285996
2972.2000000000003,150.669004071738
2972.3,150.66911770361884
2972.4,150.6692313242436
2972.5,150.6693449336138
2972.6000000000004,150.66945853173078
2972.7000000000003,150.6695721185962
2972.8,150.66968569421138
2972.9,150.66979925857794
2973.,150.66991281169726
2973.1000000000004,150.67002635357088
2973.2000000000003,150.67013988420027
2973.3,150.67025340358688
2973.4,150.67036691173217
2973.5,150.67048040863764
2973.6000000000004,150.67059389430474
2973.7000000000003,150.67070736873504
2973.8,150.67082083192992
2973.9,150.6709342838909
2974.,150.67104772461946
2974.1000000000004,150.67116115411702
2974.2000000000003,150.67127457238516
2974.3,150.6713879794253
2974.4,150.67150137523885
2974.5,150.67161475982738
2974.6000000000004,150.67172813319232
2974.7000000000003,150.67184149533514
2974.8,150.67195484625734
2974.9,150.67206818596037
2975.,150.67218151444575
2975.1000000000004,150.67229483171488
2975.2000000000003,150.67240813776928
2975.3,150.67252143261044
2975.4,150.6726347162398
2975.5,150.6727479886588
2975.6000000000004,150.67286124986902
2975.7000000000003,150.67297449987183
2975.8,150.67308773866876
2975.9,150.67320096626122
2976.,150.67331418265076
2976.1000000000004,150.67342738783873
2976.2000000000003,150.67354058182673
2976.3,150.6736537646162
2976.4,150.67376693620858
2976.5,150.67388009660536
2976.6000000000004,150.673993245808
2976.7000000000003,150.67410638381796
2976.8,150.67421951063676
2976.9,150.6743326262658
2977.,150.67444573070657
2977.1000000000004,150.67455882396058
2977.2000000000003,150.67467190602923
2977.3,150.674784976914
2977.4,150.67489803661647
2977.5,150.675011085138
2977.6000000000004,150.67512412248004
2977.7000000000003,150.6752371486441
2977.8,150.6753501636317
2977.9,150.67546316744418
2978.,150.67557616008307
2978.1000000000004,150.67568914154992
2978.2000000000003,150.67580211184605
2978.3,150.67591507097302
2978.4,150.67602801893227
2978.5,150.6761409557252
2978.6000000000004,150.67625388135343
2978.7000000000003,150.67636679581832
2978.8,150.67647969912133
2978.9,150.67659259126398
2979.,150.6767054722477
2979.1000000000004,150.67681834207391
2979.2000000000003,150.67693120074412
2979.3,150.67704404825977
2979.4,150.67715688462238
2979.5,150.67726970983338
2979.6000000000004,150.67738252389418
2979.7000000000003,150.6774953268064
2979.8,150.67760811857127
2979.9,150.67772089919043
2980.,150.67783366866527
2980.1000000000004,150.6779464269973
2980.2000000000003,150.67805917418787
2980.3,150.67817191023858
2980.4,150.67828463515087
2980.5,150.67839734892607
2980.6000000000004,150.67851005156587
2980.7000000000003,150.67862274307146
2980.8,150.6787354234445
2980.9,150.67884809268634
2981.,150.67896075079852
2981.1000000000004,150.67907339778242
2981.2000000000003,150.67918603363958
2981.3,150.67929865837138
2981.4,150.67941127197935
2981.5,150.6795238744649
2981.6000000000004,150.67963646582953
2981.7000000000003,150.67974904607462
2981.8,150.67986161520173
2981.9,150.6799741732122
2982.,150.6800867201076
2982.1000000000004,150.6801992558894
2982.2000000000003,150.68031178055887
2982.3,150.68042429411764
2982.4,150.68053679656714
2982.5,150.68064928790875
2982.6000000000004,150.68076176814404
2982.7000000000003,150.68087423727437
2982.8,150.68098669530124
2982.9,150.68109914222612
2983.,150.68121157805038
2983.1000000000004,150.68132400277563
2983.2000000000003,150.68143641640313
2983.3,150.6815488189345
2983.4,150.6816612103711
2983.5,150.68177359071439
2983.6000000000004,150.68188595996585
2983.7000000000003,150.68199831812694
2983.8,150.68211066519905
2983.9,150.68222300118373
2984.,150.68233532608238
2984.1000000000004,150.68244763989642
2984.2000000000003,150.68255994262736
2984.3,150.68267223427662
2984.4,150.68278451484565
2984.5,150.68289678433595
2984.6000000000004,150.68300904274892
2984.7000000000003,150.683121290086
2984.8,150.6832335263487
2984.9,150.68334575153835
2985.,150.6834579656566
2985.1000000000004,150.68357016870468
2985.2000000000003,150.68368236068417
2985.3,150.6837945415965
2985.4,150.68390671144311
2985.5,150.68401887022543
2985.6000000000004,150.68413101794494
2985.7000000000003,150.6842431546031
2985.8,150.68435528020134
2985.9,150.6844673947411
2986.,150.68457949822374
2986.1000000000004,150.68469159065086
2986.2000000000003,150.6848036720238
2986.3,150.68491574234412
2986.4,150.68502780161313
2986.5,150.68513984983238
2986.6000000000004,150.68525188700326
2986.7000000000003,150.68536391312725
2986.8,150.6854759282058
2986.9,150.68558793224025
2987.,150.68569992523217
2987.1000000000004,150.68581190718305
2987.2000000000003,150.68592387809414
2987.3,150.68603583796707
2987.4,150.68614778680316
2987.5,150.68625972460393
2987.6000000000004,150.68637165137076
2987.7000000000003,150.68648356710517
2987.8,150.68659547180854
2987.9,150.6867073654824
2988.,150.68681924812802
2988.1000000000004,150.68693111974702
2988.2000000000003,150.68704298034075
2988.3,150.6871548299107
2988.4,150.68726666845825
2988.5,150.68737849598492
2988.6000000000004,150.68749031249212
2988.7000000000003,150.6876021179812
2988.8,150.68771391245375
2988.9,150.68782569591116
2989.,150.68793746835482
2989.1000000000004,150.6880492297862
2989.2000000000003,150.68816098020676
2989.3,150.68827271961794
2989.4,150.68838444802117
2989.5,150.68849616541783
2989.6000000000004,150.6886078718095
2989.7000000000003,150.68871956719747
2989.8,150.68883125158325
2989.9,150.68894292496825
2990.,150.68905458735395
2990.1000000000004,150.68916623874173
2990.2000000000003,150.6892778791331
2990.3,150.68938950852942
2990.4,150.68950112693219
2990.5,150.68961273434286
2990.6000000000004,150.68972433076277
2990.7000000000003,150.68983591619343
2990.8,150.68994749063629
2990.9,150.69005905409276
2991.,150.69017060656424
2991.1000000000004,150.6902821480522
2991.2000000000003,150.6903936785581
2991.3,150.69050519808334
2991.4,150.6906167066294
2991.5,150.69072820419765
2991.6000000000004,150.69083969078957
2991.7000000000003,150.69095116640653
2991.8,150.69106263105007
2991.9,150.69117408472155
2992.,150.69128552742248
2992.1000000000004,150.69139695915416
2992.2000000000003,150.69150837991813
2992.3,150.69161978971576
2992.4,150.69173118854854
2992.5,150.69184257641783
2992.6000000000004,150.6919539533251
2992.7000000000003,150.69206531927182
2992.8,150.69217667425937
2992.9,150.69228801828925
2993.,150.69239935136275
2993.1000000000004,150.69251067348154
2993.2000000000003,150.6926219846468
2993.3,150.69273328486005
2993.4,150.69284457412277
2993.5,150.69295585243634
2993.6000000000004,150.69306711980224
2993.7000000000003,150.6931783762218
2993.8,150.69328962169658
2993.9,150.6934008562279
2994.,150.69351207981725
2994.1000000000004,150.69362329246607
2994.2000000000003,150.6937344941757
2994.3,150.69384568494766
2994.4,150.69395686478325
2994.5,150.6940680336841
2994.6000000000004,150.69417919165153
2994.7000000000003,150.69429033868693
2994.8,150.6944014747918
2994.9,150.69451259996748
2995.,150.69462371421548
2995.1000000000004,150.69473481753712
2995.2000000000003,150.694845909934
2995.3,150.6949569914074
2995.4,150.6950680619588
2995.5,150.69517912158958
2995.6000000000004,150.6952901703012
2995.7000000000003,150.69540120809515
2995.8,150.69551223497274
2995.9,150.69562325093543
2996.,150.69573425598472
2996.1000000000004,150.6958452501219
2996.2000000000003,150.6959562333485
2996.3,150.69606720566597
2996.4,150.69617816707554
2996.5,150.69628911757886
2996.6000000000004,150.69640005717724
2996.7000000000003,150.69651098587212
2996.8,150.69662190366495
2996.9,150.69673281055705
2997.,150.69684370655
2997.1000000000004,150.69695459164512
2997.2000000000003,150.69706546584385
2997.3,150.6971763291476
2997.4,150.69728718155778
2997.5,150.69739802307583
2997.6000000000004,150.69750885370325
2997.7000000000003,150.69761967344135
2997.8,150.69773048229152
2997.9,150.6978412802553
2998.,150.69795206733406
2998.1000000000004,150.6980628435292
2998.2000000000003,150.69817360884215
2998.3,150.69828436327433
2998.4,150.69839510682712
2998.5,150.69850583950202
2998.6000000000004,150.69861656130044
2998.7000000000003,150.6987272722237
2998.8,150.69883797227334
2998.9,150.6989486614507
2999.,150.69905933975718
2999.1000000000004,150.69917000719423
2999.2000000000003,150.6992806637633
2999.3,150.6993913094658
2999.4,150.69950194430305
2999.5,150.6996125682766
2999.6000000000004,150.69972318138784
2999.7000000000003,150.69983378363813
2999.8,150.69994437502885
2999.9,150.70005495556148
3000.,150.70016552523748


==> anc/analytic_massless_cs2.csv <==
mu_MeV,cs2
90.3041936188515,0.3333338783393178
94.68679922553498,0.3333353162170102
97.5664822371212,0.3333375353309216
99.77685133758976,0.3333404762064326
101.59891305425371,0.3333440972891404
103.16426114931714,0.3333483665182137
104.54589476869896,0.3333532577554619
105.78882723829491,0.3333587489203098
106.92291559440832,0.3333648208889835
107.9690533421988,0.3333714567892729
108.94247443005268,0.3333786415211542
109.85465358299946,0.3333863614159436
110.7144653894136,0.3333946039852148
111.52892545080884,0.3334033577304669
112.30368306473676,0.3334126119953869
113.0433595756886,0.3334223568488735
113.75178726311208,0.3334325829908307
114.43218207709629,0.33344328167518
115.0872711620619,0.3334544446461359
115.71938873657872,0.3334660640848645
116.3305493566368,0.3334781325643844
116.92250471074954,0.3334906430110973
117.496788222593,0.3335035886717093
118.05475049060097,0.3335169630845813
118.59758774733528,0.3335307600547531
119.12636493559428,0.3335449736320381
119.6420345859378,0.3335595980917069
120.14545238568245,0.3335746279173668
120.63739011590474,0.3335900577857178
121.1185464762424,0.33360588255292
121.589556200837,0.3336220972423547
122.0509977812889,0.3336386970335943
122.50340004612384,0.333655677252429
122.94724779541605,0.3336730333618165
123.38298664991032,0.3336907609536501
123.8110272433521,0.3337088557412425
124.23174886267331,0.3337273135524519
124.64550262164484,0.3337461303233738
125.0526142384386,0.3337653020925413
125.45338647538144,0.333784824995581
125.84810128937042,0.3338046952602757
126.23702173345706,0.3338249092019964
126.62039364361156,0.333845463219467
126.99844713934984,0.3338663537908286
127.37139796251324,0.3338875774699789
127.73944867485508,0.3339091308831587
128.10278973206118,0.3339310107257665
128.46160044930372,0.3339532137593792
128.81604987130953,0.3339757368089632
129.16629755813494,0.3339985767602589
129.51249429633324,0.3340217305573255
129.85478274391923,0.3340451952002328
130.19329801644457,0.3340689677428887
130.52816822056957,0.3340930452909913
130.85951494071685,0.3341174250000988
131.18745368371046,0.3341421040738039
131.5120942857108,0.3341670797620109
131.83354128524655,0.3341923493593029
132.15189426570507,0.3342179102033956
132.46724817025353,0.3342437596736726
132.77969359183442,0.3342698951897931
133.0893170405823,0.3342963142103717
133.39620119075585,0.3343230142317216
133.70042510905446,0.3343499927866595
134.0020644659906,0.3343772474433679
134.30119173181734,0.3344047758043106
134.59787635835588,0.334432575505198
134.89218494793278,0.3344606442140016
135.1841814105173,0.3344889796300095
135.47392711004093,0.3345175794829276
135.76148100078908,0.3345464415320174
136.04689975466755,0.3345755635652722
136.330237880073,0.3346049433986276
136.61154783302857,0.3346345788752058
136.89088012118643,0.3346644678645913
137.16828340124215,0.3346946082621351
137.4438045702618,0.3347249979882883
137.7174888513738,0.3347556349879613
137.98937987424384,0.3347865172299082
138.25951975070933,0.334817642706136
138.52794914592417,0.334849009431335
138.79470734533027,0.3348806154423326
139.05983231775068,0.3349124587975648
139.32336077487062,0.3349445375765708
139.58532822735586,0.3349768498795027
139.84576903783454,0.3350093938266551
140.10471647095267,0.3350421675580101
140.36220274069643,0.3350751692327995
140.6182590551607,0.3351083970290817
140.87291565892755,0.3351418491433324
141.12620187320826,0.335175523790051
141.37814613389037,0.3352094192013786
141.62877602761955,0.3352435336267304
141.87811832603958,0.3352778653324377
142.12619901830104,0.3353124126014045
142.37304334194548,0.3353471737327739
142.61867581226102,0.3353821470416039
142.86312025020058,0.3354173308585561
143.1063998089468,0.3354527235295916
143.34853699920274,0.3354883234156783
143.58955371328113,0.3355241288925057
143.82947124806063,0.3355601383502096
144.0683103268733,0.3355963501931038
144.30609112038303,0.3356327628394214
144.54283326650923,0.3356693747210617
144.7785558894513,0.3357061842833468
145.0132776178585,0.3357431899847831
145.24701660219506,0.3357803902968311
145.47979053134026,0.3358177837036813
145.71161664846605,0.335855368702036
145.942511766229,0.3358931438008978
146.1724922813117,0.3359311075213639
146.40157418834806,0.3359692583964255
146.62977309326328,0.3360075949707726
146.85710422605771,0.3360461158006055
147.08358245306314,0.3360848194534494
147.30922228869713,0.3361237045079748
147.53403790674014,0.336162769553823
147.75804315115903,0.3362020131914354
147.98125154649827,0.3362414340318873
148.2036763078602,0.3362810306967269
148.42533035049345,0.3363208018178164
148.6462262990084,0.3363607460371795
148.86637649623583,0.3364008620068507
149.08579301174788,0.3364411483887295
149.30448765005406,0.336481603854438
149.5224719584887,0.3365222270851808
149.73975723480365,0.3365630167716106
149.95635453447915,0.3366039716136942
150.1722746777658,0.3366450903205844
150.38752825646844,0.3366863716104931
150.60212564048544,0.3367278142105673
150.8160769841118,0.3367694168567697
151.02939223211743,0.3368111782937601
151.24208112561024,0.3368530972747804
151.45415320769266,0.3368951725615428
151.66561782892094,0.3369374029241184
151.87648415257522,0.3369797871408312
152.08676115974785,0.3370223239981526
152.29645765425883,0.3370650122905972
152.50558226740318,0.337107850820624
152.71414346253997,0.3371508383985374
152.92214953952626,0.3371939738423903
153.1296086390056,0.3372372559778903
153.33652874655343,0.3372806836383076
153.54291769668797,0.3373242556643842
153.74878317674995,0.3373679709042457
153.95413273065756,0.3374118282133148
154.15897376254028,0.3374558264542261
154.36331354025776,0.3374999644967431
154.56715919880662,0.3375442412176769
154.7705177436202,0.3375886555008061
154.97339605376578,0.337633206236799
155.17580088504218,0.3376778923231363
155.3777388729813,0.3377227126640367
155.57921653575949,0.3377676661703824
155.78024027701784,0.3378127517596473
155.9808163885996,0.3378579683558262
156.1809510532036,0.3379033148893646
156.3806503469592,0.3379487902970916
156.57992024192492,0.3379943935221515
156.77876660851322,0.3380401235139396
156.9771952178437,0.3380859792280366
157.17521174402913,0.3381319596261463
157.37282176639343,0.3381780636760321
157.57003077162776,0.3382242903514578
157.76684415588346,0.3382706386321261
157.9632672268064,0.3383171075036209
158.1593052055132,0.3383636959573488
158.3549632285125,0.3384104029904828
158.55024634957246,0.3384572276059063
158.7451595415359,0.3385041688121588
158.9397076980861,0.3385512256233813
159.1338956354635,0.3385983970592636
159.32772809413618,0.3386456821449933
159.52120974042435,0.3386930799112033
159.71434516808188,0.3387405893939225
159.90713889983405,0.3387882096345257
160.0995953888762,0.3388359396796858
160.29171902033102,0.3388837785813255
160.4835141126679,0.33893172539657
160.6749849190852,0.338979779187702
160.86613562885705,0.3390279390221146
161.05697036864373,0.339076203972268
161.24749320376924,0.3391245731156444
161.43770813946657,0.3391730455347054
161.62761912208995,0.339221620316849
161.81723004029718,0.3392702965543678
162.00654472620178,0.3393190733444075
162.19556695649672,0.3393679497889263
162.38430045354897,0.3394169249946551
162.57274888646802,0.3394659980730574
162.7609158721477,0.3395151681402913
162.94880497628168,0.3395644343171708
163.13641971435496,0.3396137957291279
163.3237635526109,0.3396632515061762
163.5108399089946,0.3397128007828733
163.69765215407432,0.3397624426982857
163.8842036119397,0.3398121763959529
164.07049756107943,0.3398620010238526
164.25653723523791,0.3399119157343658
164.44232582425153,0.3399619196842433
164.627866474865,0.3400120120345717
164.81316229152966,0.3400621919507411
164.99821633718187,0.3401124586024117
165.1830316340043,0.3401628111634823
165.36761116416935,0.3402132488120585
165.5519578705657,0.3402637707304207
165.7360746575081,0.3403143761049951
165.91996439143074,0.3403650641263215
166.10362990156622,0.3404158339890239
166.2870739806074,0.3404666848917816
166.4702993853557,0.3405176160372993
166.65330883735518,0.3405686266322784
166.83610502351107,0.3406197158873888
167.01869059669642,0.3406708830172409
167.20106817634397,0.3407221272403579
167.38324034902644,0.3407734477791481
167.56520966902255,0.3408248438598784
167.7469786588726,0.3408763147126479
167.92854980992047,0.3409278595713609
168.1099255828449,0.3409794776737015
168.2911084081794,0.341031168261108
168.47210068682048,0.341082930578747
168.65290479052575,0.3411347638754896
168.83352306240118,0.3411866674038853
169.01395781737847,0.3412386404201388
169.19421134268168,0.3412906821840852
169.37428589828542,0.3413427919591666
169.55418371736198,0.3413949690124084
169.7339070067206,0.3414472126143963
169.91345794723702,0.3414995220392531
170.09283869427423,0.3415518965646163
170.2720513780953,0.3416043354716156
170.45109810426666,0.3416568380448503
170.62998095405447,0.3417094035723684
170.8087019848124,0.3417620313456441
170.9872632303614,0.3418147206595567
171.1656667013626,0.3418674708123695
171.34391438568252,0.3419202811057091
171.52200824875038,0.341973150844544
171.69995023390976,0.3420260793371651
171.87774226276196,0.342079065895165
172.0553862355037,0.3421321098334177
172.23288403125747,0.3421852104700597
172.41023750839625,0.3422383671264697
172.58744850486113,0.3422915791272493
172.7645188384737,0.3423448458002043
172.9414503072417,0.3423981664763255
173.1182446896594,0.3424515404897701
173.29490374500182,0.3425049671778427
173.47142921361393,0.3425584458809778
173.64782281719377,0.3426119759427208
173.82408625907107,0.3426655567097105
174.0002212244795,0.3427191875316616
174.17622938082522,0.3427728677613463
174.35211237794942,0.3428265967545778
174.52787184838658,0.3428803738701922
174.70350940761745,0.3429341984700322
174.87902665431818,0.3429880699189295
175.054425170604,0.343041987584689
175.22970652226928,0.3430959508380714
175.40487225902277,0.3431499590527768
175.57992391471862,0.3432040116054293
175.75486300758342,0.34325810787556
175.92969104043925,0.3433122472455918
176.10440950092226,0.343366429100823
176.279019861698,0.3434206528294121
176.45352358067268,0.3434749178223623
176.62792210120037,0.3435292234735059
176.80221685228722,0.3435835691794897
176.9764092487916,0.3436379543397591
177.1505006916208,0.3436923783565437
177.32449256792466,0.3437468406348431
177.4983862512854,0.3438013405824108
177.67218310190455,0.3438558776097413
177.8458844667863,0.3439104511300548
178.019491679918,0.3439650605592829
178.19300606244778,0.3440197053160552
178.3664289228584,0.3440743848216849
178.53976155713897,0.3441290985001544
178.71300524895315,0.3441838457781027
178.88616126980506,0.3442386260848107
179.059230879202,0.3442934388521888
179.23221532481475,0.3443482835147622
179.40511584263476,0.3444031595096588
179.57793365712936,0.3444580662765954
179.75066998139383,0.3445130032578648
179.92332601730132,0.3445679698983233
180.09590295565036,0.3446229656453767
180.26840197630935,0.3446779899489692
180.44082424835983,0.3447330422615694
180.6131709302359,0.3447881220381586
180.78544316986293,0.3448432287362181
180.9576421047931,0.3448983618157166
181.12976886233903,0.3449535207390988
181.3018245597048,0.3450087049712727
181.47381030411623,0.3450639139795974
181.64572719294705,0.345119147233872
181.81757631384525,0.3451744042063229
181.9893587448556,0.3452296843715927
182.16107555454144,0.3452849872067277
182.33272780210385,0.3453403121911679
182.50431653749956,0.3453956588067338
182.67584280155637,0.3454510265376166
182.84730762608737,0.3455064148703656
183.01871203400293,0.3455618232938776
183.19005703942125,0.3456172512993862
183.3613436477773,0.3456726983804498
183.5325728559295,0.3457281640329415
183.70374565226544,0.3457836477550379
183.87486301680585,0.3458391490472087
184.04592592130652,0.3458946674122048
184.21693532935927,0.3459502023550493
184.3878921964912,0.3460057533830262
184.55879747026225,0.3460613200056692
184.7296520903613,0.3461169017347529
184.90045698870148,0.3461724980842809
185.0712130895131,0.3462281085704767
185.24192130943572,0.3462837327117731
185.41258255760917,0.3463393700288019
185.5831977357621,0.3463950200443841
185.7537677383012,0.34645068228352
185.92429345239623,0.3465063562733793
186.0947757580673,0.3465620415432908
186.26521552826745,0.3466177376247336
186.4356136289668,0.3466734440513264
186.6059709192334,0.3467291603588187
186.77628825131467,0.3467848860850804
186.946566470716,0.3468406207700935
187.1168064162798,0.3468963639559412
187.28700892026225,0.3469521151867999
187.45717480840915,0.3470078740089291
187.62730490003145,0.3470636399706621
187.7974000080788,0.3471194126223973
187.96746093921277,0.3471751915165889
188.13748849387795,0.3472309762077379
188.3074834663739,0.3472867662523827
188.4774466449239,0.3473425612090906
188.64737881174463,0.3473983606384487
188.8172807431137,0.3474541641030553
188.98715320943663,0.3475099711675107
189.15699697531312,0.3475657813984089
189.32681279960187,0.3476215943643289
189.4966014354852,0.3476774096358256
189.6663636305319,0.3477332267854222
189.83610012676013,0.3477890453876002
190.005811660699,0.3478448650187927
190.17549896344937,0.347900685257375
190.34516276074348,0.347956505683656
190.5148037730046,0.3480123258798707
190.6844227154052,0.3480681454301714
190.85402029792445,0.3481239639206198
191.0235972254052,0.3481797809391786
191.1931541976097,0.3482355960757035
191.36269190927547,0.3482914089219353
191.5322110501694,0.3483472190714917
191.70171230514157,0.3484030261198594
191.87119635417884,0.3484588296643863
192.0406638724568,0.3485146293042734
192.21011553039187,0.3485704246405673
192.37955199369216,0.3486262152761522
192.5489739234078,0.3486820008157419
192.71838197598095,0.348737780865873
192.8877768032949,0.3487935550348963
193.05715905272217,0.3488493229329696
193.2265293671726,0.3489050841720506
193.39588838514055,0.3489608383658883
193.56523674075183,0.3490165851300166
193.73457506380896,0.3490723240817466
193.90390397983725,0.3491280548401584
194.07322411012944,0.3491837770260951
194.24253607179008,0.3492394902621544
194.41184047777887,0.3492951941726819
194.5811379369545,0.3493508883837637
194.75042905411652,0.3494065725232192
194.91971443004812,0.3494622462205943
195.0889946615572,0.3495179091071534
195.25827034151763,0.3495735608158735
195.4275420589097,0.3496292009814361
195.59681039886024,0.3496848292402211
195.766075942682,0.3497404452302991
195.93533926791287,0.3497960485914252
196.10460094835452,0.3498516389650312
196.27386155411,0.3499072159942198
196.4431216516218,0.3499627793237572
196.61238180370907,0.350018328600066
196.78164256960383,0.3500738634712191
196.95090450498807,0.3501293835869329
197.1201681620284,0.3501848885985605
197.28943408941265,0.3502403781590847
197.45870283238384,0.3502958519231121
197.6279749327757,0.3503513095468658
197.79725092904545,0.3504067506881796
197.96653135630896,0.3504621750064908
198.13581674637328,0.3505175821628348
198.3051076277696,0.3505729718198366
198.4744045257858,0.3506283436417071
198.64370796249884,0.3506836972942344
198.8130184568062,0.3507390324447788
198.98233652445745,0.3507943487622662
199.15166267808516,0.3508496459171814
199.32099742723568,0.3509049235815623
199.49034127839943,0.3509601814289936
199.65969473504063,0.3510154191346007
199.82905829762703,0.3510706363750429
199.99843246365936,0.3511258328285084
200.1678177277,0.3511810081747071
200.33721458140135,0.3512361620948652
200.5066235135347,0.3512912942717189
200.6760450100176,0.3513464043895088
200.8454795539416,0.3514014921339729
201.01492762559965,0.351456557192342
201.1843897025132,0.3515115992533327
201.3538662594584,0.3515666180071421
201.52335776849293,0.3516216131454414
201.6928646989816,0.3516765843613709
201.86238751762312,0.3517315313495331
202.031926688474,0.3517864538059882
202.20148267297532,0.3518413514282469
202.37105592997665,0.3518962239152657
202.54064691576096,0.351951070967441
202.71025608406924,0.3520058922866032
202.87988388612416,0.3520606875760109
203.0495307706542,0.3521154565403462
203.21919718391712,0.3521701988857076
203.38888356972336,0.3522249143196057
203.55859036945876,0.352279602550957
203.7283180221077,0.3523342632900788
203.8980669642756,0.3523888962486832
204.06783763021105,0.352443501139872
204.23763045182804,0.3524980776781312
204.40744585872764,0.352552625579325
204.57728427821957,0.3526071445606917
204.7471461353435,0.352661634340837
204.9170318528907,0.352716094639729
205.08694185142397,0.3527705251786936
205.2568765492989,0.3528249256804079
205.4268363626847,0.3528792958688964
205.5968217055835,0.3529336354695242
205.76683298985088,0.3529879442089931
205.9368706252156,0.3530422218153353
206.10693501929933,0.3530964680179093
206.27702657763575,0.3531506825473937
206.44714570368967,0.3532048651357825
206.6172927988765,0.3532590155163804
206.7874682625804,0.3533131334237965
206.9576724921735,0.3533672185939408
207.1279058830336,0.3534212707640177
207.29816882856267,0.3534752896725219
207.46846172020517,0.353529275059233
207.63878494746515,0.3535832266652104
207.80913889792464,0.3536371442327888
207.9795239572608,0.3536910275055726
208.14994050926228,0.3537448762284316
208.32038893584837,0.3537986901474956
208.4908696170838,0.3538524690101496
208.6613829311967,0.3539062125650293
208.83192925459483,0.353959920562016
209.00250896188197,0.3540135927522312
209.17312242587408,0.3540672288880331
209.34377001761547,0.3541208287230106
209.5144521063949,0.3541743920119791
209.6851690597609,0.3542279185109754
209.8559212435375,0.3542814079772535
210.02670902184008,0.3543348601692796
210.19753275708996,0.3543882748467272
210.3683928100299,0.3544416517704727
210.5392895397393,0.3544949907025908
210.7102233036485,0.3545482914063494
210.8811944575538,0.3546015536462058
211.05220335563192,0.3546547771878013
211.2232503504544,0.3547079617979569
211.3943357930017,0.3547611072446692
211.56546003267755,0.3548142132971048
211.73662341732265,0.3548672797255973
211.9078262932288,0.3549203063016411
212.07906900515243,0.3549732927978883
212.25035189632808,0.3550262389881434
212.4216753084818,0.3550791446473592
212.5930395818449,0.3551320095516324
212.76444505516656,0.355184833478199
212.9358920657271,0.3552376162054299
213.1073809493511,0.3552903575128267
213.27891204041967,0.3553430571810174
213.4504856718837,0.3553957149917519
213.62210217527615,0.3554483307278973
213.79376188072453,0.3555009041734344
213.96546511696295,0.3555534351134528
214.13721221134483,0.3556059233341469
214.30900348985443,0.3556583686228116
214.48083927711932,0.3557107707678375
214.65271989642176,0.3557631295587081
214.82464566971092,0.3558154447859941
214.99661691761403,0.3558677162413498
215.16863395944856,0.3559199437175091
215.34069711323244,0.355972127008281
215.5128066956971,0.3560242659085459
215.68496302229704,0.3560763602142507
215.85716640722185,0.3561284097224058
216.029417163407,0.3561804142310798
216.2017156025446,0.3562323735393967
216.3740620350944,0.3562842874475302
216.54645677029436,0.3563361557567017
216.71890011617117,0.3563879782691744
216.89139237955115,0.3564397547882503
217.06393386607,0.356491485118266
217.23652488018368,0.3565431690645889
217.40916572517853,0.3565948064336123
217.5818567031811,0.3566463970327532
217.75459811516836,0.3566979406704464
217.92739026097763,0.3567494371561421
218.10023343931672,0.3568008863003009
218.2731279477732,0.3568522879143908
218.4460740828245,0.3569036418108831
218.61907213984705,0.3569549478032476
218.7921224131261,0.3570062057059502
218.9652251958653,0.3570574153344483
219.13838078019563,0.3571085765051868
219.311589457185,0.3571596890355946
219.48485151684716,0.357210752744081
219.6581672481507,0.3572617674500315
219.83153693902895,0.3573127329738044
220.00496087638737,0.3573636491367267
220.17843934611372,0.3574145157610907
220.35197263308663,0.3574653326701498
220.52556102118356,0.3575160996881159
220.69920479329008,0.3575668166401541
220.87290423130847,0.3576174833523803
221.0466596161655,0.3576680996518571
221.22047122782183,0.3577186653665901
221.39433934527972,0.3577691803255242
221.56826424659124,0.3578196443585403
221.74224620886665,0.3578700572964514
221.91628550828256,0.3579204189709989
222.09038242008987,0.3579707292148498
222.26453721862197,0.358020987861592
222.43875017730213,0.3580711947457312
222.61302156865185,0.358121349702688
222.78735166429877,0.3581714525687936
222.96174073498335,0.3582215031812865
223.13618905056825,0.3582715013783086
223.31069688004416,0.3583214469989029
223.4852644915384,0.3583713398830086
223.65989215232204,0.3584211798714588
223.8345801288173,0.3584709668059761
224.00932868660487,0.3585207005291697
224.18413809043147,0.3585703808845322
224.35900860421648,0.3586200077164355
224.5339404910596,0.3586695808701278
224.70893401324776,0.3587191001917305
224.88398943226247,0.358768565528234
225.059107008786,0.3588179767274956
225.2342870027092,0.3588673336382343
225.40952967313768,0.3589166361100298
225.58483527839925,0.3589658839933172
225.7602040760502,0.3590150771393843
225.9356363228821,0.3590642154003688
226.11113227492848,0.3591132986292548
226.28669218747143,0.3591623266798688
226.46231631504853,0.3592112994068777
226.63800491145847,0.359260216665784
226.81375822976807,0.359309078312924
226.98957652231877,0.3593578842054641
227.16546004073248,0.3594066342013972
227.34140903591856,0.3594553281595397
227.51742375807916,0.3595039659395285
227.69350445671623,0.3595525474018176
227.86965138063715,0.3596010724076753
228.04586477796096,0.3596495408191806
228.2221448961246,0.35969795249922
228.39849198188836,0.359746307311485
228.57490628134275,0.3597946051204681
228.75138803991305,0.3598428457914607
228.9279375023667,0.359891029190549
229.10455491281783,0.3599391551846119
229.28124051473395,0.3599872236413166
229.4579945509409,0.360035234429117
229.6348172636292,0.3600831874172498
229.81170889435904,0.3601310824757314
229.9886696840664,0.3601789194753556
230.16569987306843,0.3602266982876894
230.34279970106883,0.3602744187850711
230.5199694071635,0.3603220808406069
230.69720922984564,0.3603696843281678
230.87451940701143,0.3604172291223865
231.0519001759656,0.3604647150986549
231.2293517734258,0.3605121421331207
231.40687443552903,0.3605595101026848
231.584468397836,0.3606068188849979
231.76213389533663,0.3606540683584585
231.93987116245535,0.3607012584022084
232.11768043305597,0.3607483888961316
232.2955619404463,0.3607954597208501
232.4735159173844,0.3608424707577219
232.65154259608252,0.360889421888837
232.82964220821236,0.360936312997016
233.00781498490997,0.3609831439658061
233.1860611567808,0.361029914679479
233.36438095390443,0.361076625023027
233.54277460583907,0.3611232748821618
233.7212423416272,0.36116986414331
233.89978438979907,0.3612163926936119
234.07840097837845,0.3612628604209172
234.25709233488692,0.3613092672137832
234.4358586863485,0.361355612961472
234.6147002592943,0.3614018975539472
234.79361727976695,0.3614481208818712
234.97260997332543,0.3614942828366035
235.15167856504917,0.3615403833101966
235.33082327954293,0.3615864221953939
235.5100443409414,0.3616323993856271
235.68934197291267,0.3616783147750132
235.8687163986635,0.3617241682583522
236.04816784094348,0.3617699597311239
236.2276965220494,0.3618156890894858
236.40730266382897,0.36186135623027
236.5869864876861,0.3619069610509806
236.76674821458425,0.3619525034497912
236.9465880650509,0.3619979833255425
237.12650625918204,0.3620434005777388
237.30650301664556,0.3620887551065468
237.48657855668637,0.3621340468127915
237.66673309812955,0.3621792755979546
237.84696685938528,0.3622244413641715
238.027280058452,0.3622695440142287
238.20767291292103,0.3623145834515618
238.38814563998025,0.362359559580252
238.56869845641856,0.3624044723050243
238.7493315786288,0.362449321531245
238.9300452226124,0.362494107164918
239.11083960398355,0.362538829112684
239.2917149379719,0.3625834872818168
239.47267143942776,0.3626280815802212
239.65370932282468,0.3626726119164307
239.8348288022641,0.3627170781996039
240.0160300914785,0.362761480339524
240.19731340383532,0.3628058182465949
240.37867895234135,0.3628500918318383
240.5601269496447,0.362894301006893
240.74165760804036,0.3629384456840109
240.92327113947263,0.3629825257760554
241.10496775553895,0.3630265411964986
241.28674766749387,0.3630704918594191
241.4686110862521,0.363114377679499
241.6505582223925,0.3631581985720229
241.83258928616087,0.3632019544528742
242.0147044874745,0.3632456452385327
242.19690403592443,0.363289270846073
242.3791881407803,0.3633328311931622
242.56155701099232,0.3633763261980564
242.7440108551955,0.3634197557795995
242.92654988171276,0.3634631198572205
243.10917429855888,0.363506418350931
243.2918843134427,0.3635496511813231
243.4746801337715,0.3635928182695667
243.65756196665345,0.363635919537408
243.840530018902,0.3636789549071661
244.0235844970377,0.3637219243017319
244.20672560729253,0.3637648276445648
244.38995355561255,0.3638076648596912
244.57326854766185,0.3638504358717012
244.7566707888243,0.3638931406057479
244.9401604842081,0.363935778987544
245.12373783864848,0.3639783509433597
245.30740305671017,0.3640208564000205
245.4911563426917,0.3640632952849054
245.6749979006276,0.3641056675259443
245.8589279342916,0.3641479730516157
246.0429466471995,0.3641902117909452
246.227054242613,0.3642323836735019
246.4112509235419,0.3642744886293981
246.59553689274725,0.3643165265892853
246.7799123527447,0.3643584974843533
246.9643775058069,0.3644004012463275
247.1489325539668,0.364442237807467
247.3335776990205,0.3644840071005618
247.5183131425301,0.364525709058932
247.7031390858268,0.364567343616424
247.8880557300132,0.3646089107074098
248.07306327596697,0.364650410266784
248.258161924343,0.3646918422299621
248.44335187557644,0.3647332065328783
248.6286333298858,0.3647745031119834
248.81400648727512,0.3648157319042427
248.9994715475373,0.3648568928471342
249.18502871025672,0.3648979858786458
249.37067817481173,0.3649390109372741
249.5564201403777,0.3649799679620219
249.74225480592955,0.3650208568923963
249.9281823702445,0.3650616776684063
250.1142030319045,0.3651024302305614
250.3003169892997,0.3651431145198688
250.48652444062984,0.3651837304778324
250.67282558390792,0.3652242780464497
250.85922061696263,0.3652647571682106
251.0457097374405,0.3653051677860949
251.23229314280903,0.3653455098435708
251.41897103035896,0.3653857832845922
251.60574359720664,0.3654259880535977
251.79261104029737,0.3654661240955077
251.9795735564072,0.3655061913557231
252.16663134214528,0.3655461897801228
252.3537845939576,0.3655861193150623
252.5410335081278,0.3656259799073714
252.7283782807812,0.3656657715043526
252.9158191078861,0.3657054940537784
253.10335618525676,0.3657451475038907
253.2909897085564,0.3657847318033973
253.47871987329825,0.3658242469014717
253.66654687484916,0.3658636927477495
253.85447090843175,0.3659030692923279
254.04249216912632,0.365942376485763
254.230610851874,0.3659816142790683
254.41882715147796,0.3660207826237125
254.6071412626073,0.3660598814716184
254.7955533797985,0.3660989107751596
254.98406369745751,0.3661378704871603
255.17267240986257,0.3661767605608924
255.3613797111664,0.3662155809500741
255.5501857953988,0.3662543316088678
255.73909085646795,0.3662930124918784
255.92809508816407,0.3663316235541516
256.11719868416066,0.366370164751172
256.30640183801694,0.3664086360388613
256.49570474318074,0.3664470373735763
256.68510759298954,0.3664853687121076
256.87461058067373,0.3665236300116773
257.06421389935906,0.3665618212299373
257.253917742067,0.3665999423249683
257.44372230171933,0.3666379932552767
257.63362777113866,0.366675973979794
257.8236343430511,0.3667138844578745
258.0137422100889,0.3667517246492934
258.2039515647916,0.3667894945142457
258.39426259960896,0.3668271940133439
258.584675506903,0.3668648231076166
258.7751904789498,0.3669023817585065
258.96580770794185,0.3669398699278687
259.1565273859903,0.3669772875779694
259.34734970512613,0.367014634671484
259.5382748573038,0.367051911171495
259.7293030344021,0.3670891170414907
259.920434428227,0.3671262522453637
260.1116692305123,0.3671633167474091
260.30300763292365,0.3672003105123219
260.4944498270593,0.3672372335051972
260.6859960044523,0.3672740856915267
260.877646356573,0.3673108670371984
261.0694010748302,0.367347577508494
261.26126035057416,0.3673842170720879
261.45322437509793,0.3674207856950452
261.64529333963947,0.3674572833448203
261.8374674353839,0.3674937099892549
262.0297468534649,0.3675300655965771
262.2221317849672,0.3675663501353991
262.4146224209283,0.3676025635747157
262.60721895234053,0.3676387058839031
262.7999215701529,0.3676747770327172
262.992730465273,0.3677107769912914
263.18564582856885,0.3677467057301356
263.3786678508709,0.367782563220135
263.5717967229746,0.3678183494325474
263.76503263564075,0.3678540643390028
263.9583757795989,0.3678897079115009
264.15182634554816,0.3679252801224102
264.3453845241602,0.3679607809444665
264.5390505060796,0.3679962103507703
264.7328244819273,0.3680315683147868
264.92670664230144,0.3680668548103434
265.12069717777945,0.3681020698116283
265.31479627891974,0.368137213293189
265.5090041362643,0.3681722852299312
265.70332094033915,0.3682072855971167
265.8977468816575,0.3682422143703621
266.0922821507209,0.3682770715256376
266.28692693802105,0.3683118570392652
266.4816814340415,0.3683465708879171
266.6765458292602,0.3683812130486146
266.87152031415013,0.3684157834987265
267.0666050791818,0.3684502822159674
267.2618003148251,0.3684847091783962
267.4571062115506,0.3685190643644154
267.65252295983163,0.3685533477527687
267.84805075014606,0.36858755932254
268.0436897729777,0.3686216990531519
268.23944021881823,0.3686557669243646
268.4353022781696,0.3686897629162734
268.63127614154416,0.3687236870093087
268.8273619994681,0.3687575391842336
269.02356004248225,0.3687913194221428
269.21987046114344,0.3688250277044611
269.4162934460275,0.3688586640129421
269.61282918772986,0.368892228329667
269.809477876867,0.3689257206370426
270.0062397040796,0.3689591409178004
270.20311486003266,0.3689924891549951
270.4001035354182,0.3690257653320034
270.59720592095624,0.369058969432522
270.7944222073969,0.3690921014405671
270.99175258552185,0.3691251613404723
271.1891972461464,0.3691581491168877
271.38675638012035,0.3691910647547785
271.58443017833014,0.3692239082394232
271.7822188317006,0.3692566795564127
271.98012253119634,0.3692893786916492
272.1781414678232,0.3693220056313442
272.3762758326305,0.3693545603620176
272.5745258167119,0.3693870428704962
272.77289161120774,0.3694194531439124
272.97137340730603,0.369451791169703
273.1699713962442,0.369484056935608
273.3686857693112,0.3695162504296689
273.56751671784826,0.3695483716402277
273.7664644332509,0.3695804205559255
273.96552910697125,0.3696123971657012
274.1647109305179,0.3696443014587903
274.3640100954591,0.3696761334247238
274.56342679342373,0.3697078930533262
274.7629612161024,0.3697395803347152
274.96261355525,0.3697711952592995
275.1623840026863,0.3698027378177784
275.362272750298,0.3698342080011401
275.56227999004034,0.3698656058006601
275.7624059139383,0.3698969312079008
275.9626507140887,0.3699281842147096
276.16301458266065,0.3699593648132178
276.3634977118985,0.3699904729958394
276.56410029412257,0.3700215087552701
276.7648225217305,0.3700524720844857
276.96566458719906,0.3700833629767412
277.166626683086,0.3701141814255692
277.3677090020307,0.3701449274247792
277.5689117367567,0.3701756009684557
277.7702350800725,0.3702062020509579
277.97167922487307,0.370236730666918
278.1732443641418,0.3702671868112392
278.3749306909514,0.3702975704790966
278.5767383984662,0.3703278816659338
278.7786676799427,0.3703581203674631
278.9807187287318,0.3703882865796636
279.18289173827986,0.3704183802987807
279.3851869021304,0.3704484015213244
279.58760441392513,0.370478350244068
279.7901444674063,0.3705082264640478
279.99280725641734,0.3705380301785609
280.1955929749045,0.370567761385165
280.3985018169188,0.3705974200816761
280.60153397661657,0.3706270062661688
280.80468964826207,0.370656519936974
281.00796902622784,0.3706859610926784
281.2113723049967,0.3707153297321227
281.41489967916334,0.3707446258544016
281.61855134343546,0.3707738494588617
281.82232749263505,0.3708030005451004
282.0262283217004,0.3708320791129655
282.2302540256868,0.3708610851625537
282.43440479976874,0.3708900186942091
282.638680839241,0.3709188797085228
282.84308233951947,0.3709476682063316
283.04760949614393,0.3709763841887163
283.25226250477806,0.3710050276570015
283.4570415612117,0.3710335986127541
283.661946861362,0.3710620970577823
283.86697860127504,0.3710905229941341
284.07213697712695,0.371118876424097
284.277422185225,0.3711471573501964
284.4828344220102,0.3711753657751948
284.6883738840576,0.3712035017020903
284.89404076807784,0.3712315651341164
285.099835270919,0.3712595560747398
285.30575758956763,0.3712874745276606
285.5118079211502,0.3713153204968101
285.7179864629345,0.3713430939863505
285.92429341233105,0.3713707950006739
286.130728966895,0.3713984235444006
286.337293324326,0.3714259796223788
286.54398668247154,0.3714534632396832
286.7508092393269,0.3714808744016141
286.9577611930368,0.371508213113696
287.16484274189764,0.3715354793816777
287.37205408435767,0.3715626732115299
287.5793954190192,0.3715897946094449
287.7868669446392,0.3716168435818359
287.99446886013175,0.3716438201353352
288.20220136456845,0.3716707242767939
288.41006465718004,0.3716975560132805
288.6180589373581,0.3717243153520803
288.8261844046558,0.3717510023006939
289.03444125879025,0.3717776168668367
289.2428296996425,0.3718041590584379
289.45134992726,0.3718306288836389
289.66000214185755,0.3718570263507934
289.8687865438182,0.3718833514684653
290.077703333696,0.3719096042454286
290.28675271221584,0.3719357846906659
290.4959348802747,0.3719618928133682
290.70525003894545,0.3719879286229329
290.91469838947444,0.3720138921289637
291.1242801332862,0.3720397833412689
291.33399547198263,0.3720656022698615
291.54384460734553,0.3720913489249574
291.7538277413371,0.3721170233169746
291.96394507610233,0.372142625456533
292.17419681396893,0.3721681553544522
292.38458315745004,0.3721936130217517
292.5951043092444,0.3722189984696495
292.8057604722387,0.3722443117095613
293.01655184950835,0.3722695527530993
293.22747864431864,0.3722947216120719
293.4385410601267,0.3723198182984822
293.649739300582,0.3723448428245274
293.86107356952857,0.3723697952025981
294.0725440710056,0.3723946754452766
294.2841510092491,0.3724194835653374
294.49589458869355,0.3724442195757446
294.707775013972,0.3724688834896527
294.9197924899191,0.3724934753204041
295.1319472215711,0.37251799508153
295.3442394141678,0.372542442786748
295.55666927315366,0.3725668184499617
295.7692370041788,0.3725911220852605
295.9819428131016,0.3726153537069177
296.19478690598777,0.3726395133293904
296.40776948911406,0.3726636009673184
296.62089076896814,0.3726876166355232
296.8341509522501,0.3727115603490072
297.0475502458741,0.3727354321229535
297.26108885696976,0.3727592319727236
297.4747669928823,0.3727829599138584
297.6885848611761,0.3728066159620757
297.9025426696337,0.3728302001332706
298.1166406262585,0.3728537124435139
298.33087893927564,0.3728771529090515
298.545257817133,0.372900521546304
298.7597774685036,0.372923818371865
298.9744381022852,0.3729470434025011
299.1892399276035,0.3729701966551508
299.4041831538117,0.3729932781469236
299.6192679904932,0.3730162878950992
299.83449464746195,0.3730392259171268
300.04986333476444,0.3730620922306243
300.26537426268044,0.3730848868533776
300.4810276417247,0.3731076098033393
300.696823682648,0.3731302610986287
300.9127625964388,0.3731528407575302
301.1288445943241,0.3731753487984933
301.3450698877712,0.3731977852401312
301.56143868848847,0.3732201501012201
301.77795120842706,0.373242443400699
301.99460765978256,0.3732646651576682
302.21140825499486,0.3732868153913887
302.4283532067513,0.3733088941212822
302.6454427279871,0.373330901366929
302.8626770318859,0.3733528371480681
303.0800563318828,0.3733747014845966
303.2975808416639,0.3733964943965687
303.51525077516925,0.3734182159041941
303.7330663465926,0.3734398660278388
303.95102777038363,0.3734614447880233
304.1691352612494,0.3734829522054222
304.38738903415464,0.3735043883008637
304.60578930432445,0.3735257530953277
304.82433628724425,0.373547046609947
305.04303019866234,0.3735682688660044
305.26187125459,0.3735894198849344
305.4808596713035,0.3736104996883199
305.6999956653459,0.3736315082978935
305.9192794535269,0.3736524457355358
306.13871125292536,0.3736733120232744
306.3582912808903,0.3736941071832845
306.5780197550421,0.373714831237887
306.79789689327384,0.3737354842095481
307.0179229137525,0.3737560661208786
307.2380980349205,0.3737765769946333
307.458422475497,0.3737970168537103
307.67889645447923,0.3738173857211503
307.8995201911432,0.373837683620136
308.1202939050461,0.3738579105739905
308.3412178160264,0.3738780666061783
308.56229214420625,0.3738981517403033
308.78351710999215,0.3739181660001081
309.00489293407657,0.3739381094094746
309.2264198374388,0.3739579819924217
309.4480980413469,0.3739777837731057
309.6699277673587,0.3739975147758193
309.89190923732286,0.3740171750249905
310.1140426733808,0.3740367645451831
310.33632829796767,0.3740562833610945
310.5587663338131,0.3740757314975565
310.7813570039439,0.3740951089795335
311.0041005316841,0.3741144158321225
311.2269971406568,0.3741336520805522
311.45004705478544,0.3741528177501825
311.6732504982953,0.3741719128665036
311.89660769571475,0.3741909374551354
312.1201188718758,0.3742098915418274
312.3437842519171,0.3742287751524571
312.56760406128313,0.3742475883130303
312.7915785257279,0.3742663310496797
313.01570787131413,0.3742850033886649
313.2399923244157,0.3743036053563712
313.46443211171913,0.3743221369793093
313.68902746022417,0.3743405982841148
313.9137785972459,0.3743589892975472
314.1386857504153,0.3743773100464897
314.36374914768123,0.3743955605579479
314.58896901731146,0.37441374085905
314.8143455878942,0.3744318509770458
315.0398790883388,0.3744498909393061
315.26556974787854,0.3744678607733218
315.4914177960701,0.3744857605067038
315.7174234627965,0.3745035901671824
315.9435869782671,0.3745213497826061
316.16990857302034,0.3745390393809416
316.39638847792395,0.3745566589902727
316.6230269241771,0.3745742086388005
316.84982414331085,0.3745916883548419
317.07678036719034,0.3746090981668294
317.30389582801587,0.3746264381033105
317.53117075832427,0.3746437081929474
317.7586053909898,0.3746609084645159
317.9861999592265,0.3746780389469051
318.21395469658853,0.3746950996691168
318.44186983697205,0.3747120906602649
318.6699456146169,0.3747290119495748
318.8981822641066,0.3747458635663829
319.1265800203718,0.3747626455401359
319.35513911869,0.3747793579003905
319.5838597946871,0.3747960006768124
319.8127422843399,0.3748125738991761
320.04178682397577,0.3748290775973645
320.27099365027595,0.3748455118013676
320.50036300027523,0.3748618765412826
320.72989511136404,0.3748781718473134
320.9595902212901,0.3748943977497693
321.1894485681595,0.3749105542790655
321.4194703904376,0.3749266414657217
321.64965592695154,0.3749426593403617
321.8800054168908,0.3749586079337134
322.1105190998084,0.3749744872766078
322.3411972156232,0.3749902973999785
322.5720400046205,0.3750060383348609
322.8030477074537,0.3750217101123924
323.0342205651457,0.3750373127638113
323.2655588190904,0.3750528463204562
323.49706271105373,0.3750683108137659
323.7287324831759,0.3750837062752787
323.9605683779714,0.3750990327366316
324.19257063833174,0.3751142902295602
324.4247395075265,0.3751294787858978
324.6570752292042,0.3751445984375752
324.8895780473943,0.3751596492166203
325.1222482065083,0.3751746311551567
325.3550859513414,0.3751895442854044
325.58809152707363,0.3752043886396783
325.82126517927173,0.3752191642503886
326.05460715388983,0.3752338711500392
326.2881176972718,0.3752485093712285
326.521797056152,0.3752630789466474
326.7556454776565,0.3752775799090805
326.9896632093059,0.3752920122914038
327.2238504990149,0.3753063761265857
327.45820759509485,0.3753206714476858
327.6927347462555,0.3753348982878544
327.92743220160503,0.3753490566803323
328.162300210653,0.3753631466584498
328.397339023311,0.3753771682556269
328.6325488898942,0.3753911215053729
328.86793006112305,0.3754050064412841
329.10348278812444,0.3754188230970464
329.3392073224333,0.3754325715064319
329.5751039159942,0.3754462517033002
329.8111728211621,0.3754598637215973
330.04741429070526,0.3754734075953553
330.2838285778049,0.3754868833586917
330.5204159360584,0.3755002910458092
330.75717661947937,0.3755136306909951
330.9941108824999,0.3755269023286206
331.23121897997163,0.3755401059931411
331.4685011671682,0.3755532417190947
331.70595769978496,0.3755663095411028
331.9435888339424,0.3755793094938685
332.181394826186,0.3755922416121772
332.4193759334891,0.3756051059308956
332.6575324132533,0.3756179024849714
332.8958645233104,0.3756306313094325
333.1343725219241,0.3756432924393875
333.3730566677909,0.3756558859100239
333.611917220043,0.3756684117566087
333.85095443824747,0.3756808700144881
334.0901685824102,0.3756932607190854
334.3295599129757,0.3757055839059028
334.56912869082936,0.3757178396105197
334.8088751772995,0.375730027868592
335.04879963415715,0.3757421487158529
335.2889023236195,0.3757542021881109
335.5291835083502,0.3757661883212508
335.76964345146143,0.3757781071512325
336.0102824165155,0.3757899587140905
336.251100667526,0.375801743045934
336.4920984689594,0.3758134601829461
336.73327608573703,0.3758251101613833
336.9746337832364,0.3758366930175755
337.216171827292,0.3758482087879252
337.45789048419897,0.3758596575089071
337.69979002071125,0.375871039217068
337.941870704047,0.3758823539490259
338.1841328018872,0.3758936017414703
338.42657658237863,0.3759047826311611
338.66920231413525,0.3759158966549287
338.9120102662393,0.3759269438496727
339.15500070824385,0.3759379242523628
339.3981739101732,0.3759488379000377
339.6415301425249,0.3759596848298044
339.88506967627217,0.3759704650788385
340.1287927828645,0.3759811786843833
340.3726997342291,0.3759918256837493
340.61679080277355,0.3760024061143147
340.86106626138627,0.3760129200135239
341.10552638343927,0.3760233674188874
341.35017144278874,0.3760337483679821
341.5950017137773,0.37604406289845
341.84001747123483,0.3760543110479986
342.08521899048145,0.3760644928543999
342.3306065473278,0.3760746083554901
342.5761804180774,0.3760846575891695
342.8219408795281,0.3760946405934023
343.06788820897367,0.3761045574062155
343.3140226842055,0.376114408065699
343.56034458351434,0.3761241926100055
343.80685418569186,0.3761339110773492
344.0535517700319,0.3761435635060065
344.3004376163332,0.376153149934315
344.54751200489983,0.3761626704006731
344.79477521654314,0.3761721249435404
345.0422275325848,0.3761815136014358
345.28986923485627,0.3761908364129391
345.537700605702,0.3762000934166887
345.78572192798055,0.3762092846513829
346.03393348506665,0.3762184101557785
346.28233556085235,0.3762274699686904
346.5309284397493,0.3762364641289921
346.77971240668967,0.3762453926756147
347.02868774712863,0.3762542556475468
347.2778547470461,0.3762630530838333
347.5272136929473,0.3762717850235768
347.776764871866,0.3762804515059355
348.0265085713656,0.3762890525701239
348.2764450795397,0.3762975882554119
348.526574685016,0.3763060586011251
348.7768976769568,0.3763144636466436
349.02741434505947,0.3763228034314024
349.2781249795622,0.3763310779948903
349.52902987124065,0.3763392873766508
349.7801293114136,0.3763474316162801
350.0314235919426,0.3763555107534284
350.28291300523426,0.3763635248277985
350.534597844243,0.3763714738791456
350.78647840247135,0.3763793579472774
351.0385549739725,0.3763871770720534
351.2908278533516,0.3763949312933848
351.5432973357684,0.376402620651234
351.7959637169378,0.3764102451856142
352.0488272931333,0.3764178049365895
352.30188836118697,0.3764252999442739
352.55514721849204,0.3764327302488316
352.80860416300584,0.3764400958904766
353.06225949324926,0.3764473969094721
353.3161135083104,0.3764546333461298
353.57016650784584,0.3764618052408109
353.82441879208216,0.3764689126339244
354.0788706618188,0.3764759555659278
354.33352241842795,0.3764829340773258
354.5883743638586,0.376489848208671
354.84342680063696,0.3764966980005629
355.0986800318689,0.3765034834936477
355.35413436124105,0.3765102047286187
355.60979009302395,0.3765168617462144
355.86564753207244,0.3765234545872202
356.1217069838295,0.3765299832924664
356.3779687543251,0.376536447902829
356.6344331501811,0.3765428484592287
356.891100478612,0.376549185002631
357.14797104742587,0.3765554575740457
357.40504516502745,0.3765616662145269
357.6623231404205,0.3765678109651726
357.9198052832075,0.3765738918671236
358.17749190359376,0.3765799089615647
358.4353833123891,0.3765858622897231
358.69347982100743,0.376591751892869
358.95178174147225,0.3765975778123145
359.210289386416,0.3766033400894141
359.4690030690825,0.376609038765564
359.7279231033298,0.3766146738822017
359.987049803631,0.3766202454808059
360.2463834850768,0.3766257536028966
360.5059244633776,0.3766311982900338
360.7656730548644,0.3766365795838184
361.0256295764932,0.3766418975258908
361.2857943458434,0.3766471521579317
361.5461676811232,0.3766523435216607
361.806749901169,0.3766574716588375
362.0675413254498,0.37666253661126
362.3285422740663,0.376667538420765
362.5897530677561,0.3766724771292276
362.8511740278928,0.3766773527785615
363.1128054764905,0.3766821654107174
363.37464773620366,0.3766869150676843
363.6367011303303,0.3766916017914886
363.89896598281433,0.3766962256241928
364.16144261824695,0.3767007866078974
364.4241313618683,0.3767052847847386
364.6870325395708,0.3767097201968892
364.9501464779,0.3767140928865579
365.2134735040572,0.3767184028959889
365.4770139459013,0.3767226502674625
365.7407681319514,0.3767268350432934
366.004736391388,0.376730957265832
366.2689190540558,0.3767350169774629
366.5333164504656,0.3767390142206053
366.7979289117956,0.3767429490377127
367.06275676989605,0.3767468214712724
367.3278003572876,0.3767506315638053
367.5930600071665,0.3767543793578657
367.8585360534052,0.3767580648960416
368.1242288305552,0.3767616882209532
368.3901386738482,0.3767652493752539
368.65626591920005,0.3767687484016291
368.9226109032106,0.3767721853427969
369.1891739631679,0.3767755602415069
369.4559554370485,0.3767788731405407
369.7229556635219,0.3767821240827111
369.9901749819504,0.3767853131108621
370.2576137323929,0.3767884402678689
370.52527225560607,0.3767915055966375
370.7931508930471,0.376794509140104
371.0612499868761,0.376797450941235
371.3295698799577,0.376800331043027
371.5981109158631,0.3768031494885067
371.86687343887417,0.3768059063207295
372.1358577939828,0.3768086015827808
372.4050643268951,0.3768112353177751
372.6744933840331,0.3768138075688554
372.9441453125375,0.3768163183791935
373.214020460269,0.3768187677919894
373.4841191758106,0.3768211558504716
373.75444180847177,0.3768234825978961
374.02498870828754,0.376825748077547
374.2957602260235,0.3768279523327357
374.5667567131772,0.3768300954068008
374.83797852197984,0.376832177343108
375.109426005399,0.3768341981850499
375.38109951714216,0.3768361579760453
375.6529994116564,0.3768380567595401
375.92512604413326,0.3768398945790054
376.1974797705097,0.376841671477939
376.4700609474708,0.3768433874998641
376.7428699324524,0.3768450426883294
377.0159070836428,0.3768466370869087
377.2891727599856,0.3768481707392012
377.5626673211818,0.3768496436888309
377.8363911276935,0.376851055979446
378.1103445407431,0.3768524076547198
378.3845279223197,0.3768536987583491
378.6589416351785,0.3768549293340552
378.9335860428442,0.3768560994255831
379.2084615096146,0.376857209076701
379.4835684005602,0.3768582583312012
379.75890708152974,0.3768592472328984
380.0344779191505,0.3768601758256307
380.31028128083193,0.376861044153259
380.586317534768,0.3768618522596662
380.8625870499385,0.3768626001887583
381.1390901961124,0.3768632879844631
381.41582734385145,0.3768639156907299
381.6927988645108,0.3768644833515307
381.9700051302411,0.3768649910108584
382.2474465139944,0.3768654387127271
382.5251233895228,0.3768658265011725
382.8030361313832,0.3768661544202508
383.0811851149391,0.3768664225140395
383.3595707163631,0.3768666308266364
383.6381933126398,0.3768667794021593
383.917053281568,0.3768668682847468
384.19615100176367,0.3768668975185571
384.4754868526626,0.376866867147768
384.7550612145216,0.3768667772165774
385.0348744684233,0.3768666277692024
385.3149269962767,0.3768664188498792
385.5952191808219,0.376866150502863
385.8757514056303,0.376865822772428
386.1565240551091,0.376865435702867
386.4375375145033,0.3768649893384914
386.7187921698978,0.3768644837236305
387.0002884082216,0.3768639189026319
387.2820266172483,0.3768632949198615
387.5640071856011,0.3768626118197022
387.8462305027529,0.376861869646555
388.1286969590317,0.3768610684448381
388.4114069456216,0.3768602082589868
388.6943608545657,0.3768592891334537
388.9775590787687,0.3768583111127078
389.2610020120012,0.3768572742412351
389.5446900489003,0.3768561785635378
389.8286235849725,0.3768550241241348
390.1128030165991,0.3768538109675607
390.39722874103535,0.3768525391383665
390.6819011564159,0.3768512086811182
390.9668206617562,0.3768498196403985
391.2519876569559,0.3768483720608044
391.53740254280166,0.376846865986949
391.8230657209684,0.3768453014634602
392.1089775940264,0.3768436785349806
392.395138565438,0.3768419972461681
392.68154903956577,0.3768402576416944
392.9682094216721,0.3768384597662465
393.2551201179244,0.3768366036645248
393.54228153539566,0.3768346893812443
393.8296940820688,0.3768327169611341
394.1173581668394,0.3768306864489363
394.4052741995191,0.3768285978894072
394.69344259083607,0.3768264513273165
394.981863752441,0.3768242468074469
395.2705380969092,0.3768219843745942
395.55946603774095,0.3768196640735675
395.8486479893693,0.3768172859491882
396.1380843671583,0.3768148500462906
396.427775587409,0.3768123564097216
396.7177220673608,0.37680980508434
397.0079242251955,0.3768071961150172
397.2983824800396,0.376804529546636
397.58909725196776,0.3768018054240916
397.880068962006,0.3767990237922905
398.1712980321331,0.3767961846961511
398.46278488528617,0.376793288180603
398.7545299453628,0.3767903342905866
399.04653363722207,0.3767873230710541
399.338796386691,0.376784254566968
399.6313186205652,0.376781128823302
399.9241007666132,0.3767779458850399
400.2171432535787,0.3767747057971766
400.5104465111843,0.376771408604717
400.8040109701347,0.3767680543526757
401.0978370621191,0.3767646430860782
401.3919252198157,0.3767611748499593
401.6862758768932,0.3767576496893637
401.9808894680154,0.3767540676493455
402.2757664288427,0.3767504287749686
402.5709071960386,0.3767467331113058
402.8663122072685,0.3767429807034392
403.1619819012066,0.3767391715964599
403.4579167175365,0.376735305835468
403.754117096957,0.3767313834655718
404.0505834811828,0.3767274045318891
404.34731631295006,0.3767233690795451
404.6443160360174,0.3767192771536742
404.9415830951714,0.3767151287994183
405.2391179362288,0.3767109240619277
405.5369210060389,0.3767066629863603
405.83499275248926,0.3767023456178821
406.1333336245077,0.3766979720016664
406.431944072064,0.376693542182894
406.7308245461769,0.3766890562067532
407.0299754989143,0.3766845141184394
407.3293973833985,0.3766799159631552
407.6290906538089,0.37667526178611
407.9290557653847,0.3766705516325199
408.2292931744304,0.3766657855476079
408.5298033383169,0.3766609635766035
408.830586715487,0.3766560857647424
409.1316437654571,0.3766511521572669
409.4329749488221,0.376646162799425
409.7345807272576,0.3766411177364714
410.0364615635245,0.376636017013666
410.3386179214723,0.3766308606762749
410.6410502660427,0.3766256487695695
410.9437590632717,0.376620381338827
411.2467447802954,0.3766150584293301
411.550007885352,0.3766096800863663
411.8535488477863,0.3766042463552286
412.15736813805313,0.3765987572812147
412.46146622772,0.3765932129096276
412.765843589472,0.3765876132857747
413.0705006971149,0.3765819584549682
413.3754380255786,0.3765762484625247
413.68065605092136,0.3765704833537655
413.9861552503327,0.3765646631740159
414.2919361021381,0.3765587879686053
414.5979990858015,0.3765528577828674
414.9043446819305,0.3765468726621394
415.2109733722783,0.3765408326517631
415.5178856397494,0.3765347377970828
415.8250819684019,0.3765285881434476
416.1325628434519,0.376522383736209
416.4403287512764,0.3765161246207225
416.74838017941954,0.3765098108423467
417.0567176165933,0.376503442446443
417.3653415526832,0.3764970194783761
417.6742524787521,0.3764905419835134
417.9834508870438,0.376484010007225
418.29293727098593,0.376477423594884
418.6027121251953,0.3764707827918657
418.912775945482,0.3764640876435478
419.2231292288515,0.3764573381953102
419.5337724735102,0.3764505344925355
419.8447061788691,0.3764436765806082
420.1559308455463,0.3764367645049143
420.467446975374,0.3764297983108424
420.7792550713999,0.376422778043782
421.0913556378915,0.3764157037491252
421.40374918034246,0.3764085754722647
421.71643620547184,0.3764013932585956
422.0294172212345,0.3763941571535135
422.34269273681946,0.3763868672024156
422.65626326265806,0.3763795234507004
422.9701293104254,0.3763721259437667
423.28429139304575,0.376364674727015
423.59875002469664,0.3763571698458463
423.91350572081234,0.3763496113456621
424.2285589980891,0.3763419992718646
424.5439103744884,0.3763343336698569
424.8595603692413,0.3763266145850418
425.1755095028538,0.3763188420628229
425.49175829710873,0.3763110161486037
425.8083072750725,0.3763031368877879
426.1251569610983,0.3762952043257793
426.4423078808292,0.3762872185079813
426.7597605612052,0.3762791794797974
427.0775155304652,0.3762710872866303
427.3955733181521,0.3762629419738831
427.7139344551175,0.3762547435869576
428.0325994735251,0.3762464921712554
428.351568906857,0.3762381877721771
428.6708432899152,0.3762298304351229
428.9904231588295,0.3762214202054917
429.3103090510589,0.3762129571286817
429.6305015053974,0.3762044412500899
429.95100106197873,0.3761958726151122
430.27180826228096,0.376187251269143
430.592923649129,0.3761785772575756
430.91434776670246,0.3761698506258014
431.2360811605374,0.3761610714192109
431.558124377532,0.3761522396831924
431.8804779659507,0.3761433554631327
432.20314247543087,0.3761344188044168
432.5261184569833,0.3761254297524275
432.8494064630015,0.3761163883525458
433.1730070472619,0.3761072946501509
433.4969207649332,0.3760981486906189
433.8211481725764,0.3760889505193248
434.14568982815337,0.3760797001816402
434.4705462910288,0.3760703977229347
434.7957181219767,0.3760610431885755
435.12120588318487,0.3760516366239267
435.4470101382582,0.3760421780743503
435.7731314522261,0.3760326675852048
436.099570391545,0.3760231052018462
436.4263275241043,0.3760134909696275
436.7534034192316,0.3760038249338984
437.08079864769513,0.3759941071400061
437.40851378171385,0.3759843376332935
437.7365493949558,0.375974516459101
438.064906062548,0.3759646436627655
438.39358436108,0.3759547192896201
438.72258486860704,0.3759447433849945
439.0519081646587,0.3759347159942147
439.3815548302402,0.375924637162603
439.71152544783934,0.375914506935478
440.0418206014321,0.3759043253581542
440.3724408764873,0.3758940924759421
440.70338685996927,0.3758838083341485
441.0346591403468,0.3758734729780755
441.3662583075969,0.3758630864530213
441.6981849532079,0.37585264880428
442.0304396701885,0.3758421600771407
442.3630230530695,0.3758316203168887
442.6959356979097,0.3758210295688046
443.0291782023036,0.375810387878164
443.3627511653846,0.3757996952902382
443.6966551878299,0.3757889518502936
444.0308908718665,0.3757781576035919
444.3654588212775,0.3757673125953895
444.700359641406,0.3757564168709382
445.03559393916106,0.3757454704754844
445.3711623230229,0.3757344734542698
445.7070654030493,0.3757234258525306
446.04330379087946,0.3757123277154975
446.37987809974095,0.3757011790883962
446.71678894445415,0.3756899800164466
447.05403694143854,0.3756787305448635
447.3916227087178,0.3756674307188556
447.729546865925,0.3756560805836265
448.0678100343092,0.3756446801843737
448.4064128367401,0.375633229566289
448.7453558977152,0.3756217287745582
449.0846398433631,0.3756101778543614
449.4242653014507,0.3755985768508724
449.7642329013892,0.3755869258092592
450.1045432742391,0.3755752247746833
450.4451970527156,0.3755634737923002
450.786194871196,0.3755516729072592
451.1275373657232,0.375539822164703
451.4692251740136,0.375527921609768
451.8112589354628,0.3755159712875838
452.15363929114864,0.3755039712432739
452.4963668838411,0.375491921521955
452.83944235800567,0.375479822168737
453.18286635981065,0.3754676732287228
453.52663953713113,0.3754554747470091
453.8707625395584,0.3754432267686849
454.2152360184021,0.375430929338833
454.5600606266984,0.3754185825025286
454.905237019217,0.37540618630484
455.2507658524647,0.3753937407908284
455.5966477846932,0.3753812460055478
455.9428834759052,0.3753687019940448
456.2894735878605,0.3753561088013584
456.6364187840816,0.3753434664725205
456.98371972986,0.3753307750525556
457.3313770922632,0.3753180345864804
457.6793915401405,0.3753052451193041
458.02776374413,0.3752924066960281
458.3764943766624,0.3752795193616463
458.72558411197184,0.3752665831611447
459.0750336260983,0.3752535981395013
459.4248435968959,0.3752405643416863
459.7750147040382,0.3752274818126621
460.1255476290254,0.3752143505973828
460.4764430551932,0.3752011707407942
460.8277016677142,0.3751879422878346
461.1793241536079,0.3751746652834335
461.5313112017472,0.3751613397725125
461.8836635028648,0.3751479657999844
462.23638174955767,0.3751345434107545
462.5894666362982,0.3751210726497181
462.9429188594358,0.3751075535617638
463.2967391172074,0.3750939861917704
463.65092810974295,0.3750803705846084
464.0054865390713,0.3750667067851398
464.36041510912855,0.3750529948382177
464.71571452576416,0.3750392347886863
465.0713854967475,0.3750254266813813
465.42742873177616,0.3750115705611291
465.7838449424801,0.3749976664727475
466.1406348424323,0.3749837144610449
466.4977991471528,0.374969714570821
466.8553385741173,0.374955666846866
467.2132538427628,0.3749415713339612
467.5715456744965,0.3749274280768788
467.9302147927015,0.3749132371203812
468.28926192274486,0.3748989985092221
468.6486877919845,0.3748847122881451
469.008493129776,0.3748703785018848
469.36867866748014,0.3748559971951665
469.7292451384697,0.3748415684127055
470.0901932781389,0.3748270921992075
470.4515238239064,0.3748125685993691
470.8132375152296,0.3747979976578763
471.1753350936024,0.3747833794194063
471.5378173025731,0.3747687139286259
471.9006848877437,0.3747540012301921
472.26393859678114,0.3747392413687522
472.62757917942577,0.3747244343889432
472.99160738749566,0.3747095803353925
473.3560239748966,0.3746946792527172
473.7208296976283,0.3746797311855246
474.0860253137951,0.374664736178411
474.451611583609,0.3746496942759637
474.8175892694009,0.3746346055227587
475.183959135627,0.3746194699633622
475.5507219488775,0.3746042876423303
475.9178784778833,0.3745890586042078
476.2854294935241,0.3745737828935302
476.6533757688376,0.3745584605548216
477.0217180790257,0.3745430916325961
477.3904572014644,0.3745276761713567
477.7595939157085,0.3745122142155965
478.1291290035048,0.3744967058097971
478.4990632487948,0.3744811509984301
478.86939743772666,0.374465549825956
479.2401323586613,0.3744499023368243
479.61126880218126,0.374434208575474
479.9828075611002,0.3744184685863329
480.3547494304686,0.3744026824138179
480.72709520758406,0.3743868501023354
481.0998456919982,0.37437097169628
481.4730016855275,0.3743550472400356
481.8465639922577,0.3743390767779752
482.2205334185578,0.37432306035446
482.59491077308223,0.3743069980138405
482.9696968667846,0.3742908898004559
483.34489251292354,0.374274735758634
483.72049852707255,0.3742585359326913
484.0965157271271,0.3742422903669329
484.4729449333158,0.3742259991056521
484.8497869682067,0.3742096621931315
485.2270426567173,0.3741932796736417
485.60471282612303,0.3741768515914417
485.98279830606685,0.3741603779907793
486.3612999285666,0.3741438589158901
486.74021852802616,0.3741272944109985
487.1195549412406,0.3741106845203172
487.499310007411,0.3740940292880467
487.8794845681485,0.374077328758376
488.2600794674841,0.3740605829754825
488.6410955518815,0.3740437919835313
489.0225336702408,0.3740269558266759
489.404394673913,0.3740100745490575
489.7866794167051,0.3739931481948056
490.16938875489217,0.3739761768080378
490.5525235472246,0.3739591604328593
490.93608465494015,0.3739420991133633
491.3200729417703,0.3739249928936309
491.7044892739521,0.3739078418177312
492.08933452023615,0.3738906459297208
492.47460955189774,0.3738734052736439
492.8603152427455,0.3738561198935329
493.2464524691304,0.3738387898334075
493.63302210995647,0.3738214151372754
494.0200250466911,0.3738039958491313
494.4074621633727,0.3737865320129582
494.795334346624,0.3737690236727257
495.1836424856566,0.3737514708723921
495.5723874722877,0.373733873655902
495.9615702009445,0.373716232067188
496.3511915686759,0.3736985461501701
496.7412524751637,0.3736808159487554
497.1317538227319,0.3736630415068387
497.5226965163579,0.3736452228683015
497.9140814636791,0.3736273600770129
498.305909575008,0.3736094531768296
498.6981817633398,0.3735915022115947
499.0908989443626,0.3735735072251389
499.48406203646965,0.3735554682612797
499.8776719607678,0.3735373853638223
500.2717296410888,0.3735192585765581
500.6662360040006,0.3735010879432661
501.06119197881617,0.3734828735077123
501.45659849760665,0.3734646153136492
501.85245649520886,0.3734463134048166
502.2487669092398,0.3734279678249411
502.6455306801044,0.3734095786177359
503.0427487510077,0.3733911458269012
503.44042206796473,0.3733726694961243
503.8385515798144,0.3733541496690786
504.2371382382265,0.3733355863894247
504.6361829977158,0.3733169797008097
505.0356868156509,0.3732983296468676
505.4356506522687,0.3732796362712183
505.8360754706802,0.3732608996174694
506.2369622368882,0.3732421197292143
506.6383119197939,0.3732232966500331
507.04012549121023,0.3732044304234924
507.4424039258741,0.3731855210931452
507.8451482014542,0.3731665687025314
508.2483592985672,0.3731475732951766
508.6520382007865,0.3731285349145935
509.0561858946561,0.3731094536042804
509.46080336969857,0.3730903294077226
509.8658916184302,0.3730711623683914
510.2714516363728,0.3730519525297444
510.6774844220623,0.3730326999352255
511.0839909770657,0.3730134046282645
511.4909723059885,0.3729940666522779
511.89842941648936,0.3729746860506682
512.3063633192907,0.3729552628668237
512.7147750281931,0.3729357971441189
513.1236655600842,0.3729162889259151
513.533035934955,0.3728967382555585
513.9428871759095,0.372877145176382
514.3532203091763,0.3728575097317045
514.7640363641241,0.3728378319648305
515.1753363732721,0.372818111919051
515.5871213723035,0.3727983496376424
515.9993924000779,0.3727785451638672
516.4121504986433,0.3727586985409736
516.8253967132507,0.3727388098121959
517.2391320923641,0.3727188790207542
517.6533576876775,0.3726989062098539
518.0680745541231,0.3726788914226867
518.4832837498878,0.37265883470243
518.8989863364266,0.3726387360922465
519.3151833784711,0.3726185956352851
519.73187594405,0.3725984133746798
520.1490651044957,0.3725781893535506
520.5667519344618,0.3725579236150029
520.9849375119337,0.3725376162021283
521.4036229182453,0.3725172671580029
521.8228092380898,0.372496876525689
522.2424975595345,0.3724764443482347
522.662688974034,0.3724559706686726
523.0833845764461,0.3724354555300219
523.504585465041,0.3724148989752863
523.9262927415209,0.3723943010474554
524.3485075110294,0.3723736617895042
524.7712308821668,0.372352981244393
525.1944639670073,0.3723322594550671
525.6182078811072,0.3723114964644578
526.0424637435249,0.3722906923154812
526.4672326768323,0.3722698470510386
526.8925158071296,0.3722489607140169
527.3183142640598,0.3722280333472881
527.7446291808233,0.3722070649937095
528.1714616941927,0.3721860556961235
528.5988129445282,0.3721650054973575
529.02668407579,0.3721439144402241
529.4550762355557,0.3721227825675214
529.8839905750339,0.3721016099220322
530.3134282490795,0.3720803965465247
530.7433904162083,0.3720591424837515
531.1738782386136,0.3720378477764511
531.6048928821793,0.3720165124673465
532.0364355164963,0.3719951365991458
532.4685073148795,0.371973720214542
532.9011094543787,0.3719522633562135
533.3342431157997,0.3719307660668228
533.7679094837158,0.3719092283890181
534.202109746485,0.3718876503654321
534.6368450962656,0.3718660320386825
535.072116729033,0.3718443734513717
535.5079258445937,0.3718226746460873
535.9442736466026,0.3718009356654011
536.381161342579,0.3717791565518704
536.8185901439223,0.3717573373480367
537.2565612659287,0.3717354780964267
537.6950759278078,0.3717135788395514
538.1341353526972,0.3716916396199071
538.5737407676821,0.3716696604799741
539.0138934038097,0.3716476414622178
539.4545944961052,0.3716255826090884
539.8958452835906,0.3716034839630202
540.3376470093009,0.3715813455664328
540.7800009203,0.3715591674617299
541.2229082677001,0.3715369496913001
541.666370306674,0.3715146922975164
542.11038829648,0.3714923953227361
542.5549635004702,0.3714700588093017
543.0000971861149,0.3714476827995398
543.4457906250183,0.3714252673357615
543.892045092933,0.3714028124602621
544.3388618697808,0.3713803182153221
544.7862422396697,0.3713577846432059
545.2341874909121,0.3713352117861626
545.6826989160407,0.3713125996864253
546.1317778118304,0.3712899483862121
546.5814254793115,0.3712672579277251
547.031643223792,0.3712445283531508
547.4824323548738,0.37122175970466
547.933794186472,0.3711989520244081
548.3857300368334,0.3711761053545346
548.8382412285534,0.371153219737163
549.2913290885962,0.3711302952144019
549.7449949483151,0.3711073318283435
550.199240143468,0.3710843296210643
550.6540660142397,0.3710612886346252
551.1094739052563,0.3710382089110717
551.5654651656112,0.3710150904924326
552.0220411488772,0.3709919334207216
552.4792032131322,0.3709687377379363
552.9369527209739,0.3709455034860587
553.3952910395419,0.3709222307070547
553.8542195405381,0.3708989194428744
554.3137396002419,0.3708755697354517
554.7738525995362,0.3708521816267055
555.2345599239251,0.3708287551585378
555.6958629635503,0.3708052903728351
556.1577631132178,0.3707817873114681
556.6202617724133,0.3707582460162913
557.0833603453248,0.3707346665291434
557.5470602408618,0.3707110488918467
558.01136287268,0.3706873931462082
558.476269659195,0.3706636993340182
558.9417820236084,0.3706399674970514
559.4079013939291,0.3706161976770665
559.8746292029911,0.3705923899158058
560.3419668884776,0.3705685442549956
560.8099158929386,0.3705446607363464
561.278477663819,0.3705207394015525
561.7476536534735,0.3704967802922919
562.2174453191911,0.3704727834502266
562.6878541232169,0.3704487489170024
563.1588815327747,0.3704246767342493
563.6305290200869,0.3704005669435806
564.1027980623977,0.3703764195865938
564.5756901419979,0.3703522347048701
565.049206746242,0.3703280123399745
565.5233493675762,0.3703037525334557
565.9981195035567,0.3702794553268465
566.4735186568752,0.370255120761663
566.9495483353819,0.3702307488794054
567.4262100521053,0.3702063397215575
567.9035053252795,0.3701818933295868
568.3814356783647,0.3701574097449445
568.8600026400712,0.3701328890090661
569.3392077443838,0.3701083311633696
569.8190525305846,0.3700837362492578
570.299538543277,0.3700591043081164
570.7806673324103,0.3700344353813153
571.2624404533008,0.3700097295102079
571.7448594666625,0.3699849867361308
572.2279259386218,0.369960207100405
572.711641440751,0.3699353906443345
573.1960075500897,0.3699105374092069
573.6810258491653,0.3698856474362941
574.1666979260252,0.3698607207668505
574.6530253742565,0.3698357574421152
575.1400097930128,0.3698107575033099
575.6276527870408,0.3697857209916403
576.1159559667022,0.3697606479482958
576.604920948004,0.3697355384144488
577.0945493526182,0.3697103924312559
577.5848428079144,0.3696852100398565
578.0758029469813,0.369659991281374
578.5674314086532,0.369634736196915
579.0597298375375,0.3696094448275699
579.5526998840415,0.3695841172144123
580.0463432043973,0.3695587533984991
580.5406614606898,0.369533353420871
581.0356563208816,0.3695079173225521
581.5313294588443,0.3694824451445496
582.027682554381,0.3694569369278547
582.5247172932559,0.3694313927134413
583.0224353672212,0.3694058125422672
583.5208384740458,0.3693801964552734
584.0199283175424,0.3693545444933844
584.5197066075928,0.369328856697508
585.0201750601815,0.3693031331085351
585.5213353974208,0.3692773737673404
586.0231893475773,0.3692515787147816
586.5257386451044,0.3692257479917002
587.0289850306684,0.3691998816389203
587.5329302511778,0.36917397969725
588.0375760598148,0.3691480422074803
588.5429242160601,0.3691220692103858
589.048976485727,0.3690960607467241
589.5557346409869,0.3690700168572361
590.0632004604036,0.3690439375826461
590.571375728957,0.3690178229636619
591.0802622380795,0.368991673040974
591.589861785683,0.3689654878552563
592.1001761761881,0.3689392674471667
592.6112072205591,0.3689130118573451
593.1229567363305,0.3688867211264156
593.6354265476397,0.3688603952949852
594.1486184852589,0.3688340344036439
594.6625343866253,0.3688076384929649
595.1771760958732,0.3687812076035051
595.6925454638629,0.3687547417758041
596.2086443482195,0.3687282410503849
596.7254746133573,0.3687017054677534
597.2430381305156,0.3686751350683993
597.7613367777926,0.3686485298927945
598.2803724401741,0.368621889981395
598.8001470095713,0.3685952153746391
599.3206623848471,0.3685685061129491
599.8419204718568,0.3685417622367297
600.3639231834754,0.368514983786369
600.8866724396353,0.3684881708022382
601.4101701673566,0.3684613233246917
601.9344183007864,0.3684344413940668
602.4594187812255,0.3684075250506842
602.9851735571679,0.3683805743348473
603.5116845843369,0.3683535892868427
604.0389538257135,0.3683265699469404
604.5669832515786,0.3682995163553931
605.0957748395413,0.3682724285524367
605.6253305745822,0.3682453065782899
606.1556524490795,0.368218150473155
606.6867424628545,0.3681909602772166
607.2186026231992,0.3681637360306432
607.7512349449207,0.3681364777735855
608.2846414503691,0.3681091855461777
608.8188241694811,0.3680818593885369
609.3537851398141,0.3680544993407633
609.889526406583,0.36802710544294
610.4260500226984,0.367999677735133
610.9633580488035,0.3679722162573916
611.5014525533129,0.3679447210497476
612.04033561245,0.3679171921522162
612.5800093102853,0.3678896296047955
613.1204757387736,0.3678620334474664
613.6617369977937,0.3678344037201931
614.2037951951913,0.3678067404629224
614.7466524468111,0.3677790437155841
615.2903108765411,0.3677513135180911
615.8347726163497,0.3677235499103392
616.3800398063272,0.3676957529322071
616.9261145947254,0.3676679226235563
617.4729991379986,0.3676400590242315
618.0206956008437,0.3676121621740601
618.569206156238,0.3675842321128528
619.1185329854886,0.3675562688804025
619.6686782782648,0.3675282725164855
620.2196442326438,0.3675002430608611
620.7714330551532,0.3674721805532712
621.3240469608118,0.3674440850334408
621.8774881731721,0.3674159565410774
622.4317589243628,0.3673877951158719
622.9868614551347,0.3673596007974976
623.5427980148972,0.3673313736256112
624.0995708617686,0.3673031136398519
624.6571822626162,0.367274820879842
625.2156344931019,0.367246495385186
625.7749298377254,0.367218137195472
626.3350705898671,0.3671897463502711
626.8960590518382,0.3671613228891361
627.457897534919,0.3671328668516039
628.0205883594099,0.3671043782771936
628.5841338546744,0.3670758572054073
629.1485363591853,0.3670473036757297
629.7137982205694,0.3670187177276287
630.2799217956579,0.3669900994005545
630.8469094505302,0.3669614487339409
631.4147635605595,0.3669327657672037
631.9834865104665,0.3669040505397419
632.5530806943586,0.3668753030909373
633.1235485157853,0.3668465234601545
633.6948923877814,0.3668177116867406
634.2671147329171,0.3667888678100262
634.8402179833496,0.3667599918693239
635.4142045808674,0.3667310839039295
635.9890769769446,0.3667021439531213
636.5648376327845,0.3666731720561609
637.1414890193785,0.3666441682522922
637.7190336175489,0.3666151325807418
638.2974739180012,0.3665860650807195
638.8768124213792,0.3665569657914176
639.4570516383125,0.3665278347520112
640.0381940894664,0.3664986720016583
640.6202423056025,0.3664694775794991
641.2031988276192,0.3664402515246575
641.7870662066148,0.3664109938762392
642.3718470039341,0.3663817046733333
642.9575437912252,0.3663523839550111
643.5441591504921,0.3663230317603271
644.131695674146,0.3662936481283185
644.7201559650671,0.3662642330980047
645.3095426366508,0.3662347867083885
645.899858312868,0.3662053089984552
646.4911056283197,0.3661758000071726
647.0832872282906,0.3661462597734914
647.6764057688083,0.3661166883363451
648.2704639166997,0.3660870857346497
648.8654643496437,0.3660574520073041
649.4614097562361,0.3660277871931897
650.058302836037,0.365998091331171
650.6561462996408,0.3659683644600946
651.2549428687213,0.3659386066187904
651.8546952761048,0.3659088178460705
652.4554062658175,0.3658789981807303
653.0570785931496,0.3658491476615472
653.6597150247171,0.3658192663272816
654.2633183385202,0.3657893542166767
654.8678913240011,0.3657594113684584
655.4734367821104,0.365729437821335
656.0799575253676,0.3656994336139974
656.6874563779173,0.36566939878512
657.2959361756001,0.365639333373359
657.9053997660095,0.3656092374173536
658.5158500085563,0.3655791109557255
659.1272897745331,0.3655489540270795
659.7397219471762,0.3655187666700027
660.3531494217355,0.3654885489230647
660.967575105532,0.3654583008248181
661.5830019180265,0.3654280224137982
662.1994327908858,0.3653977137285228
662.8168706680494,0.3653673748074924
663.4353185057932,0.3653370056891898
664.0547792727989,0.3653066064120814
664.6752559502211,0.3652761770146153
665.2967515317556,0.3652457175352225
665.919269023705,0.3652152280123169
666.5428114450516,0.3651847084842947
667.1673818275235,0.3651541589895352
667.7929832156661,0.3651235795663998
668.4196186669119,0.365092970253233
669.047291251649,0.3650623310883618
669.6760040532978,0.3650316621100956
670.3057601683764,0.3650009633567267
670.9365627065775,0.3649702348665299
671.5684147908357,0.3649394766777628
672.2013195574082,0.3649086888286654
672.835280155941,0.3648778713574605
673.470299749546,0.3648470243023535
674.1063815148779,0.3648161477015324
674.743528642205,0.3647852415931678
675.3817443354868,0.3647543060154131
676.0210318124526,0.3647233410064038
676.6613943046729,0.3646923466042588
677.3028350576411,0.364661322847079
677.9453573308487,0.3646302697729482
678.5889643978658,0.3645991874199327
679.233659546416,0.3645680758260815
679.8794460784609,0.3645369350294261
680.5263273102728,0.364505765067981
681.1743065725261,0.3644745659797426
681.8233872103663,0.3644433378026906
682.4735725834988,0.3644120805747868
683.1248660662679,0.3643807943339762
683.7772710477436,0.3643494791181856
684.4307909317972,0.3643181349653252
685.085429137193,0.3642867619132875
685.7411890976709,0.3642553599999472
686.398074262024,0.3642239292631622
687.0560880941964,0.3641924697407728
687.7152340733585,0.3641609814706018
688.3755156939985,0.364129464490455
689.0369364660149,0.3640979188381198
689.6994999147913,0.3640663445513675
690.3632095812968,0.3640347416679512
691.0280690221712,0.3640031102256068
691.6940818098158,0.3639714502620525
692.3612515324777,0.3639397618149898
693.029581794353,0.363908044922102
693.6990762156665,0.3638762996210558
694.3697384327701,0.3638445259494998
695.0415720982365,0.3638127239450652
695.7145808809493,0.3637808936453666
696.3887684662017,0.3637490350880004
697.0641385557882,0.3637171483105457
697.7406948680998,0.3636852333505644
698.4184411382238,0.3636532902456011
699.0973811180371,0.3636213190331827
699.777518576309,0.3635893197508187
700.4588572987939,0.3635572924360016
701.1414010883335,0.3635252371262058
701.8251537649564,0.3634931538588891
702.5101191659799,0.363461042671491
703.1963011461088,0.3634289036014344
703.8837035775379,0.3633967366861244
704.5723303500564,0.3633645419629487
705.2621853711507,0.3633323194692776
705.9532725661091,0.363300069242464
706.6455958781252,0.3632677913198435
707.3391592684054,0.363235485738734
708.0339667162741,0.3632031525364364
708.7300222192825,0.3631707917502337
709.4273297933157,0.3631384034173922
710.1258934727023,0.3631059875751596
710.825717310322,0.3630735442607676
711.5268053777195,0.3630410735114295
712.229161765214,0.3630085753643415
712.9327905820078,0.3629760498566825
713.6376959563087,0.3629434970256138
714.3438820354339,0.3629109169082793
715.051352985929,0.3628783095418056
715.7601129936813,0.3628456749633018
716.4701662640427,0.3628130132098597
717.1815170219355,0.3627803243185535
717.8941695119835,0.3627476083264401
718.6081279986176,0.3627148652705588
719.3233967662063,0.362682095187932
720.0399801191705,0.3626492981155641
720.7578823821068,0.3626164740904425
721.4771078999115,0.3625836231495369
722.1976610378993,0.3625507453297995
722.919546181931,0.3625178406681658
723.6427677385433,0.3624849092015528
724.3673301350619,0.3624519509668611
725.0932378197429,0.3624189660009733
725.8204952618917,0.3623859543407545
726.549106951995,0.3623529160230531
727.2790774018507,0.3623198510846993
728.0104111447017,0.3622867595625061
728.743112735359,0.3622536414932696
729.4771867503439,0.3622204969137678
730.2126377880196,0.3621873258607614
730.9494704687238,0.3621541283709942
731.6876894349055,0.3621209044811919
732.4272993512619,0.3620876542280637
733.1683049048793,0.3620543776483002
733.9107108053657,0.3620210747785758
734.6545217850028,0.3619877456555463
735.3997425988714,0.3619543903158512
736.1463780250057,0.3619210087961119
736.8944328645324,0.3618876011329324
737.6439119418158,0.3618541673628999
738.3948201046011,0.3618207075225835
739.1471622241705,0.3617872216485349
739.9009431954717,0.3617537097772894
740.6561679372878,0.3617201719453636
741.4128413923786,0.3616866081892575
742.1709685276273,0.3616530185454531
742.9305543342017,0.3616194030504159
743.6916038277025,0.3615857617405929
744.4541220483163,0.3615520946524147
745.2181140609803,0.3615184018222936
745.9835849555293,0.3614846832866254
746.7505398468616,0.3614509390817876
747.5189838750947,0.3614171692441409
748.2889222057258,0.3613833738100288
749.060360029802,0.3613495528157766
749.8333025640694,0.3613157062976927
750.6077550511512,0.3612818342920681
751.3837227597087,0.3612479368351765
752.1612109846059,0.3612140139632739
752.9402250470841,0.3611800657125991
753.7207702949265,0.3611460921193734
754.5028521026317,0.361112093219801
755.2864758715882,0.361078069050068
756.0716470302451,0.3610440196463442
756.8583710342931,0.3610099450447809
757.646653366831,0.3609758452815129
758.4364995385606,0.3609417203926567
759.2279150879465,0.3609075704143124
760.0209055814111,0.3608733953825622
760.815476613519,0.3608391953334706
761.6116338071437,0.3608049703030855
762.4093828136755,0.3607707203274366
763.208729313194,0.360736445442537
764.0096790146603,0.3607021456843815
764.8122376561083,0.3606678210889485
765.6164110048327,0.3606334716921983
766.4222048575908,0.360599097530074
767.229625040785,0.3605646986385016
768.0386774106679,0.3605302750533892
768.8493678535384,0.3604958268106282
769.6617022859381,0.3604613539460921
770.4756866548581,0.360426856495637
771.2913269379344,0.360392334495102
772.1086291436607,0.3603577879803084
772.9275993115858,0.3603232169870606
773.7482435125305,0.3602886215511451
774.5705678487858,0.3602540017083315
775.3945784543354,0.3602193574943718
776.2202814950627,0.3601846889450006
777.0476831689673,0.3601499960959352
777.8767897063769,0.3601152789828756
778.7076073701771,0.360080537641504
779.5401424560154,0.3600457721074859
780.3744012925354,0.3600109824164694
781.210390241596,0.3599761686040844
782.0481156984991,0.3599413307059441
782.8875840922143,0.3599064687576445
783.7288018856086,0.3598715827947637
784.5717755756783,0.3598366728528628
785.4165116937869,0.3598017389674857
786.2630168058892,0.3597667811741583
787.1112975127813,0.3597317995083895
787.9613604503289,0.3596967940056713
788.8132122897171,0.3596617647014776
789.6668597376867,0.3596267116312653
790.522309536781,0.3595916348304741
791.3795684656013,0.3595565343345259
792.2386433390418,0.3595214101788258
793.0995410085551,0.3594862623987609
793.9622683623925,0.3594510910297017
794.8268323258742,0.3594158961070007
795.6932398616364,0.3593806776659936
796.5614979698954,0.359345435741998
797.4316136887107,0.3593101703703152
798.3035940942469,0.3592748815862283
799.1774463010452,0.3592395694250034
800.0531774622881,0.359204233921889
800.930794770073,0.3591688751121168
801.8103054556867,0.3591334930309008
802.6917167898818,0.3590980877134376
803.5750360831508,0.3590626591949066
804.460270686016,0.3590272075104697
805.3474279893034,0.3589917326952718
806.2365154244357,0.3589562347844402
807.127540463719,0.3589207138130849
808.0205106206306,0.3588851698162987
808.9154334501151,0.3588496028291568
809.8123165488834,0.3588140128867173
810.7111675557029,0.3587784000240211
811.6119941517118,0.3587427642760915
812.5148040607074,0.3587071056779344
813.4196050494658,0.3586714242645389
814.326404928044,0.3586357200708763
815.2352115500956,0.3585999931319006
816.1460328131843,0.3585642434825488
817.0588766590996,0.3585284711577402
817.9737510741813,0.358492676192377
818.890664089637,0.3584568586213442
819.8096237818758,0.3584210184795091
820.7306382728284,0.3583851558017223
821.6537157302903,0.3583492706228164
822.5788643682446,0.3583133629776071
823.5060924472109,0.3582774329008927
824.4354082745763,0.3582414804274542
825.3668202049449,0.3582055055920554
826.3003366404877,0.3581695084294427
827.2359660312875,0.3581334889743449
828.1737168756946,0.358097447261474
829.1135977206841,0.3580613833255243
830.055617162211,0.3580252972011735
830.9997838455843,0.3579891889230809
831.9461064658194,0.3579530585258894
832.8945937680186,0.3579169060442242
833.8452545477409,0.3578807315126934
834.7980976513777,0.3578445349658876
835.7531319765322,0.3578083164383802
836.7103664724035,0.3577720759647276
837.6698101401788,0.3577358135794684
838.6314720334129,0.3576995293171242
839.5953612584327,0.3576632232121994
840.5614869747347,0.3576268952991807
841.5298583953751,0.3575905456125381
842.5004847873868,0.3575541741867241
843.4733754721852,0.3575177810561736
844.4485398259795,0.3574813662553044
845.4259872801915,0.3574449298185174
846.4057273218716,0.3574084717801957
847.3877694941309,0.3573719921747055
848.37212339656,0.3573354910363954
849.3587986856686,0.357298968399597
850.347805075321,0.3572624242986246
851.3391523371763,0.357225858767775
852.3328503011294,0.3571892718413281
853.328908855765,0.3571526635535461
854.3273379488088,0.3571160339386744
855.3281475875851,0.3570793830309406
856.3313478394763,0.3570427108645557
857.3369488323939,0.3570060174737128
858.3449607552453,0.356969302892588
859.3553938584124,0.3569325671553404
860.3682584542248,0.3568958102961114
861.3835649174501,0.3568590323490255
862.4013236857841,0.3568222333481897
863.4215452603372,0.3567854133276938
864.4442402061374,0.3567485723216108
865.4694191526389,0.3567117103639953
866.497092794216,0.356674827488886
867.5272718906899,0.3566379237303034
868.5599672678323,0.3566009991222514
869.5951898179103,0.3565640536987163
870.6329505001912,0.3565270874936671
871.6732603414904,0.3564901005410556
872.7161304367006,0.3564530928748167
873.7615719493431,0.3564160645288677
874.8095961121119,0.3563790155371087
875.8602142274308,0.3563419459334228
876.9134376680109,0.3563048557516755
877.9692778774162,0.3562677450257153
879.0277463706371,0.3562306137893733
880.0888547346636,0.3561934620764639
881.1526146290678,0.3561562899207836
882.219037786595,0.3561190973561119
883.2881360137551,0.3560818844162113
884.3599211914221,0.3560446511348269
885.4344052754428,0.3560073975456864
886.5116002972401,0.3559701236825006
887.5915183644465,0.3559328295789628
888.67417166151,0.3558955152687494
889.7595724503394,0.3558581807855193
890.8477330709321,0.3558208261629142
891.9386659420173,0.355783451434559
893.0323835617161,0.3557460566340605
894.1288985081806,0.3557086417950095
895.228223440275,0.3556712069509783
896.3303710982259,0.3556337521355232
897.4353543043228,0.3555962773821824
898.5431859635776,0.3555587827244773
899.6538790644287,0.3555212681959118
900.7674466794272,0.3554837338299733
901.8839019659616,0.355446179660131
903.0032581669496,0.3554086057198378
904.125528611564,0.3553710120425288
905.2507267159634,0.355333398661622
906.3788659840164,0.3552957656105187
907.5099600080508,0.3552581129226023
908.6440224696094,0.3552204406312393
909.781067140186,0.3551827487697793
910.9211078820128,0.3551450373715543
912.064158648817,0.3551073064698792
913.2102334866152,0.3550695560980519
914.3593465344863,0.355031786289353
915.5115120253924,0.3549939970770457
916.6667442869552,0.3549561884943765
917.8250577422956,0.3549183605745743
918.9864669108448,0.3548805133508508
920.1509864091768,0.354842646856401
921.3186309518488,0.354804761124402
922.4894153522562,0.3547668561880145
923.6633545234776,0.3547289320803817
924.8404634791626,0.3546909888346291
926.0207573343864,0.3546530264838661
927.2042513065544,0.3546150450611838
928.3909607162852,0.3545770445996569
929.580900988318,0.3545390251323427
930.7740876524368,0.3545009866922815
931.9705363443856,0.3544629293124959
933.1702628068052,0.354424853025992
934.37328289018,0.3543867578657583
935.5796125537928,0.3543486438647664
936.789267866689,0.3543105110559705
938.0022650086516,0.3542723594723079
939.2186202711996,0.3542341891466983
940.4383500585576,0.3541960001120449
941.6614708886996,0.3541577924012332
942.8879993943432,0.3541195660471319
944.1179523239888,0.3540813210825923
945.3513465429634,0.3540430575404487
946.5881990344692,0.354004775453518
947.8285269006554,0.3539664748546004
949.0723473636864,0.3539281557764787
950.319677766844,0.3538898182519183
951.5705355756096,0.3538514623136679
952.8249383787974,0.3538130879944587
954.0829038896647,0.3537746953270053
955.3444499470615,0.3537362843440044
956.6095945165732,0.3536978550781364
957.8783556916926,0.3536594075620636
959.1507516949883,0.353620941828432
960.4268008793074,0.3535824579098702
961.7065217289615,0.3535439558389894
962.9899328609667,0.3535054356483841
964.2770530262532,0.3534668973706314
965.5679011109283,0.3534283410382912
966.8624961375316,0.3533897666839065
968.1608572662914,0.3533511743400032
969.4630037964486,0.3533125640390896
970.7689551675204,0.3532739358136578
972.0787309606592,0.3532352896961816
973.3923508999444,0.3531966257191188
974.7098348537736,0.3531579439149092
976.0312028361924,0.3531192443159761
977.3564750082904,0.3530805269547254
978.6856716796054,0.3530417918635458
980.0188133095198,0.353003039074809
981.3559205087008,0.3529642686208699
982.6970140405444,0.3529254805340656
984.0421148226312,0.3528866748467166
985.3912439282204,0.3528478515911266
986.744422587744,0.352809010799581
988.101672190306,0.3527701525043493
989.4630142852365,0.3527312767376833
990.8284705836312,0.3526923835318182
992.1980629599324,0.3526534729189713
993.5718134534987,0.3526145449313435
994.9497442702328,0.3525755996011184
996.3318777841948,0.3525366369604622
997.718236539262,0.3524976570415244
999.1088432507712,0.3524586598764373
1000.5037208072308,0.3524196454973161
1001.9028922720132,0.3523806139362586
1003.306380885086,0.3523415652253461
1004.7142100647573,0.3523024993966424
1006.1264034094484,0.352263416482194
1007.5429846994808,0.3522243165140311
1008.9639778988876,0.352185199524166
1010.3894071572574,0.3521460655445944
1011.819296811582,0.3521069146072946
1013.2536713881384,0.3520677467442283
1014.6925556044022,0.3520285619873393
1016.1359743709512,0.3519893603685551
1017.5839527934386,0.3519501419197859
1019.0365161745588,0.3519109066729246
1020.4936900160442,0.3518716546598472
1021.9555000206896,0.3518323859124128
1023.4219720944131,0.3517931004624627
1024.8931323483082,0.3517537983418226
1026.3690071007754,0.351714479582299
1027.8496228796073,0.3516751442156835
1029.3350064241877,0.3516357922737492
1030.8251846876456,0.3515964237882527
1032.3201848390745,0.3515570387909333
1033.8200342657544,0.3515176373135134
1035.324760575441,0.3514782193876983
1036.8343915986438,0.3514387850451761
1038.3489553909458,0.3513993343176181
1039.8684802353698,0.3513598672366785
1041.39299464475,0.3513203838339941
1042.9225273641669,0.3512808841411848
1044.4571073733462,0.3512413681898538
1045.9967638891983,0.3512018360115869
1047.5415263682714,0.3511622876379529
1049.0914245093302,0.3511227231005033
1050.6464882559055,0.3510831424307731
1052.206747798916,0.3510435456602799
1053.772233579308,0.3510039328205242
1055.3429762907265,0.3509643039429898
1056.9190068822388,0.3509246590591426
1058.500356561061,0.3508849982004329
1060.0870567953616,0.3508453213982925
1061.679139317078,0.350805628684137
1063.2766361247643,0.3507659200893647
1064.8795794864975,0.3507261956453568
1066.4880019428097,0.3506864553834775
1068.1019363096514,0.3506466993350742
1069.721415681424,0.3506069275314771
1071.346473434018,0.3505671400039989
1072.9771432279167,0.3505273367839362
1074.6134590113268,0.3504875179025678
1076.25545502336,0.3504476833911558
1077.9031657972566,0.350407833280945
1079.5566261636502,0.3503679676031636
1081.2158712538765,0.3503280863890224
1082.8809365033387,0.3502881896697152
1084.551857654887,0.350248277476419
1086.2286707622973,0.3502083498402936
1087.911412193733,0.3501684067924821
1089.6001186353246,0.3501284483641097
1091.2948270947322,0.3500884745862856
1092.995574904809,0.3500484854901015
1094.7023997272818,0.3500084811066317
1096.4153395565056,0.3499684614669345
1098.1344327232484,0.3499284266020502
1099.859717898555,0.3498883765430026
1101.5912340976456,0.3498483113207983
1103.3290206838774,0.349808230966427
1105.073117372753,0.349768135510861
1106.823564236002,0.3497280249850561
1108.5804017056985,0.349687899419951
1110.343670578465,0.3496477588464673
1112.1134120197194,0.3496076032955093
1113.8896675679628,0.3495674327979646
1115.6724791391778,0.3495272473847039
1117.4618890312474,0.3494870470865807
1119.257939928454,0.3494468319344314
1121.0606749060455,0.3494066019590753
1122.870137434861,0.3493663571913153
1124.6863713860275,0.3493260976619369
1126.5094210357302,0.3492858234017083
1128.33933107003,0.3492455344413812
1130.176146589786,0.3492052308116902
1132.019913115629,0.3491649125433526
1133.8706765930058,0.3491245796670688
1135.728483397296,0.3490842322135227
1137.59338033904,0.3490438702133804
1139.465414669182,0.3490034936972916
1141.3446340844534,0.3489631026958888
1143.2310867327978,0.3489226972397874
1145.124821218888,0.3488822773595862
1147.025886609718,0.3488418430858664
1148.934332440305,0.3488013944491929
1150.8502087194563,0.3487609314801129
1152.7735659356135,0.3487204542091571
1154.704455062804,0.3486799626668392
1156.6429275666922,0.3486394568836556
1158.5890354106873,0.348598936890086
1160.5428310621771,0.3485584027165929
1162.5043674988458,0.348517854393622
1164.473698215084,0.3484772919516021
1166.4508772285087,0.3484367154209446
1168.4359590865838,0.3483961248320443
1170.4289988733124,0.3483555202152791
1172.4300522160947,0.3483149016010093
1174.4391752926251,0.3482742690195791
1176.4564248379538,0.3482336225013148
1178.4818581516126,0.3481929620765264
1180.515533104884,0.3481522877755069
1182.5575081481886,0.3481115996285318
1184.607842318548,0.3480708976658603
1186.666595247226,0.348030181917734
1188.7338271674323,0.3479894524143779
1190.8095989221974,0.3479487091860002
1192.8939719723408,0.3479079522627915
1194.98700840458,0.347867181674926
1197.0887709397823,0.3478263974525607
1199.1993229413188,0.3477855996258357
1201.3187284235862,0.3477447882248741
1203.4470520606535,0.3477039632797817
1205.5843591950252,0.3476631248206484
1207.7307158466133,0.3476222728775456
1209.8861887217708,0.3475814074805289
1212.050845222547,0.3475405286596369
1214.2247534560572,0.3474996364448904
1216.407982244023,0.3474587308662941
1218.600601132444,0.3474178119538351
1220.8026804014758,0.3473768797374841
1223.0142910754284,0.3473359342471944
1225.23550493297,0.3472949755129026
1227.46639451746,0.3472540035645282
1229.7070331474993,0.347213018431974
1231.9574949276432,0.3471720201451254
1234.217854759262,0.3471310087338511
1236.4881883516468,0.3470899842280032
1238.7685722332697,0.3470489466574162
1241.059083763231,0.3470078960519078
1243.3598011429094,0.3469668324412792
1245.6708034278352,0.346925755855314
1247.9921705397403,0.3468846663237797
1250.3239832788202,0.3468435638764258
1252.6663233362292,0.3468024485429857
1255.019273306761,0.3467613203531756
1257.3829167017889,0.3467201793366943
1259.7573379624166,0.3466790255232245
1262.1426224728325,0.3466378589424312
1264.5388565739486,0.3465966796239632
1266.9461275772585,0.3465554875974513
1269.3645237789226,0.3465142828925104
1271.794134474142,0.3464730655387379
1274.2350499717656,0.3464318355657146
1276.68736160916,0.3463905930030039
1279.1511617673627,0.3463493378801525
1281.6265438864734,0.3463080702266905
1284.1136024813966,0.3462667900721302
1286.6124331577653,0.346225497445968
1289.1231326282505,0.3461841923776829
1291.6457987291446,0.3461428748967365
1294.1805304371835,0.3461015450325742
1296.7274278867917,0.3460602028146241
1299.286592387549,0.3460188482722973
1301.8581264420316,0.3459774814349884
1304.442133763989,0.3459361023320745
1307.0387192968035,0.3458947109929162
1309.6479892323894,0.3458533074468567
1312.2700510303512,0.345811891723223
1314.905013437571,0.3457704638513246
1317.5529865081603,0.345729023860454
1320.2140816237263,0.3456875717798873
1322.8884115141268,0.3456461076388831
1325.5760902785194,0.3456046314666835
1328.2772334069118,0.3455631432925135
1330.9919578020365,0.3455216431455812
1333.7203818017445,0.3454801310550776
1336.4626252017165,0.3454386070501773
1339.218809278762,0.3453970711600371
1341.9890568143985,0.3453555234137978
1344.7734921190795,0.3453139638405827
1347.5722410567512,0.3452723924694985
1350.385431069974,0.3452308093296346
1353.2131912055324,0.3451892144500638
1356.055652140497,0.3451476078598422
1358.9129462089347,0.3451059895880079
1361.7852074289617,0.3450643596635838
1364.6725715305624,0.3450227181155744
1367.575175983805,0.3449810649729679
1370.4931600276652,0.3449394002647356
1373.4266646995206,0.3448977240198317
1376.375832865129,0.3448560362671937
1379.3408092492828,0.3448143370357419
1382.321740467111,0.3447726263543801
1385.318775055992,0.3447309042519946
1388.3320635081102,0.3446891707574552
1391.3617583037772,0.3446474258996151
1394.4080139453592,0.3446056697073099
1397.4709869919327,0.3445639022093586
1400.5508360947126,0.3445221234345635
1403.6477220332035,0.3444803334117094
1406.7618077521067,0.3444385321695647
1409.893258399001,0.3443967197368813
1413.04224136293,0.3443548961423929
1416.2089263136315,0.3443130614148175
1419.393485241804,0.3442712155828554
1422.596092500122,0.3442293586751908
1425.816924845207,0.3441874907204902
1429.056161480459,0.3441456117474037
1432.3139840998692,0.3441037217845644
1435.5905769327985,0.344061820860588
1438.88612678969,0.3440199090040741
1442.200823108858,0.3439779862436051
1445.5348580042962,0.3439360526077462
1448.8884263145371,0.343894108125046
1452.261725652623,0.3438521528240361
1455.654956457203,0.3438101867332312
1459.0683220447668,0.3437682098811293
1462.5020286631257,0.3437262222962111
1465.956285545998,0.3436842240069409
1469.431304968998,0.3436422150417655
1472.9273023067465,0.3436001954291153
1476.4444960914502,0.3435581651974036
1479.9831080727213,0.343516124375027
1483.5433632788838,0.3434740729903649
1487.125490079642,0.34343201107178
1490.7297202502727,0.3433899386476181
1494.3562890372866,0.3433478557462081
1498.0054352256916,0.3433057623958616
1501.6774012078056,0.3432636586248743
1505.3724330537823,0.343221544461524
1509.0907805837442,0.3431794199340721
1512.8326974417373,0.3431372850707627
1516.5984411714055,0.3430951398998239
1520.3882732935658,0.3430529844494661
1524.202459385666,0.3430108187478827
1528.0412691631234,0.3429686428232508
1531.9049765627603,0.3429264567037307
1535.7938598282883,0.342884260417465
1539.708201597863,0.3428420539925802
1543.6482889938734,0.3427998374571854
1547.6144137149947,0.342757610839373
1551.6068721305053,0.3427153741672186
1555.6259653770574,0.342673127468781
1559.671999457912,0.3426308707721017
1563.7452853446016,0.3425886041052057
1567.846139081361,0.3425463274961011
1571.974881892158,0.3425040409727787
1576.131840290499,0.342461744563213
1580.3173461921365,0.3424194382953613
1584.5317370306975,0.3423771221971641
1588.7753558764036,0.3423347962965449
1593.048551557814,0.3422924606214103
1597.3516787869494,0.3422501151996501
1601.6850982876228,0.3422077600591376
1606.0491769273376,0.3421653952277285
1610.4442878526197,0.3421230207332623
1614.870810628093,0.342080636603561
1619.3291313793377,0.3420382428664299
1623.819642939579,0.341995839549658
1628.3427450005513,0.3419534266810167
1632.8988442673638,0.3419110042882608
1637.4883546177782,0.3418685723991284
1642.1116972659513,0.3418261310413402
1646.7693009306497,0.3417836802426005
1651.4616020082883,0.3417412200305968
1656.1890447509554,0.3416987504329992
1660.952081449266,0.3416562714774615
1665.7511726207688,0.3416137831916201
1670.5867872034917,0.3415712856030951
1675.4594027552791,0.3415287787394891
1680.3695056588297,0.3414862626283884
1685.3175913327746,0.341443737297362
1690.3041644489524,0.3414012027739622
1695.3297391561057,0.3413586590857245
1700.3948393102244,0.3413161062601675
1705.4999987117878,0.3412735443247927
1710.6457613500568,0.3412309733070854
1715.8326816549895,0.3411883932345129
1721.0613247564213,0.3411458041345267
1726.33226675153,0.3411032060345607
1731.646094980299,0.3410605989620325
1737.0034083095725,0.3410179829443426
1742.4048174259588,0.3409753580088744
1747.850945137795,0.3409327241829947
1753.3424266867137,0.3408900814940533
1758.8799100689284,0.3408474299693834
1764.4640563668934,0.340804769636301
1770.0955400914202,0.3407621005221054
1775.7750495349123,0.340719422654079
1781.503287135885,0.3406767360594873
1787.2809698555625,0.3406340407655789
1793.1088295665438,0.3405913367995858
1798.987613454512,0.3405486241887229
1804.918084433136,0.3405059029601881
1810.9010215727544,0.3404631731411627
1816.9372205435352,0.3404204347588113
1823.0274940735765,0.3403776878402809
1829.1726724224995,0.3403349324127026
1835.3736038712332,0.3402921685031899
1841.6311552287696,0.3402493961388398
1847.94621235626,0.3402066153467324
1854.3196807094191,0.3401638261539307
1860.7524859000653,0.340121028587481
1867.2455742772013,0.340078222674413
1873.7999135290595,0.3400354084417392
1880.4164933062689,0.3399925859164552
1887.0963258677584,0.33994975512554
1893.840446749853,0.3399069160959556
1900.6499154597689,0.3398640688546473
1907.5258161946665,0.3398212134285431
1914.469258586996,0.3397783498445547
1921.4813784778316,0.3397354781295766
1928.563338719014,0.3396925983104866
1935.7163300054824,0.3396497104141455
1942.9415717392512,0.3396068144673974
1950.2403129264,0.3395639104970691
1957.613833108496,0.3395209985299715
1965.0634433302853,0.3394780785928975
1972.590487144852,0.339435150712624
1980.196341658577,0.3393922149159109
1987.8824186173497,0.3393492712295007
1995.6501655359684,0.3393063196801195


==> anc/analytic_massless_delta.csv <==
mu_MeV,Delta_MeV
90.3041936188515,0.1
94.68679922553498,0.2
97.5664822371212,0.3
99.77685133758976,0.4
101.59891305425371,0.5
103.16426114931714,0.6000000000000001
104.54589476869896,0.7000000000000001
105.78882723829491,0.8
106.92291559440832,0.9
107.9690533421988,1.0
108.94247443005268,1.1
109.85465358299946,1.2000000000000002
110.7144653894136,1.3
111.52892545080884,1.4
112.30368306473676,1.5
113.0433595756886,1.6
113.75178726311208,1.7000000000000002
114.43218207709629,1.8
115.0872711620619,1.9
115.71938873657872,2.0
116.3305493566368,2.1
116.92250471074954,2.2
117.496788222593,2.3000000000000003
118.05475049060097,2.4000000000000004
118.59758774733528,2.5
119.12636493559428,2.6
119.6420345859378,2.7
120.14545238568245,2.8000000000000003
120.63739011590474,2.9000000000000004
121.1185464762424,3.0
121.589556200837,3.1
122.0509977812889,3.2
122.50340004612384,3.3000000000000003
122.94724779541605,3.4000000000000004
123.38298664991032,3.5
123.8110272433521,3.6
124.23174886267331,3.7
124.64550262164484,3.8
125.0526142384386,3.9
125.45338647538144,4.0
125.84810128937042,4.1000000000000005
126.23702173345704,4.2
126.62039364361156,4.3
126.99844713934984,4.4
127.3713979625132,4.5
127.73944867485508,4.6000000000000005
128.10278973206118,4.7
128.46160044930372,4.800000000000001
128.81604987130953,4.9
129.16629755813494,5.0
129.51249429633324,5.1000000000000005
129.85478274391923,5.2
130.19329801644457,5.300000000000001
130.5281682205696,5.4
130.85951494071685,5.5
131.1874536837105,5.6000000000000005
131.5120942857108,5.7
131.83354128524658,5.800000000000001
132.15189426570507,5.9
132.46724817025353,6.0
132.77969359183442,6.1000000000000005
133.0893170405823,6.2
133.39620119075585,6.300000000000001
133.70042510905446,6.4
134.0020644659906,6.5
134.30119173181734,6.6000000000000005
134.59787635835588,6.7
134.89218494793278,6.800000000000001
135.1841814105173,6.9
135.47392711004093,7.0
135.76148100078908,7.1000000000000005
136.04689975466755,7.2
136.330237880073,7.300000000000001
136.61154783302857,7.4
136.89088012118643,7.5
137.16828340124215,7.6
137.4438045702618,7.7
137.7174888513738,7.800000000000001
137.98937987424384,7.9
138.25951975070933,8.0
138.52794914592414,8.1
138.79470734533027,8.200000000000001
139.05983231775068,8.3
139.3233607748706,8.4
139.58532822735586,8.5
139.84576903783454,8.6
140.10471647095267,8.700000000000001
140.36220274069643,8.8
140.6182590551607,8.9
140.87291565892755,9.0
141.1262018732083,9.1
141.37814613389037,9.2
141.62877602761958,9.3
141.87811832603958,9.4
142.12619901830104,9.5
142.37304334194548,9.6
142.61867581226102,9.7
142.86312025020058,9.8
143.1063998089468,9.9
143.34853699920276,10.0
143.58955371328113,10.1
143.82947124806063,10.2
144.0683103268733,10.3
144.306091120383,10.4
144.54283326650923,10.5
144.7785558894513,10.6
145.0132776178585,10.7
145.24701660219506,10.8
145.47979053134026,10.9
145.71161664846605,11.0
145.942511766229,11.1
146.1724922813117,11.2
146.40157418834806,11.3
146.62977309326328,11.4
146.85710422605771,11.5
147.08358245306317,11.6
147.30922228869713,11.7
147.53403790674014,11.8
147.75804315115903,11.9
147.98125154649827,12.0
148.2036763078602,12.1
148.42533035049345,12.2
148.6462262990084,12.3
148.86637649623583,12.4
149.08579301174788,12.5
149.30448765005406,12.6
149.5224719584887,12.7
149.73975723480365,12.8
149.95635453447915,12.9
150.1722746777658,13.0
150.38752825646844,13.1
150.60212564048544,13.2
150.8160769841118,13.3
151.02939223211743,13.4
151.24208112561027,13.5
151.45415320769266,13.6
151.66561782892094,13.7
151.87648415257522,13.8
152.08676115974785,13.9
152.29645765425883,14.0
152.50558226740318,14.1
152.71414346253997,14.2
152.92214953952626,14.3
153.1296086390056,14.4
153.33652874655343,14.5
153.54291769668797,14.6
153.74878317674995,14.7
153.95413273065756,14.8
154.15897376254028,14.9
154.36331354025776,15.0
154.56715919880662,15.1
154.7705177436202,15.2
154.97339605376578,15.3
155.17580088504218,15.4
155.3777388729813,15.5
155.57921653575949,15.6
155.78024027701784,15.7
155.9808163885996,15.8
156.1809510532036,15.9
156.3806503469592,16.0
156.57992024192492,16.1
156.77876660851322,16.2
156.9771952178437,16.3
157.1752117440291,16.400000000000002
157.37282176639343,16.5
157.57003077162776,16.6
157.76684415588346,16.7
157.9632672268064,16.8
158.1593052055132,16.900000000000002
158.3549632285125,17.0
158.55024634957246,17.1
158.7451595415359,17.2
158.9397076980861,17.3
159.1338956354635,17.400000000000002
159.32772809413618,17.5
159.52120974042438,17.6
159.71434516808188,17.7
159.90713889983408,17.8
160.0995953888762,17.900000000000002
160.29171902033102,18.0
160.48351411266788,18.1
160.6749849190852,18.2
160.86613562885705,18.3
161.0569703686437,18.4
161.24749320376924,18.5
161.43770813946657,18.6
161.62761912208995,18.7
161.81723004029718,18.8
162.00654472620178,18.9
162.19556695649672,19.0
162.38430045354897,19.1
162.57274888646802,19.200000000000003
162.7609158721477,19.3
162.94880497628168,19.4
163.13641971435496,19.5
163.32376355261087,19.6
163.5108399089946,19.700000000000003
163.69765215407432,19.8
163.8842036119397,19.9
164.07049756107943,20.0
164.25653723523791,20.1
164.44232582425153,20.200000000000003
164.627866474865,20.3
164.81316229152966,20.4
164.99821633718187,20.5
165.1830316340043,20.6
165.36761116416935,20.700000000000003
165.5519578705657,20.8
165.7360746575081,20.9
165.91996439143074,21.0
166.10362990156622,21.1
166.2870739806074,21.200000000000003
166.4702993853557,21.3
166.65330883735518,21.4
166.83610502351107,21.5
167.0186905966964,21.6
167.201068176344,21.700000000000003
167.38324034902644,21.8
167.56520966902258,21.9
167.7469786588726,22.0
167.92854980992047,22.1
168.1099255828449,22.200000000000003
168.2911084081794,22.3
168.47210068682048,22.4
168.65290479052575,22.5
168.83352306240118,22.6
169.01395781737847,22.700000000000003
169.19421134268168,22.8
169.37428589828542,22.9
169.55418371736198,23.0
169.7339070067206,23.1
169.91345794723702,23.200000000000003
170.09283869427426,23.3
170.2720513780953,23.4
170.45109810426666,23.5
170.62998095405447,23.6
170.8087019848124,23.700000000000003
170.9872632303614,23.8
171.16566670136262,23.9
171.34391438568252,24.0
171.52200824875038,24.1
171.69995023390976,24.200000000000003
171.87774226276196,24.3
172.0553862355037,24.4
172.23288403125747,24.5
172.41023750839625,24.6
172.58744850486113,24.700000000000003
172.7645188384737,24.8
172.9414503072417,24.9
173.11824468965943,25.0
173.29490374500182,25.1
173.47142921361396,25.200000000000003
173.64782281719374,25.3
173.82408625907107,25.4
174.0002212244795,25.5
174.17622938082522,25.6
174.35211237794942,25.700000000000003
174.52787184838658,25.8
174.70350940761745,25.9
174.87902665431818,26.0
175.054425170604,26.1
175.22970652226928,26.200000000000003
175.40487225902277,26.3
175.5799239147186,26.4
175.75486300758342,26.5
175.92969104043922,26.6
176.10440950092226,26.700000000000003
176.27901986169803,26.8
176.45352358067268,26.9
176.62792210120037,27.0
176.80221685228722,27.1
176.97640924879164,27.200000000000003
177.1505006916208,27.3
177.32449256792466,27.4
177.49838625128544,27.5
177.67218310190452,27.6
177.8458844667863,27.700000000000003
178.019491679918,27.8
178.19300606244778,27.9
178.3664289228584,28.0
178.53976155713892,28.1
178.71300524895315,28.200000000000003
178.88616126980503,28.3
179.05923087920203,28.4
179.23221532481475,28.5
179.40511584263476,28.6
179.5779336571294,28.700000000000003
179.75066998139386,28.8
179.92332601730132,28.9
180.09590295565036,29.0
180.26840197630935,29.1
180.44082424835983,29.200000000000003
180.6131709302359,29.3
180.78544316986293,29.4
180.9576421047931,29.5
181.12976886233903,29.6
181.3018245597048,29.700000000000003
181.47381030411623,29.8
181.64572719294705,29.9
181.81757631384525,30.0
181.98935874485565,30.1
182.16107555454144,30.200000000000003
182.33272780210385,30.3
182.50431653749956,30.4
182.67584280155637,30.5
182.84730762608737,30.6
183.01871203400293,30.700000000000003
183.19005703942125,30.8
183.3613436477773,30.9
183.5325728559295,31.0
183.70374565226544,31.1
183.87486301680585,31.200000000000003
184.04592592130652,31.3
184.21693532935927,31.4
184.3878921964912,31.5
184.55879747026225,31.6
184.7296520903613,31.700000000000003
184.90045698870145,31.8
185.0712130895131,31.9
185.24192130943572,32.0
185.4125825576091,32.1
185.58319773576207,32.2
185.7537677383012,32.300000000000004
185.92429345239623,32.4
186.0947757580673,32.5
186.26521552826745,32.6
186.4356136289668,32.7
186.6059709192334,32.800000000000004
186.77628825131467,32.9
186.946566470716,33.0
187.1168064162798,33.1
187.2870089202622,33.2
187.45717480840915,33.300000000000004
187.62730490003145,33.4
187.7974000080788,33.5
187.96746093921277,33.6
188.137488493878,33.7
188.30748346637387,33.800000000000004
188.4774466449239,33.9
188.64737881174463,34.0
188.8172807431137,34.1
188.98715320943663,34.2
189.15699697531312,34.300000000000004
189.32681279960184,34.4
189.4966014354852,34.5
189.6663636305319,34.6
189.83610012676013,34.7
190.005811660699,34.800000000000004
190.17549896344937,34.9
190.3451627607435,35.0
190.5148037730046,35.1
190.6844227154052,35.2
190.85402029792445,35.300000000000004
191.0235972254052,35.4
191.1931541976097,35.5
191.36269190927547,35.6
191.5322110501694,35.7
191.70171230514157,35.800000000000004
191.87119635417884,35.9
192.0406638724568,36.0
192.21011553039185,36.1
192.37955199369216,36.2
192.5489739234078,36.3
192.71838197598095,36.4
192.8877768032949,36.5
193.05715905272217,36.6
193.22652936717256,36.7
193.39588838514055,36.8
193.56523674075183,36.9
193.73457506380896,37.0
193.90390397983728,37.1
194.07322411012944,37.2
194.24253607179008,37.3
194.41184047777887,37.4
194.5811379369545,37.5
194.75042905411652,37.6
194.91971443004812,37.7
195.0889946615572,37.8
195.2582703415177,37.9
195.4275420589097,38.0
195.59681039886024,38.1
195.766075942682,38.2
195.93533926791287,38.3
196.10460094835452,38.400000000000006
196.27386155411,38.5
196.44312165162177,38.6
196.61238180370907,38.7
196.7816425696039,38.8
196.95090450498805,38.900000000000006
197.1201681620284,39.0
197.28943408941265,39.1
197.4587028323839,39.2
197.6279749327757,39.3
197.79725092904545,39.400000000000006
197.96653135630896,39.5
198.1358167463733,39.6
198.3051076277696,39.7
198.47440452578584,39.8
198.64370796249884,39.900000000000006
198.8130184568062,40.0
198.98233652445745,40.1
199.15166267808516,40.2
199.32099742723568,40.3
199.49034127839943,40.400000000000006
199.65969473504063,40.5
199.82905829762703,40.6
199.99843246365936,40.7
200.1678177277,40.8
200.33721458140135,40.900000000000006
200.50662351353472,41.0
200.6760450100176,41.1
200.8454795539416,41.2
201.01492762559965,41.3
201.1843897025132,41.400000000000006
201.3538662594584,41.5
201.52335776849293,41.6
201.6928646989816,41.7
201.86238751762312,41.8
202.031926688474,41.900000000000006
202.20148267297532,42.0
202.37105592997665,42.1
202.54064691576096,42.2
202.7102560840692,42.3
202.87988388612416,42.400000000000006
203.04953077065417,42.5
203.21919718391712,42.6
203.38888356972336,42.7
203.55859036945876,42.8
203.7283180221077,42.900000000000006
203.8980669642756,43.0
204.06783763021107,43.1
204.23763045182807,43.2
204.40744585872764,43.3
204.57728427821957,43.400000000000006
204.7471461353435,43.5
204.9170318528907,43.6
205.08694185142397,43.7
205.2568765492989,43.8
205.4268363626847,43.900000000000006
205.5968217055835,44.0
205.76683298985088,44.1
205.9368706252156,44.2
206.10693501929933,44.3
206.27702657763572,44.400000000000006
206.44714570368967,44.5
206.6172927988765,44.6
206.78746826258043,44.7
206.9576724921735,44.8
207.1279058830336,44.900000000000006
207.29816882856267,45.0
207.46846172020517,45.1
207.63878494746515,45.2
207.80913889792464,45.3
207.97952395726077,45.400000000000006
208.14994050926228,45.5
208.3203889358483,45.6
208.4908696170838,45.7
208.6613829311967,45.8
208.83192925459483,45.900000000000006
209.00250896188197,46.0
209.1731224258741,46.1
209.3437700176155,46.2
209.5144521063949,46.3
209.6851690597609,46.400000000000006
209.8559212435375,46.5
210.02670902184008,46.6
210.19753275708996,46.7
210.3683928100299,46.8
210.5392895397393,46.900000000000006
210.7102233036485,47.0
210.88119445755385,47.1
211.05220335563197,47.2
211.2232503504544,47.3
211.3943357930017,47.400000000000006
211.56546003267755,47.5
211.73662341732265,47.6
211.9078262932288,47.7
212.07906900515243,47.8
212.25035189632808,47.900000000000006
212.4216753084818,48.0
212.5930395818449,48.1
212.76444505516656,48.2
212.9358920657271,48.3
213.1073809493511,48.400000000000006
213.27891204041967,48.5
213.4504856718837,48.6
213.62210217527615,48.7
213.79376188072453,48.8
213.96546511696292,48.900000000000006
214.13721221134483,49.0
214.30900348985443,49.1
214.48083927711932,49.2
214.65271989642176,49.3
214.82464566971092,49.400000000000006
214.9966169176141,49.5
215.16863395944856,49.6
215.3406971132325,49.7
215.5128066956971,49.8
215.68496302229704,49.900000000000006
215.85716640722188,50.0
216.029417163407,50.1
216.2017156025446,50.2
216.37406203509437,50.3
216.54645677029436,50.400000000000006
216.71890011617117,50.5
216.89139237955115,50.6
217.06393386607,50.7
217.2365248801837,50.8
217.40916572517853,50.900000000000006
217.58185670318116,51.0
217.75459811516825,51.1
217.92739026097763,51.2
218.10023343931672,51.3
218.2731279477732,51.400000000000006
218.4460740828245,51.5
218.61907213984705,51.6
218.79212241312607,51.7
218.9652251958653,51.8
219.13838078019563,51.900000000000006
219.311589457185,52.0
219.48485151684716,52.1
219.6581672481507,52.2
219.83153693902892,52.3
220.00496087638737,52.400000000000006
220.17843934611375,52.5
220.35197263308663,52.6
220.5255610211836,52.7
220.69920479329008,52.8
220.87290423130847,52.900000000000006
221.04665961616547,53.0
221.22047122782183,53.1
221.39433934527975,53.2
221.56826424659127,53.3
221.74224620886665,53.400000000000006
221.91628550828256,53.5
222.0903824200899,53.6
222.26453721862197,53.7
222.43875017730213,53.8
222.61302156865185,53.900000000000006
222.78735166429877,54.0
222.96174073498335,54.1
223.13618905056825,54.2
223.31069688004416,54.3
223.4852644915384,54.400000000000006
223.65989215232207,54.5
223.8345801288173,54.6
224.00932868660485,54.7
224.18413809043156,54.8
224.35900860421648,54.900000000000006
224.5339404910596,55.0
224.7089340132478,55.1
224.88398943226247,55.2
225.059107008786,55.3
225.23428700270924,55.400000000000006
225.4095296731377,55.5
225.58483527839925,55.6
225.7602040760502,55.7
225.9356363228821,55.8
226.11113227492845,55.900000000000006
226.28669218747152,56.0
226.46231631504853,56.1
226.63800491145847,56.2
226.8137582297681,56.3
226.98957652231877,56.400000000000006
227.16546004073248,56.5
227.34140903591856,56.6
227.51742375807916,56.7
227.69350445671623,56.8
227.86965138063715,56.900000000000006
228.04586477796096,57.0
228.2221448961246,57.1
228.39849198188836,57.2
228.57490628134272,57.3
228.75138803991305,57.400000000000006
228.9279375023667,57.5
229.10455491281792,57.6
229.28124051473395,57.7
229.45799455094087,57.8
229.6348172636292,57.900000000000006
229.81170889435904,58.0
229.9886696840664,58.1
230.1656998730685,58.2
230.34279970106883,58.3
230.51996940716356,58.400000000000006
230.6972092298456,58.5
230.87451940701152,58.6
231.0519001759656,58.7
231.2293517734258,58.8
231.40687443552903,58.900000000000006
231.584468397836,59.0
231.76213389533663,59.1
231.93987116245535,59.2
232.1176804330559,59.3
232.2955619404463,59.400000000000006
232.4735159173844,59.5
232.65154259608252,59.6
232.8296422082124,59.7
233.00781498491,59.8
233.1860611567808,59.900000000000006
233.3643809539045,60.0
233.54277460583907,60.1
233.7212423416272,60.2
233.89978438979907,60.3
234.07840097837845,60.400000000000006
234.25709233488692,60.5
234.43585868634852,60.6
234.61470025929432,60.7
234.79361727976695,60.8
234.9726099733254,60.900000000000006
235.1516785650491,61.0
235.33082327954295,61.1
235.5100443409414,61.2
235.68934197291267,61.3
235.8687163986635,61.400000000000006
236.04816784094348,61.5
236.2276965220494,61.6
236.40730266382897,61.7
236.58698648768612,61.8
236.76674821458425,61.900000000000006
236.9465880650509,62.0
237.12650625918204,62.1
237.3065030166455,62.2
237.4865785566863,62.3
237.6667330981296,62.400000000000006
237.84696685938528,62.5
238.027280058452,62.6
238.20767291292103,62.7
238.38814563998028,62.8
238.56869845641856,62.900000000000006
238.74933157862876,63.0
238.9300452226124,63.1
239.11083960398355,63.2
239.29171493797196,63.3
239.47267143942776,63.400000000000006
239.65370932282468,63.5
239.83482880226407,63.6
240.0160300914785,63.7
240.1973134038354,63.8
240.3786789523413,63.900000000000006
240.56012694964468,64.0
240.74165760804036,64.10000000000001
240.92327113947263,64.2
241.104967755539,64.3
241.28674766749387,64.4
241.4686110862521,64.5
241.6505582223925,64.60000000000001
241.83258928616087,64.7
242.0147044874745,64.8
242.1969040359245,64.9
242.37918814078031,65.0
242.56155701099232,65.10000000000001
242.7440108551955,65.2
242.92654988171276,65.3
243.10917429855888,65.4
243.2918843134427,65.5
243.4746801337715,65.60000000000001
243.65756196665347,65.7
243.840530018902,65.8
244.0235844970377,65.9
244.20672560729253,66.0
244.38995355561255,66.10000000000001
244.57326854766185,66.2
244.75667078882427,66.3
244.9401604842081,66.4
245.1237378386484,66.5
245.30740305671023,66.60000000000001
245.4911563426917,66.7
245.6749979006276,66.8
245.8589279342916,66.9
246.04294664719947,67.0
246.22705424261304,67.10000000000001
246.4112509235419,67.2
246.59553689274725,67.3
246.7799123527447,67.4
246.9643775058069,67.5
247.14893255396683,67.60000000000001
247.3335776990205,67.7
247.51831314253013,67.8
247.7031390858268,67.9
247.88805573001324,68.0
248.07306327596697,68.10000000000001
248.25816192434303,68.2
248.4433518755764,68.3
248.62863332988584,68.4
248.81400648727512,68.5
248.99947154753733,68.60000000000001
249.1850287102567,68.7
249.37067817481176,68.8
249.5564201403777,68.9
249.74225480592952,69.0
249.92818237024449,69.10000000000001
250.1142030319045,69.2
250.3003169892997,69.3
250.48652444062984,69.4
250.67282558390795,69.5
250.85922061696263,69.60000000000001
251.0457097374405,69.7
251.23229314280903,69.8
251.41897103035893,69.9
251.60574359720664,70.0
251.79261104029737,70.10000000000001
251.9795735564072,70.2
252.16663134214528,70.3
252.3537845939576,70.4
252.5410335081278,70.5
252.7283782807812,70.60000000000001
252.9158191078861,70.7
253.1033561852568,70.8
253.2909897085564,70.9
253.47871987329825,71.0
253.6665468748492,71.10000000000001
253.85447090843175,71.2
254.04249216912635,71.3
254.23061085187396,71.4
254.41882715147796,71.5
254.6071412626073,71.60000000000001
254.7955533797985,71.7
254.98406369745751,71.8
255.1726724098625,71.9
255.3613797111664,72.0
255.5501857953988,72.10000000000001
255.73909085646795,72.2
255.92809508816413,72.3
256.11719868416066,72.4
256.306401838017,72.5
256.49570474318074,72.60000000000001
256.68510759298954,72.7
256.87461058067373,72.8
257.06421389935906,72.9
257.253917742067,73.0
257.44372230171933,73.10000000000001
257.63362777113866,73.2
257.8236343430511,73.3
258.0137422100889,73.4
258.2039515647916,73.5
258.394262599609,73.60000000000001
258.58467550690307,73.7
258.7751904789497,73.8
258.9658077079419,73.9
259.1565273859903,74.0
259.3473497051261,74.10000000000001
259.53827485730386,74.2
259.72930303440216,74.3
259.920434428227,74.4
260.11166923051235,74.5
260.30300763292365,74.60000000000001
260.4944498270593,74.7
260.6859960044524,74.8
260.877646356573,74.9
261.06940107483024,75.0
261.26126035057416,75.10000000000001
261.45322437509793,75.2
261.64529333963947,75.3
261.8374674353839,75.4
262.02974685346487,75.5
262.22213178496713,75.60000000000001
262.4146224209284,75.7
262.6072189523405,75.8
262.79992157015283,75.9
262.9927304652729,76.0
263.18564582856885,76.10000000000001
263.378667850871,76.2
263.5717967229746,76.3
263.76503263564075,76.4
263.9583757795989,76.5
264.15182634554816,76.60000000000001
264.3453845241601,76.7
264.5390505060796,76.80000000000001
264.73282448192737,76.9
264.92670664230144,77.0
265.1206971777795,77.10000000000001
265.31479627891974,77.2
265.5090041362643,77.30000000000001
265.70332094033915,77.4
265.89774688165755,77.5
266.0922821507209,77.60000000000001
266.28692693802105,77.7
266.4816814340416,77.80000000000001
266.6765458292602,77.9
266.87152031415013,78.0
267.0666050791818,78.10000000000001
267.2618003148251,78.2
267.4571062115506,78.30000000000001
267.65252295983163,78.4
267.84805075014606,78.5
268.0436897729777,78.60000000000001
268.2394402188183,78.7
268.4353022781696,78.80000000000001
268.63127614154416,78.9
268.82736199946805,79.0
269.02356004248225,79.10000000000001
269.21987046114344,79.2
269.4162934460275,79.30000000000001
269.61282918772986,79.4
269.809477876867,79.5
270.0062397040796,79.60000000000001
270.20311486003266,79.7
270.4001035354182,79.80000000000001
270.5972059209562,79.9
270.7944222073969,80.0
270.9917525855219,80.10000000000001
271.1891972461465,80.2
271.3867563801204,80.30000000000001
271.58443017833014,80.4
271.7822188317006,80.5
271.98012253119634,80.60000000000001
272.1781414678232,80.7
272.37627583263054,80.80000000000001
272.5745258167119,80.9
272.77289161120785,81.0
272.97137340730603,81.10000000000001
273.16997139624425,81.2
273.3686857693111,81.30000000000001
273.56751671784826,81.4
273.766464433251,81.5
273.96552910697125,81.60000000000001
274.16471093051786,81.7
274.3640100954591,81.80000000000001
274.56342679342373,81.9
274.76296121610244,82.0
274.96261355525,82.10000000000001
275.1623840026863,82.2
275.362272750298,82.30000000000001
275.56227999004034,82.4
275.76240591393827,82.5
275.9626507140887,82.60000000000001
276.16301458266065,82.7
276.3634977118985,82.80000000000001
276.5641002941226,82.9
276.7648225217305,83.0
276.96566458719906,83.10000000000001
277.16662668308595,83.2
277.3677090020307,83.30000000000001
277.5689117367567,83.4
277.7702350800725,83.5
277.97167922487307,83.60000000000001
278.17324436414174,83.7
278.3749306909513,83.80000000000001
278.5767383984662,83.9
278.7786676799428,84.0
278.98071872873186,84.10000000000001
279.18289173827986,84.2
279.3851869021304,84.30000000000001
279.58760441392513,84.4
279.7901444674063,84.5
279.9928072564173,84.60000000000001
280.1955929749045,84.7
280.39850181691884,84.80000000000001
280.60153397661657,84.9
280.80468964826207,85.0
281.00796902622784,85.10000000000001
281.2113723049967,85.2
281.41489967916334,85.30000000000001
281.61855134343546,85.4
281.822327492635,85.5
282.0262283217004,85.60000000000001
282.2302540256868,85.7
282.4344047997687,85.80000000000001
282.638680839241,85.9
282.8430823395195,86.0
283.04760949614393,86.10000000000001
283.2522625047781,86.2
283.45704156121167,86.30000000000001
283.661946861362,86.4
283.86697860127504,86.5
284.07213697712695,86.60000000000001
284.27742218522496,86.7
284.4828344220103,86.80000000000001
284.6883738840576,86.9
284.89404076807784,87.0
285.099835270919,87.10000000000001
285.30575758956763,87.2
285.5118079211502,87.30000000000001
285.71798646293445,87.4
285.9242934123311,87.5
286.13072896689494,87.60000000000001
286.337293324326,87.7
286.5439866824715,87.80000000000001
286.7508092393268,87.9
286.9577611930368,88.0
287.1648427418977,88.10000000000001
287.37205408435767,88.2
287.5793954190192,88.30000000000001
287.7868669446392,88.4
287.9944688601318,88.5
288.2022013645684,88.60000000000001
288.41006465718004,88.7
288.6180589373581,88.80000000000001
288.8261844046558,88.9
289.0344412587903,89.0
289.2428296996425,89.10000000000001
289.45134992726,89.2
289.66000214185755,89.30000000000001
289.86878654381826,89.4
290.07770333369604,89.5
290.2867527122158,89.60000000000001
290.4959348802747,89.7
290.70525003894545,89.80000000000001
290.91469838947444,89.9
291.1242801332862,90.0
291.3339954719825,90.1
291.54384460734553,90.2
291.7538277413371,90.3
291.9639450761024,90.4
292.17419681396893,90.5
292.38458315745004,90.6
292.5951043092444,90.7
292.8057604722388,90.8
293.0165518495083,90.9
293.2274786443187,91.0
293.4385410601267,91.1
293.64973930058204,91.2
293.86107356952857,91.3
294.07254407100555,91.4
294.28415100924906,91.5
294.4958945886936,91.6
294.707775013972,91.7
294.91979248991913,91.8
295.1319472215711,91.9
295.3442394141678,92.0
295.5566692731536,92.1
295.7692370041788,92.2
295.9819428131015,92.3
296.19478690598777,92.4
296.40776948911406,92.5
296.62089076896814,92.6
296.8341509522501,92.7
297.0475502458741,92.8
297.2610888569697,92.9
297.4747669928823,93.0
297.68858486117614,93.1
297.9025426696337,93.2
298.1166406262586,93.3
298.33087893927564,93.4
298.54525781713306,93.5
298.7597774685036,93.6
298.9744381022853,93.7
299.1892399276035,93.8
299.4041831538117,93.9
299.6192679904932,94.0
299.83449464746195,94.1
300.04986333476444,94.2
300.26537426268044,94.3
300.4810276417247,94.4
300.696823682648,94.5
300.9127625964388,94.6
301.1288445943241,94.7
301.3450698877712,94.8
301.56143868848847,94.9
301.77795120842706,95.0
301.9946076597826,95.1
302.2114082549949,95.2
302.42835320675124,95.3
302.6454427279872,95.4
302.8626770318859,95.5
303.0800563318828,95.6
303.2975808416639,95.7
303.5152507751693,95.8
303.73306634659264,95.9
303.95102777038363,96.0
304.1691352612493,96.1
304.38738903415464,96.2
304.60578930432445,96.3
304.8243362872442,96.4
305.04303019866234,96.5
305.26187125459,96.6
305.4808596713035,96.7
305.6999956653459,96.8
305.91927945352694,96.9
306.1387112529254,97.0
306.3582912808903,97.1
306.5780197550421,97.2
306.7978968932738,97.3
307.01792291375244,97.4
307.2380980349205,97.5
307.458422475497,97.6
307.67889645447923,97.7
307.89952019114315,97.8
308.1202939050461,97.9
308.3412178160264,98.0
308.5622921442063,98.1
308.7835171099922,98.2
309.00489293407657,98.3
309.2264198374388,98.4
309.4480980413469,98.5
309.6699277673587,98.6
309.8919092373229,98.7
310.1140426733809,98.8
310.3363282979676,98.9
310.5587663338131,99.0
310.78135700394387,99.1
311.0041005316841,99.2
311.2269971406569,99.3
311.45004705478544,99.4
311.67325049829543,99.5
311.89660769571475,99.6
312.1201188718758,99.7
312.3437842519171,99.8
312.5676040612831,99.9
312.7915785257279,100.0
313.01570787131413,100.1
313.2399923244157,100.2
313.4644321117192,100.3
313.68902746022417,100.4
313.91377859724594,100.5
314.13868575041533,100.6
314.3637491476813,100.7
314.58896901731146,100.8
314.81434558789414,100.9
315.0398790883388,101.0
315.2655697478786,101.1
315.4914177960701,101.2
315.71742346279643,101.3
315.94358697826715,101.4
316.16990857302034,101.5
316.396388477924,101.6
316.6230269241771,101.7
316.8498241433109,101.8
317.0767803671904,101.9
317.3038958280159,102.0
317.53117075832427,102.1
317.7586053909898,102.2
317.9861999592265,102.3
318.21395469658853,102.4
318.44186983697205,102.5
318.6699456146169,102.6
318.89818226410665,102.7
319.1265800203718,102.8
319.35513911869,102.9
319.5838597946871,103.0
319.8127422843399,103.1
320.0417868239757,103.2
320.270993650276,103.3
320.50036300027523,103.4
320.729895111364,103.5
320.95959022129017,103.6
321.18944856815943,103.7
321.4194703904376,103.8
321.6496559269516,103.9
321.8800054168908,104.0
322.11051909980847,104.1
322.3411972156232,104.2
322.57204000462053,104.3
322.8030477074537,104.4
323.0342205651457,104.5
323.2655588190904,104.6
323.49706271105373,104.7
323.72873248317586,104.8
323.9605683779714,104.9
324.19257063833186,105.0
324.42473950752645,105.1
324.65707522920417,105.2
324.8895780473944,105.3
325.12224820650835,105.4
325.3550859513413,105.5
325.5880915270737,105.6
325.82126517927173,105.7
326.05460715388995,105.8
326.2881176972718,105.9
326.521797056152,106.0
326.7556454776565,106.1
326.98966320930595,106.2
327.2238504990149,106.3
327.4582075950949,106.4
327.6927347462555,106.5
327.92743220160503,106.6
328.16230021065303,106.7
328.39733902331096,106.8
328.6325488898943,106.9
328.8679300611231,107.0
329.1034827881245,107.1
329.3392073224333,107.2
329.5751039159942,107.3
329.81117282116213,107.4
330.0474142907054,107.5
330.2838285778049,107.6
330.52041593605844,107.7
330.7571766194793,107.8
330.99411088249985,107.9
331.2312189799717,108.0
331.4685011671682,108.1
331.70595769978485,108.2
331.94358883394244,108.3
332.181394826186,108.4
332.4193759334891,108.5
332.65753241325325,108.6
332.8958645233104,108.7
333.13437252192404,108.8
333.3730566677909,108.9
333.6119172200429,109.0
333.8509544382475,109.1
334.0901685824103,109.2
334.3295599129757,109.3
334.5691286908295,109.4
334.8088751772995,109.5
335.0487996341571,109.6
335.2889023236195,109.7
335.52918350835023,109.8
335.7696434514614,109.9
336.0102824165156,110.0
336.25110066752586,110.1
336.4920984689594,110.2
336.7332760857371,110.3
336.9746337832364,110.4
337.21617182729204,110.5
337.45789048419897,110.6
337.69979002071125,110.7
337.9418707040469,110.8
338.1841328018871,110.9
338.42657658237863,111.0
338.6692023141353,111.1
338.9120102662393,111.2
339.155000708244,111.3
339.3981739101732,111.4
339.64153014252497,111.5
339.8850696762722,111.6
340.1287927828645,111.7
340.37269973422906,111.8
340.61679080277344,111.9
340.8610662613863,112.0
341.10552638343927,112.1
341.35017144278874,112.2
341.5950017137773,112.3
341.8400174712349,112.4
342.08521899048145,112.5
342.3306065473277,112.6
342.5761804180773,112.7
342.8219408795281,112.8
343.06788820897367,112.9
343.31402268420544,113.0
343.56034458351434,113.1
343.8068541856919,113.2
344.053551770032,113.3
344.3004376163332,113.4
344.5475120048998,113.5
344.7947752165432,113.6
345.04222753258483,113.7
345.2898692348564,113.8
345.537700605702,113.9
345.78572192798055,114.0
346.0339334850667,114.1
346.28233556085235,114.2
346.5309284397493,114.3
346.77971240668967,114.4
347.02868774712863,114.5
347.2778547470462,114.6
347.5272136929473,114.7
347.77676487186613,114.8
348.02650857136564,114.9
348.2764450795397,115.0
348.52657468501604,115.1
348.7768976769567,115.2
349.02741434505947,115.3
349.2781249795623,115.4
349.52902987124065,115.5
349.7801293114135,115.6
350.0314235919426,115.7
350.28291300523426,115.8
350.534597844243,115.9
350.78647840247135,116.0
351.03855497397234,116.1
351.2908278533515,116.2
351.5432973357684,116.3
351.79596371693793,116.4
352.04882729313334,116.5
352.30188836118697,116.6
352.5551472184921,116.7
352.80860416300595,116.8
353.06225949324926,116.9
353.3161135083104,117.0
353.5701665078458,117.1
353.8244187920821,117.2
354.0788706618188,117.3
354.33352241842795,117.4
354.5883743638586,117.5
354.843426800637,117.6
355.098680031869,117.7
355.35413436124105,117.8
355.60979009302395,117.9
355.86564753207256,118.0
356.1217069838294,118.1
356.37796875432514,118.2
356.6344331501812,118.3
356.8911004786119,118.4
357.14797104742587,118.5
357.40504516502745,118.6
357.66232314042054,118.7
357.9198052832075,118.8
358.17749190359376,118.9
358.435383312389,119.0
358.69347982100743,119.1
358.95178174147225,119.2
359.210289386416,119.3
359.4690030690825,119.4
359.72792310332983,119.5
359.9870498036309,119.6
360.2463834850768,119.7
360.5059244633776,119.8
360.76567305486446,119.9
361.0256295764932,120.0
361.2857943458434,120.1
361.5461676811232,120.2
361.806749901169,120.3
362.0675413254498,120.4
362.3285422740663,120.5
362.5897530677562,120.6
362.8511740278928,120.7
363.1128054764905,120.8
363.37464773620354,120.9
363.6367011303303,121.0
363.89896598281433,121.1
364.1614426182469,121.2
364.4241313618683,121.3
364.6870325395709,121.4
364.9501464779,121.5
365.2134735040571,121.6
365.47701394590143,121.7
365.74076813195154,121.8
366.004736391388,121.9
366.2689190540559,122.0
366.5333164504655,122.1
366.7979289117956,122.2
367.06275676989605,122.3
367.3278003572876,122.4
367.59306000716646,122.5
367.8585360534053,122.6
368.1242288305552,122.7
368.3901386738484,122.8
368.65626591920005,122.9
368.92261090321057,123.0
369.18917396316783,123.1
369.4559554370485,123.2
369.722955663522,123.3
369.9901749819505,123.4
370.2576137323929,123.5
370.52527225560607,123.6
370.7931508930472,123.7
371.0612499868761,123.8
371.3295698799577,123.9
371.5981109158633,124.0
371.8668734388741,124.1
372.1358577939828,124.2
372.4050643268951,124.3
372.6744933840332,124.4
372.9441453125376,124.5
373.214020460269,124.6
373.4841191758106,124.7
373.75444180847177,124.8
374.02498870828754,124.9
374.2957602260235,125.0
374.5667567131772,125.1
374.83797852197984,125.2
375.1094260053991,125.3
375.3810995171421,125.4
375.6529994116564,125.5
375.92512604413326,125.6
376.19747977050974,125.7
376.4700609474708,125.8
376.7428699324524,125.9
377.0159070836428,126.0
377.2891727599856,126.1
377.562667321182,126.2
377.8363911276934,126.3
378.1103445407431,126.4
378.3845279223197,126.5
378.6589416351785,126.6
378.9335860428442,126.7
379.20846150961455,126.8
379.4835684005602,126.9
379.75890708152974,127.0
380.03447791915056,127.1
380.31028128083193,127.2
380.58631753476806,127.3
380.8625870499386,127.4
381.1390901961125,127.5
381.4158273438515,127.6
381.69279886451073,127.7
381.9700051302413,127.8
382.2474465139945,127.9
382.5251233895228,128.0
382.80303613138335,128.1
383.0811851149391,128.20000000000002
383.359570716363,128.3
383.6381933126398,128.4
383.917053281568,128.5
384.1961510017638,128.6
384.4754868526625,128.70000000000002
384.7550612145216,128.8
385.0348744684232,128.9
385.3149269962767,129.0
385.595219180822,129.1
385.8757514056304,129.20000000000002
386.15652405510906,129.3
386.4375375145033,129.4
386.7187921698978,129.5
387.0002884082217,129.6
387.2820266172484,129.70000000000002
387.5640071856012,129.8
387.8462305027528,129.9
388.1286969590317,130.0
388.4114069456215,130.1
388.6943608545657,130.20000000000002
388.9775590787688,130.3
389.261002012001,130.4
389.5446900489002,130.5
389.82862358497255,130.6
390.1128030165992,130.70000000000002
390.3972287410353,130.8
390.6819011564159,130.9
390.9668206617563,131.0
391.2519876569558,131.1
391.53740254280166,131.20000000000002
391.8230657209684,131.3
392.1089775940263,131.4
392.395138565438,131.5
392.68154903956565,131.6
392.9682094216722,131.70000000000002
393.2551201179244,131.8
393.5422815353957,131.9
393.8296940820688,132.0
394.1173581668395,132.1
394.4052741995189,132.20000000000002
394.693442590836,132.3
394.9818637524411,132.4
395.270538096909,132.5
395.55946603774106,132.6
395.8486479893694,132.70000000000002
396.1380843671583,132.8
396.427775587409,132.9
396.7177220673608,133.0
397.00792422519567,133.1
397.2983824800395,133.20000000000002
397.5890972519677,133.3
397.880068962006,133.4
398.17129803213294,133.5
398.4627848852863,133.6
398.7545299453627,133.70000000000002
399.0465336372221,133.8
399.3387963866911,133.9
399.6313186205652,134.0
399.9241007666133,134.1
400.2171432535787,134.20000000000002
400.5104465111844,134.3
400.80401097013487,134.4
401.0978370621191,134.5
401.3919252198158,134.6
401.686275876893,134.70000000000002
401.9808894680154,134.8
402.2757664288428,134.9
402.57090719603855,135.0
402.8663122072683,135.1
403.1619819012065,135.20000000000002
403.4579167175365,135.3
403.7541170969569,135.4
404.05058348118274,135.5
404.34731631295006,135.6
404.6443160360173,135.70000000000002
404.9415830951714,135.8
405.2391179362288,135.9
405.5369210060389,136.0
405.8349927524895,136.1
406.1333336245076,136.20000000000002
406.431944072064,136.3
406.730824546177,136.4
407.0299754989143,136.5
407.3293973833985,136.6
407.6290906538087,136.70000000000002
407.9290557653845,136.8
408.2292931744304,136.9
408.52980333831687,137.0
408.83058671548696,137.1
409.1316437654572,137.20000000000002
409.4329749488221,137.3
409.7345807272577,137.4
410.0364615635245,137.5
410.3386179214724,137.6
410.6410502660429,137.70000000000002
410.94375906327167,137.8
411.2467447802955,137.9
411.550007885352,138.0
411.8535488477864,138.1
412.15736813805313,138.20000000000002
412.4614662277202,138.3
412.765843589472,138.4
413.0705006971149,138.5
413.37543802557866,138.6
413.68065605092136,138.70000000000002
413.9861552503327,138.8
414.2919361021381,138.9
414.5979990858016,139.0
414.9043446819305,139.1
415.2109733722783,139.20000000000002
415.5178856397495,139.3
415.8250819684019,139.4
416.13256284345175,139.5
416.4403287512764,139.6
416.7483801794194,139.70000000000002
417.0567176165932,139.8
417.365341552683,139.9
417.6742524787522,140.0
417.9834508870436,140.1
418.29293727098593,140.20000000000002
418.6027121251952,140.3
418.91277594548217,140.4
419.22312922885146,140.5
419.5337724735103,140.6
419.8447061788691,140.70000000000002
420.1559308455463,140.8
420.467446975374,140.9
420.7792550713999,141.0
421.0913556378915,141.1
421.4037491803424,141.20000000000002
421.71643620547184,141.3
422.0294172212344,141.4
422.3426927368195,141.5
422.6562632626582,141.6
422.97012931042536,141.70000000000002
423.28429139304586,141.8
423.5987500246966,141.9
423.91350572081234,142.0
424.2285589980891,142.1
424.54391037448846,142.20000000000002
424.8595603692414,142.3
425.1755095028538,142.4
425.4917582971088,142.5
425.8083072750727,142.6
426.1251569610983,142.70000000000002
426.4423078808292,142.8
426.75976056120527,142.9
427.0775155304652,143.0
427.3955733181522,143.1
427.7139344551175,143.20000000000002
428.0325994735251,143.3
428.351568906857,143.4
428.6708432899152,143.5
428.9904231588293,143.6
429.3103090510588,143.70000000000002
429.6305015053975,143.8
429.95100106197873,143.9
430.271808262281,144.0
430.592923649129,144.1
430.91434776670246,144.20000000000002
431.2360811605376,144.3
431.558124377532,144.4
431.8804779659508,144.5
432.2031424754309,144.6
432.5261184569834,144.70000000000002
432.8494064630016,144.8
433.1730070472618,144.9
433.49692076493307,145.0
433.8211481725765,145.1
434.14568982815337,145.20000000000002
434.4705462910288,145.3
434.79571812197673,145.4
435.12120588318487,145.5
435.4470101382582,145.6
435.7731314522261,145.70000000000002
436.0995703915451,145.8
436.42632752410447,145.9
436.7534034192316,146.0
437.0807986476953,146.1
437.40851378171385,146.20000000000002
437.7365493949558,146.3
438.0649060625482,146.4
438.3935843610801,146.5
438.72258486860704,146.6
439.0519081646588,146.70000000000002
439.3815548302401,146.8
439.71152544783934,146.9
440.0418206014322,147.0
440.3724408764872,147.1
440.703386859969,147.20000000000002
441.0346591403469,147.3
441.3662583075969,147.4
441.698184953208,147.5
442.03043967018857,147.6
442.36302305306936,147.70000000000002
442.6959356979095,147.8
443.0291782023036,147.9
443.36275116538457,148.0
443.69665518782966,148.1
444.0308908718665,148.20000000000002
444.3654588212775,148.3
444.7003596414058,148.4
445.03559393916095,148.5
445.3711623230228,148.6
445.7070654030493,148.70000000000002
446.0433037908795,148.8
446.37987809974095,148.9
446.7167889444542,149.0
447.0540369414385,149.1
447.391622708718,149.20000000000002
447.729546865925,149.3
448.0678100343092,149.4
448.40641283674,149.5
448.74535589771534,149.6
449.0846398433632,149.70000000000002
449.4242653014509,149.8
449.7642329013891,149.9
450.1045432742391,150.0
450.4451970527156,150.1
450.7861948711961,150.20000000000002
451.1275373657234,150.3
451.4692251740138,150.4
451.8112589354628,150.5
452.15363929114864,150.6
452.49636688384106,150.70000000000002
452.8394423580055,150.8
453.1828663598106,150.9
453.5266395371314,151.0
453.8707625395584,151.1
454.2152360184019,151.20000000000002
454.5600606266983,151.3
454.90523701921694,151.4
455.2507658524647,151.5
455.5966477846931,151.6
455.94288347590526,151.70000000000002
456.2894735878607,151.8
456.6364187840816,151.9
456.98371972986,152.0
457.3313770922633,152.1
457.6793915401405,152.20000000000002
458.02776374413,152.3
458.3764943766623,152.4
458.72558411197184,152.5
459.0750336260984,152.6
459.4248435968959,152.70000000000002
459.775014704038,152.8
460.1255476290255,152.9
460.4764430551933,153.0
460.8277016677143,153.1
461.1793241536079,153.20000000000002
461.5313112017472,153.3
461.8836635028648,153.4
462.236381749558,153.5
462.5894666362982,153.60000000000002
462.9429188594357,153.70000000000002
463.2967391172073,153.8
463.6509281097431,153.9
464.0054865390713,154.0
464.36041510912855,154.10000000000002
464.7157145257642,154.20000000000002
465.0713854967477,154.3
465.4274287317759,154.4
465.7838449424802,154.5
466.1406348424323,154.60000000000002
466.4977991471529,154.70000000000002
466.8553385741173,154.8
467.2132538427627,154.9
467.5715456744966,155.0
467.9302147927015,155.10000000000002
468.2892619227451,155.20000000000002
468.6486877919846,155.3
469.008493129776,155.4
469.3686786674801,155.5
469.7292451384697,155.60000000000002
470.0901932781389,155.70000000000002
470.4515238239067,155.8
470.8132375152295,155.9
471.1753350936023,156.0
471.5378173025733,156.10000000000002
471.9006848877437,156.20000000000002
472.26393859678126,156.3
472.62757917942577,156.4
472.99160738749566,156.5
473.3560239748966,156.60000000000002
473.7208296976284,156.70000000000002
474.0860253137951,156.8
474.4516115836089,156.9
474.8175892694008,157.0
475.1839591356271,157.10000000000002
475.5507219488776,157.20000000000002
475.9178784778832,157.3
476.285429493524,157.4
476.65337576883735,157.5
477.0217180790259,157.60000000000002
477.3904572014644,157.70000000000002
477.7595939157085,157.8
478.1291290035047,157.9
478.4990632487946,158.0
478.8693974377268,158.10000000000002
479.2401323586615,158.20000000000002
479.6112688021815,158.3
479.98280756110046,158.4
480.3547494304689,158.5
480.72709520758406,158.60000000000002
481.0998456919983,158.70000000000002
481.4730016855276,158.8
481.8465639922579,158.9
482.2205334185578,159.0
482.5949107730823,159.10000000000002
482.96969686678426,159.20000000000002
483.34489251292354,159.3
483.7204985270725,159.4
484.096515727127,159.5
484.4729449333156,159.60000000000002
484.8497869682068,159.70000000000002
485.2270426567173,159.8
485.6047128261232,159.9
485.9827983060666,160.0
486.3612999285669,160.10000000000002
486.74021852802616,160.20000000000002
487.1195549412406,160.3
487.4993100074114,160.4
487.8794845681484,160.5
488.2600794674841,160.60000000000002
488.6410955518815,160.70000000000002
489.022533670241,160.8
489.40439467391286,160.9
489.7866794167052,161.0
490.16938875489205,161.10000000000002
490.5525235472247,161.20000000000002
490.93608465494,161.3
491.3200729417706,161.4
491.704489273952,161.5
492.08933452023626,161.60000000000002
492.4746095518975,161.70000000000002
492.8603152427455,161.8
493.2464524691304,161.9
493.63302210995664,162.0
494.0200250466912,162.10000000000002
494.4074621633728,162.20000000000002
494.795334346624,162.3
495.1836424856568,162.4
495.5723874722879,162.5
495.9615702009446,162.60000000000002
496.3511915686761,162.70000000000002
496.7412524751637,162.8
497.131753822732,162.9
497.52269651635777,163.0
497.9140814636791,163.10000000000002
498.305909575008,163.20000000000002
498.6981817633396,163.3
499.0908989443626,163.4
499.4840620364697,163.5
499.877671960768,163.60000000000002
500.2717296410886,163.70000000000002
500.6662360040007,163.8
501.06119197881617,163.9
501.4565984976065,164.0
501.85245649520886,164.10000000000002
502.2487669092398,164.20000000000002
502.6455306801044,164.3
503.0427487510077,164.4
503.44042206796473,164.5
503.8385515798143,164.60000000000002
504.2371382382266,164.70000000000002
504.63618299771593,164.8
505.035686815651,164.9
505.4356506522684,165.0
505.8360754706803,165.10000000000002
506.2369622368884,165.20000000000002
506.6383119197941,165.3
507.0401254912104,165.4
507.4424039258741,165.5
507.8451482014544,165.60000000000002
508.24835929856704,165.70000000000002
508.6520382007868,165.8
509.0561858946562,165.9
509.4608033696988,166.0
509.8658916184301,166.10000000000002
510.2714516363728,166.20000000000002
510.6774844220624,166.3
511.0839909770656,166.4
511.4909723059885,166.5
511.8984294164893,166.60000000000002
512.3063633192905,166.70000000000002
512.7147750281932,166.8
513.1236655600844,166.9
513.5330359349551,167.0
513.9428871759093,167.10000000000002
514.3532203091762,167.20000000000002
514.7640363641243,167.3
515.175336373272,167.4
515.5871213723036,167.5
515.9993924000781,167.60000000000002
516.4121504986435,167.70000000000002
516.8253967132507,167.8
517.2391320923643,167.9
517.6533576876775,168.0
518.0680745541231,168.10000000000002
518.4832837498878,168.20000000000002
518.8989863364266,168.3
519.3151833784711,168.4
519.73187594405,168.5
520.1490651044958,168.60000000000002
520.5667519344616,168.70000000000002
520.9849375119338,168.8
521.4036229182453,168.9
521.8228092380897,169.0
522.2424975595345,169.10000000000002
522.662688974034,169.20000000000002
523.0833845764461,169.3
523.5045854650414,169.4
523.9262927415209,169.5
524.3485075110294,169.60000000000002
524.771230882167,169.70000000000002
525.1944639670074,169.8
525.6182078811071,169.9
526.0424637435249,170.0
526.4672326768324,170.10000000000002
526.8925158071294,170.20000000000002
527.3183142640596,170.3
527.744629180823,170.4
528.1714616941925,170.5
528.5988129445284,170.60000000000002
529.02668407579,170.70000000000002
529.4550762355557,170.8
529.8839905750337,170.9
530.3134282490795,171.0
530.7433904162084,171.10000000000002
531.1738782386134,171.20000000000002
531.6048928821792,171.3
532.0364355164966,171.4
532.4685073148794,171.5
532.901109454379,171.60000000000002
533.3342431158,171.70000000000002
533.7679094837158,171.8
534.202109746485,171.9
534.6368450962656,172.0
535.0721167290329,172.10000000000002
535.5079258445935,172.20000000000002
535.9442736466026,172.3
536.381161342579,172.4
536.8185901439223,172.5
537.2565612659288,172.60000000000002
537.6950759278078,172.70000000000002
538.1341353526972,172.8
538.5737407676822,172.9
539.0138934038097,173.0
539.4545944961051,173.10000000000002
539.8958452835903,173.20000000000002
540.3376470093008,173.3
540.7800009203,173.4
541.2229082677002,173.5
541.666370306674,173.60000000000002
542.1103882964801,173.70000000000002
542.5549635004701,173.8
543.0000971861152,173.9
543.4457906250183,174.0
543.892045092933,174.10000000000002
544.3388618697805,174.20000000000002
544.7862422396697,174.3
545.2341874909123,174.4
545.6826989160407,174.5
546.1317778118304,174.60000000000002
546.5814254793116,174.70000000000002
547.031643223792,174.8
547.4824323548738,174.9
547.9337941864721,175.0
548.3857300368337,175.10000000000002
548.8382412285532,175.20000000000002
549.2913290885962,175.3
549.7449949483151,175.4
550.1992401434683,175.5
550.6540660142396,175.60000000000002
551.1094739052567,175.70000000000002
551.5654651656113,175.8
552.0220411488766,175.9
552.4792032131322,176.0
552.9369527209737,176.10000000000002
553.395291039542,176.20000000000002
553.8542195405379,176.3
554.3137396002419,176.4
554.7738525995366,176.5
555.2345599239253,176.60000000000002
555.6958629635503,176.70000000000002
556.1577631132179,176.8
556.6202617724132,176.9
557.0833603453246,177.0
557.547060240862,177.10000000000002
558.0113628726801,177.20000000000002
558.476269659195,177.3
558.9417820236084,177.4
559.4079013939291,177.5
559.8746292029912,177.60000000000002
560.3419668884774,177.70000000000002
560.8099158929388,177.8
561.2784776638188,177.9
561.7476536534735,178.0
562.2174453191914,178.10000000000002
562.6878541232172,178.20000000000002
563.1588815327746,178.3
563.6305290200867,178.4
564.102798062398,178.5
564.5756901419975,178.60000000000002
565.0492067462419,178.70000000000002
565.5233493675767,178.8
565.9981195035565,178.9
566.4735186568755,179.0
566.9495483353819,179.10000000000002
567.4262100521056,179.20000000000002
567.9035053252798,179.3
568.3814356783652,179.4
568.8600026400715,179.5
569.3392077443839,179.60000000000002
569.8190525305847,179.70000000000002
570.2995385432772,179.8
570.7806673324103,179.9
571.2624404533008,180.0
571.7448594666625,180.10000000000002
572.2279259386218,180.2
572.711641440751,180.3
573.1960075500892,180.4
573.6810258491653,180.5
574.1666979260252,180.6
574.6530253742566,180.7
575.1400097930128,180.8
575.6276527870405,180.9
576.1159559667025,181.0
576.6049209480036,181.1
577.0945493526182,181.2
577.5848428079144,181.3
578.0758029469815,181.4
578.567431408653,181.5
579.0597298375375,181.6
579.5526998840415,181.7
580.0463432043972,181.8
580.5406614606898,181.9
581.0356563208817,182.0
581.5313294588443,182.1
582.0276825543813,182.2
582.5247172932561,182.3
583.0224353672212,182.4
583.5208384740462,182.5
584.0199283175425,182.6
584.5197066075925,182.7
585.0201750601815,182.8
585.5213353974207,182.9
586.0231893475775,183.0
586.5257386451044,183.1
587.0289850306682,183.2
587.5329302511776,183.3
588.0375760598146,183.4
588.54292421606,183.5
589.048976485727,183.6
589.555734640987,183.7
590.0632004604039,183.8
590.571375728957,183.9
591.0802622380796,184.0
591.5898617856827,184.1
592.1001761761883,184.2
592.6112072205589,184.3
593.1229567363306,184.4
593.6354265476399,184.5
594.1486184852591,184.6
594.6625343866256,184.7
595.1771760958732,184.8
595.6925454638629,184.9
596.2086443482194,185.0
596.7254746133573,185.1
597.2430381305156,185.2
597.7613367777926,185.3
598.2803724401741,185.4
598.8001470095713,185.5
599.3206623848475,185.6
599.841920471857,185.7
600.3639231834757,185.8
600.8866724396354,185.9
601.410170167357,186.0
601.9344183007867,186.1
602.4594187812255,186.2
602.9851735571681,186.3
603.5116845843366,186.4
604.0389538257136,186.5
604.5669832515788,186.6
605.0957748395415,186.7
605.6253305745822,186.8
606.15565244908,186.9
606.6867424628545,187.0
607.2186026231992,187.1
607.7512349449207,187.2
608.2846414503691,187.3
608.8188241694811,187.4
609.3537851398146,187.5
609.8895264065834,187.6
610.4260500226982,187.7
610.9633580488037,187.8
611.5014525533131,187.9
612.0403356124501,188.0
612.5800093102853,188.1
613.1204757387733,188.2
613.6617369977937,188.3
614.2037951951913,188.4
614.7466524468111,188.5
615.2903108765413,188.6
615.8347726163497,188.7
616.3800398063275,188.8
616.9261145947254,188.9
617.4729991379988,189.0
618.0206956008435,189.1
618.5692061562382,189.2
619.118532985489,189.3
619.6686782782649,189.4
620.219644232644,189.5
620.7714330551535,189.6
621.3240469608116,189.7
621.877488173172,189.8
622.4317589243633,189.9
622.9868614551347,190.0
623.542798014897,190.1
624.0995708617686,190.2
624.6571822626161,190.3
625.2156344931019,190.4
625.7749298377254,190.5
626.3350705898673,190.6
626.896059051838,190.7
627.4578975349194,190.8
628.0205883594098,190.9
628.5841338546744,191.0
629.1485363591855,191.1
629.7137982205694,191.2
630.2799217956581,191.3
630.8469094505302,191.4
631.41476356056,191.5
631.9834865104667,191.6
632.5530806943586,191.7
633.1235485157853,191.8
633.6948923877814,191.9
634.2671147329169,192.0
634.8402179833498,192.1
635.4142045808676,192.2
635.9890769769446,192.3
636.5648376327845,192.4
637.1414890193789,192.5
637.719033617549,192.6
638.2974739180013,192.7
638.8768124213794,192.8
639.4570516383125,192.9
640.0381940894667,193.0
640.6202423056021,193.1
641.2031988276188,193.2
641.7870662066146,193.3
642.3718470039341,193.4
642.9575437912256,193.5
643.5441591504921,193.6
644.1316956741468,193.7
644.7201559650674,193.8
645.3095426366506,193.9
645.8998583128682,194.0
646.4911056283204,194.1
647.0832872282906,194.2
647.6764057688085,194.3
648.2704639166997,194.4
648.8654643496441,194.5
649.4614097562361,194.6
650.0583028360372,194.7
650.656146299641,194.8
651.2549428687215,194.9
651.8546952761048,195.0
652.4554062658177,195.1
653.0570785931496,195.2
653.6597150247175,195.3
654.2633183385202,195.4
654.8678913240011,195.5
655.4734367821108,195.6
656.0799575253673,195.7
656.6874563779173,195.8
657.2959361756001,195.9
657.9053997660095,196.0
658.5158500085563,196.1
659.1272897745325,196.2
659.7397219471768,196.3
660.3531494217352,196.4
660.9675751055316,196.5
661.5830019180268,196.6
662.1994327908858,196.7
662.8168706680495,196.8
663.4353185057932,196.9
664.0547792727995,197.0
664.6752559502213,197.1
665.2967515317556,197.2
665.9192690237053,197.3
666.5428114450516,197.4
667.167381827524,197.5
667.7929832156665,197.6
668.4196186669116,197.7
669.047291251649,197.8
669.6760040532981,197.9
670.305760168377,198.0
670.9365627065775,198.1
671.5684147908357,198.2
672.2013195574087,198.3
672.8352801559413,198.4
673.4702997495463,198.5
674.1063815148781,198.6
674.7435286422046,198.7
675.3817443354868,198.8
676.0210318124524,198.9
676.6613943046731,199.0
677.3028350576415,199.1
677.9453573308489,199.2
678.5889643978652,199.3
679.2336595464167,199.4
679.8794460784609,199.5
680.5263273102728,199.6
681.1743065725263,199.7
681.8233872103665,199.8
682.4735725834992,199.9
683.1248660662679,200.0
683.777271047743,200.1
684.430790931797,200.2
685.0854291371937,200.3
685.7411890976709,200.4
686.3980742620246,200.5
687.0560880941968,200.6
687.7152340733585,200.7
688.3755156939985,200.8
689.0369364660146,200.9
689.699499914791,201.0
690.3632095812968,201.1
691.0280690221722,201.2
691.6940818098158,201.3
692.3612515324777,201.4
693.029581794353,201.5
693.6990762156669,201.6
694.3697384327699,201.7
695.0415720982365,201.8
695.7145808809494,201.9
696.3887684662019,202.0
697.0641385557882,202.1
697.7406948680998,202.2
698.4184411382236,202.3
699.0973811180373,202.4
699.7775185763088,202.5
700.4588572987939,202.6
701.1414010883333,202.7
701.8251537649568,202.8
702.5101191659799,202.9
703.1963011461088,203.0
703.8837035775379,203.1
704.5723303500558,203.2
705.2621853711511,203.3
705.9532725661091,203.4
706.6455958781257,203.5
707.3391592684053,203.6
708.0339667162746,203.7
708.7300222192832,203.8
709.4273297933163,203.9
710.1258934727025,204.0
710.825717310322,204.1
711.5268053777198,204.2
712.229161765214,204.3
712.9327905820081,204.4
713.6376959563097,204.5
714.3438820354339,204.6
715.0513529859286,204.7
715.7601129936811,204.8
716.470166264043,204.9
717.181517021936,205.0
717.8941695119837,205.1
718.6081279986181,205.2
719.323396766206,205.3
720.0399801191703,205.4
720.7578823821071,205.5
721.4771078999124,205.6
722.1976610378993,205.7
722.919546181931,205.8
723.642767738543,205.9
724.3673301350619,206.0
725.0932378197432,206.1
725.820495261892,206.2
726.5491069519952,206.3
727.279077401851,206.4
728.0104111447015,206.5
728.743112735359,206.6
729.4771867503439,206.7
730.2126377880196,206.8
730.9494704687238,206.9
731.6876894349061,207.0
732.4272993512611,207.1
733.1683049048787,207.2
733.910710805366,207.3
734.6545217850028,207.4
735.3997425988714,207.5
736.1463780250057,207.6
736.8944328645323,207.7
737.643911941816,207.8
738.3948201046014,207.9
739.147162224171,208.0
739.9009431954717,208.1
740.6561679372886,208.2
741.4128413923786,208.3
742.1709685276275,208.4
742.9305543342024,208.5
743.6916038277021,208.6
744.4541220483171,208.7
745.2181140609806,208.8
745.9835849555294,208.9
746.7505398468619,209.0
747.5189838750947,209.1
748.2889222057255,209.2
749.0603600298025,209.3
749.8333025640694,209.4
750.6077550511509,209.5
751.3837227597087,209.6
752.1612109846059,209.7
752.9402250470841,209.8
753.7207702949261,209.9
754.5028521026317,210.0
755.2864758715878,210.1
756.0716470302451,210.2
756.8583710342926,210.3
757.6466533668314,210.4
758.4364995385606,210.5
759.2279150879464,210.6
760.0209055814115,210.7
760.8154766135186,210.8
761.6116338071441,210.9
762.4093828136758,211.0
763.208729313194,211.1
764.0096790146604,211.2
764.812237656108,211.3
765.6164110048327,211.4
766.4222048575913,211.5
767.229625040785,211.6
768.0386774106679,211.7
768.8493678535385,211.8
769.6617022859376,211.9
770.475686654857,212.0
771.2913269379349,212.1
772.108629143661,212.2
772.9275993115858,212.3
773.74824351253,212.4
774.5705678487849,212.5
775.3945784543362,212.6
776.2202814950627,212.7
777.0476831689668,212.8
777.8767897063769,212.9
778.7076073701771,213.0
779.5401424560154,213.1
780.3744012925349,213.2
781.2103902415959,213.3
782.0481156984996,213.4
782.8875840922148,213.5
783.7288018856086,213.6
784.5717755756782,213.7
785.4165116937869,213.8
786.2630168058892,213.9
787.1112975127809,214.0
787.9613604503295,214.1
788.8132122897171,214.2
789.6668597376867,214.3
790.522309536781,214.4
791.3795684656018,214.5
792.2386433390418,214.6
793.0995410085551,214.7
793.9622683623921,214.8
794.8268323258745,214.9
795.6932398616364,215.0
796.5614979698954,215.1
797.4316136887107,215.2
798.3035940942473,215.3
799.1774463010444,215.4
800.0531774622872,215.5
800.930794770073,215.6
801.8103054556867,215.7
802.6917167898813,215.8
803.5750360831508,215.9
804.4602706860155,216.0
805.3474279893034,216.1
806.2365154244357,216.2
807.1275404637199,216.3
808.0205106206315,216.4
808.9154334501151,216.5
809.8123165488838,216.6
810.7111675557038,216.7
811.6119941517119,216.8
812.5148040607074,216.9
813.4196050494658,217.0
814.326404928044,217.1
815.2352115500961,217.2
816.1460328131849,217.3
817.0588766590996,217.4
817.9737510741813,217.5
818.8906640896379,217.6
819.8096237818752,217.7
820.7306382728284,217.8
821.6537157302903,217.9
822.5788643682457,218.0
823.5060924472115,218.1
824.4354082745773,218.2
825.3668202049455,218.3
826.3003366404881,218.4
827.2359660312881,218.5
828.173716875695,218.6
829.1135977206847,218.7
830.0556171622113,218.8
830.9997838455843,218.9
831.94610646582,219.0
832.894593768019,219.1
833.8452545477415,219.2
834.7980976513782,219.3
835.7531319765322,219.4
836.710366472403,219.5
837.6698101401788,219.6
838.6314720334129,219.7
839.5953612584332,219.8
840.5614869747342,219.9
841.5298583953745,220.0
842.5004847873868,220.1
843.4733754721852,220.2
844.44853982598,220.3
845.4259872801915,220.4
846.4057273218716,220.5
847.3877694941319,220.6
848.37212339656,220.7
849.3587986856681,220.8
850.3478050753216,220.9
851.3391523371758,221.0
852.3328503011294,221.1
853.3289088557656,221.2
854.3273379488095,221.3
855.3281475875856,221.4
856.3313478394767,221.5
857.3369488323949,221.6
858.3449607552475,221.7
859.3553938584124,221.8
860.3682584542248,221.9
861.3835649174501,222.0
862.4013236857851,222.1
863.4215452603378,222.2
864.4442402061378,222.3
865.4694191526401,222.4
866.497092794216,222.5
867.5272718906893,222.6
868.5599672678329,222.7
869.5951898179103,222.8
870.6329505001912,222.9
871.6732603414897,223.0
872.7161304367,223.1
873.7615719493424,223.2
874.8095961121119,223.3
875.8602142274308,223.4
876.9134376680109,223.5
877.9692778774162,223.6
879.0277463706377,223.7
880.0888547346636,223.8
881.1526146290671,223.9
882.219037786595,224.0
883.2881360137544,224.1
884.359921191422,224.2
885.4344052754428,224.3
886.5116002972401,224.4
887.5915183644465,224.5
888.6741716615094,224.6
889.7595724503394,224.7
890.8477330709326,224.8
891.9386659420173,224.9
893.0323835617155,225.0
894.1288985081806,225.1
895.2282234402736,225.2
896.3303710982277,225.3
897.4353543043234,225.4
898.5431859635776,225.5
899.6538790644287,225.6
900.7674466794272,225.7
901.8839019659616,225.8
903.0032581669502,225.9
904.125528611564,226.0
905.250726715964,226.1
906.3788659840164,226.2
907.50996000805,226.3
908.6440224696094,226.4
909.7810671401852,226.5
910.9211078820128,226.6
912.0641586488168,226.7
913.2102334866152,226.8
914.3593465344876,226.9
915.5115120253924,227.0
916.6667442869544,227.1
917.825057742295,227.2
918.9864669108435,227.3
920.150986409176,227.4
921.3186309518488,227.5
922.4894153522569,227.6
923.663354523477,227.7
924.8404634791626,227.8
926.0207573343864,227.9
927.2042513065556,228.0
928.3909607162848,228.1
929.580900988318,228.2
930.7740876524376,228.3
931.9705363443863,228.4
933.170262806804,228.5
934.37328289018,228.6
935.5796125537928,228.7
936.789267866689,228.8
938.0022650086516,228.9
939.2186202711996,229.0
940.4383500585592,229.1
941.6614708887,229.2
942.8879993943424,229.3
944.1179523239888,229.4
945.3513465429626,229.5
946.5881990344692,229.6
947.8285269006562,229.7
949.0723473636864,229.8
950.3196777668448,229.9
951.5705355756104,230.0
952.8249383787982,230.1
954.082903889664,230.2
955.3444499470615,230.3
956.6095945165732,230.4
957.8783556916942,230.5
959.1507516949883,230.6
960.4268008793066,230.7
961.7065217289615,230.8
962.9899328609667,230.9
964.2770530262532,231.0
965.5679011109283,231.1
966.8624961375316,231.2
968.1608572662924,231.3
969.4630037964486,231.4
970.7689551675212,231.5
972.0787309606602,231.6
973.3923508999444,231.7
974.7098348537752,231.8
976.0312028361932,231.9
977.3564750082896,232.0
978.6856716796054,232.1
980.0188133095198,232.2
981.3559205087008,232.3
982.6970140405444,232.4
984.0421148226312,232.5
985.3912439282212,232.6
986.744422587744,232.7
988.1016721903068,232.8
989.4630142852373,232.9
990.8284705836304,233.0
992.1980629599316,233.1
993.571813453498,233.2
994.9497442702336,233.3
996.3318777841964,233.4
997.7182365392612,233.5
999.108843250772,233.6
1000.5037208072308,233.7
1001.902892272014,233.8
1003.3063808850852,233.9
1004.7142100647554,234.0
1006.12640340945,234.1
1007.5429846994808,234.2
1008.9639778988876,234.3
1010.3894071572582,234.4
1011.819296811583,234.5
1013.2536713881384,234.6
1014.6925556044022,234.7
1016.1359743709502,234.8
1017.5839527934396,234.9
1019.0365161745588,235.0
1020.4936900160442,235.1
1021.9555000206906,235.2
1023.4219720944131,235.3
1024.893132348308,235.4
1026.3690071007754,235.5
1027.8496228796073,235.6
1029.3350064241888,235.7
1030.8251846876467,235.8
1032.3201848390718,235.9
1033.8200342657574,236.0
1035.324760575441,236.1
1036.834391598643,236.2
1038.348955390947,236.3
1039.8684802353698,236.4
1041.392994644751,236.5
1042.9225273641655,236.6
1044.4571073733462,236.7
1045.9967638891983,236.8
1047.5415263682723,236.9
1049.0914245093302,237.0
1050.6464882559044,237.1
1052.2067477989171,237.2
1053.7722335793062,237.3
1055.3429762907265,237.4
1056.9190068822388,237.5
1058.500356561061,237.6
1060.0870567953623,237.7
1061.67913931708,237.8
1063.2766361247643,237.9
1064.8795794864998,238.0
1066.4880019428106,238.1
1068.1019363096525,238.2
1069.721415681424,238.3
1071.346473434019,238.4
1072.9771432279156,238.5
1074.6134590113277,238.6
1076.25545502336,238.7
1077.9031657972546,238.8
1079.5566261636502,238.9
1081.2158712538796,239.0
1082.880936503341,239.1
1084.551857654887,239.2
1086.2286707622973,239.3
1087.911412193734,239.4
1089.6001186353258,239.5
1091.294827094732,239.6
1092.995574904811,239.7
1094.702399727283,239.8
1096.4153395565056,239.9
1098.1344327232484,240.0
1099.8597178985538,240.1
1101.5912340976442,240.2
1103.3290206838765,240.3
1105.073117372753,240.4
1106.823564236002,240.5
1108.5804017056985,240.6
1110.343670578465,240.7
1112.1134120197182,240.8
1113.8896675679628,240.9
1115.6724791391766,241.0
1117.4618890312463,241.1
1119.2579399284552,241.2
1121.0606749060446,241.3
1122.8701374348618,241.4
1124.686371386029,241.5
1126.5094210357302,241.6
1128.33933107003,241.7
1130.176146589786,241.8
1132.019913115629,241.9
1133.8706765930058,242.0
1135.7284833972972,242.1
1137.5933803390412,242.2
1139.4654146691817,242.3
1141.344634084456,242.4
1143.2310867327965,242.5
1145.1248212188843,242.6
1147.0258866097154,242.7
1148.9343324403037,242.8
1150.8502087194563,242.9
1152.7735659356135,243.0
1154.7044550628038,243.1
1156.6429275666933,243.2
1158.589035410689,243.3
1160.5428310621771,243.4
1162.5043674988444,243.5
1164.473698215084,243.6
1166.45087722851,243.7
1168.4359590865838,243.8
1170.4289988733135,243.9
1172.4300522160947,244.0
1174.439175292628,244.1
1176.4564248379552,244.2
1178.4818581516124,244.3
1180.515533104884,244.4
1182.5575081481873,244.5
1184.6078423185495,244.6
1186.666595247225,244.7
1188.7338271674323,244.8
1190.8095989221974,244.9
1192.8939719723408,245.0
1194.987008404583,245.1
1197.088770939781,245.2
1199.1993229413188,245.3
1201.3187284235876,245.4
1203.447052060652,245.5
1205.5843591950263,245.6
1207.7307158466162,245.7
1209.8861887217724,245.8
1212.050845222547,245.9
1214.2247534560586,246.0
1216.4079822440244,246.1
1218.6006011324455,246.2
1220.802680401477,246.3
1223.0142910754298,246.4
1225.23550493297,246.5
1227.4663945174616,246.6
1229.7070331475054,246.7
1231.9574949276432,246.8
1234.2178547592634,246.9
1236.4881883516468,247.0
1238.768572233271,247.1
1241.0590837632278,247.2
1243.3598011429126,247.3
1245.6708034278336,247.4
1247.9921705397403,247.5
1250.3239832788202,247.6
1252.6663233362276,247.7
1255.019273306763,247.8
1257.3829167017873,247.9
1259.7573379624132,248.0
1262.142622472831,248.1
1264.5388565739486,248.2
1266.9461275772585,248.3
1269.3645237789226,248.4
1271.794134474139,248.5
1274.2350499717672,248.6
1276.6873616091634,248.7
1279.1511617673611,248.8
1281.6265438864768,248.9
1284.1136024813932,249.0
1286.6124331577637,249.1
1289.1231326282525,249.2
1291.6457987291465,249.3
1294.1805304371856,249.4
1296.7274278867917,249.5
1299.286592387549,249.6
1301.8581264420316,249.7
1304.442133763989,249.8
1307.0387192968035,249.9
1309.6479892323875,250.0
1312.2700510303494,250.1
1314.9050134375748,250.2
1317.5529865081642,250.3
1320.2140816237263,250.4
1322.8884115141248,250.5
1325.5760902785212,250.6
1328.2772334069118,250.7
1330.9919578020383,250.8
1333.7203818017424,250.9
1336.4626252017165,251.0
1339.21880927876,251.1
1341.9890568143985,251.2
1344.7734921190813,251.3
1347.5722410567553,251.4
1350.3854310699762,251.5
1353.2131912055345,251.6
1356.0556521404992,251.7
1358.9129462089347,251.8
1361.7852074289594,251.9
1364.6725715305624,252.0
1367.5751759838029,252.1
1370.4931600276652,252.2
1373.4266646995206,252.3
1376.375832865127,252.4
1379.3408092492828,252.5
1382.321740467111,252.6
1385.318775055992,252.7
1388.3320635081084,252.8
1391.3617583037817,252.9
1394.408013945357,253.0
1397.470986991935,253.1
1400.5508360947174,253.2
1403.6477220332035,253.3
1406.761807752102,253.4
1409.893258399001,253.5
1413.042241362932,253.6
1416.2089263136293,253.7
1419.3934852418065,253.8
1422.5960925001175,253.9
1425.816924845207,254.0
1429.0561614804617,254.1
1432.3139840998692,254.2
1435.5905769327985,254.3
1438.8861267896923,254.4
1442.2008231088605,254.5
1445.5348580042937,254.6
1448.8884263145396,254.7
1452.2617256526255,254.8
1455.654956457198,254.9
1459.0683220447693,255.0
1462.5020286631209,255.1
1465.9562855460033,255.2
1469.431304968998,255.3
1472.9273023067492,255.4
1476.4444960914527,255.5
1479.9831080727186,255.6
1483.5433632788809,255.7
1487.125490079642,255.8
1490.7297202502757,255.9
1494.3562890372866,256.0
1498.0054352256914,256.1
1501.6774012078058,256.2
1505.3724330537823,256.3
1509.0907805837442,256.40000000000003
1512.8326974417344,256.5
1516.5984411714055,256.6
1520.3882732935658,256.7
1524.202459385666,256.8
1528.0412691631234,256.90000000000003
1531.9049765627603,257.0
1535.7938598282856,257.1
1539.708201597863,257.2
1543.6482889938734,257.3
1547.6144137149918,257.40000000000003
1551.606872130496,257.5
1555.6259653770603,257.6
1559.671999457912,257.7
1563.7452853446016,257.8
1567.8461390813638,257.90000000000003
1571.974881892158,258.0
1576.1318402905024,258.1
1580.3173461921365,258.2
1584.5317370306975,258.3
1588.77535587641,258.40000000000003
1593.0485515578175,258.5
1597.351678786946,258.6
1601.6850982876165,258.7
1606.0491769273344,258.8
1610.4442878526197,258.90000000000003
1614.8708106280865,259.0
1619.3291313793377,259.1
1623.819642939582,259.2
1628.342745000551,259.3
1632.8988442673672,259.40000000000003
1637.488354617782,259.5
1642.1116972659515,259.6
1646.7693009306497,259.7
1651.4616020082883,259.8
1656.1890447509518,259.90000000000003
1660.9520814492696,260.0
1665.7511726207729,260.1
1670.5867872034917,260.2
1675.4594027552791,260.3
1680.3695056588335,260.40000000000003
1685.3175913327784,260.5
1690.3041644489524,260.6
1695.3297391561175,260.7
1700.3948393102326,260.8
1705.499998711784,260.90000000000003
1710.6457613500609,261.0
1715.8326816549895,261.1
1721.0613247564297,261.2
1726.33226675153,261.3
1731.646094980299,261.40000000000003
1737.0034083095725,261.5
1742.4048174259672,261.6
1747.850945137795,261.7
1753.3424266867137,261.8
1758.879910068924,261.90000000000003
1764.464056366898,262.0
1770.0955400914156,262.1
1775.7750495349123,262.2
1781.5032871358942,262.3
1787.2809698555716,262.40000000000003
1793.1088295665484,262.5
1798.987613454512,262.6
1804.9180844331408,262.7
1810.9010215727544,262.8
1816.9372205435352,262.90000000000003
1823.0274940735812,263.0
1829.1726724224995,263.1
1835.3736038712332,263.2
1841.6311552287648,263.3
1847.94621235626,263.40000000000003
1854.319680709414,263.5
1860.7524859000705,263.6
1867.2455742772067,263.7
1873.7999135290595,263.8
1880.4164933062632,263.90000000000003
1887.096325867748,264.0
1893.840446749853,264.1
1900.64991545978,264.2
1907.525816194672,264.3
1914.4692585869848,264.40000000000003
1921.4813784778316,264.5
1928.563338719014,264.6
1935.7163300054945,264.7
1942.941571739251,264.8
1950.240312926412,264.90000000000003
1957.613833108496,265.0
1965.0634433302853,265.1
1972.590487144852,265.2
1980.1963416585832,265.3
1987.8824186173624,265.40000000000003
1995.650165535962,265.5
2003.50106687308,265.6
2011.4366452535244,265.7
2019.458462740656,265.8
2027.5681221607224,265.90000000000003
2035.7672684821664,266.0
2044.0575902523012,266.1
2052.440821094673,266.2
2060.918741269194,266.3
2069.493179299494,266.40000000000003
2078.16601366978,266.5
2086.939174595356,266.6
2095.814645870637,266.7
2104.794466798238,266.8
2113.8807342038062,266.90000000000003
2123.075604541221,267.0
2132.381296092284,267.1
2141.800091266992,267.2
2151.3343390088053,267.3
2160.98645731171,267.40000000000003
2170.758935854096,267.5
2180.6543387570323,267.6
2190.6753074730777,267.7
2200.8245638137373,267.8
2211.104913122536,267.90000000000003
2221.51924760325,268.0
2232.070549811301,268.1
2242.7618963185123,268.2
2253.596461561199,268.3
2264.577521882561,268.40000000000003
2275.708459781057,268.5
2286.9927683776527,268.6
2298.434056114693,268.7
2310.0360517014806,268.8
2321.802609321317,268.90000000000003
2333.737714117341,269.0
2345.845487973836,269.1
2358.1301956132925,269.2
2370.59625102897,269.3
2383.248224274914,269.40000000000003
2396.090848637829,269.5
2409.129028216224,269.6
2422.367845933584,269.7
2435.812572016824,269.8
2449.46867297081,269.90000000000003
2463.3418210846617,270.0
2477.437904506905,270.1
2491.7630379304014,270.2
2506.323573931132,270.3
2521.126115008557,270.40000000000003
2536.177526379485,270.5
2551.4849495822373,270.6
2567.0558169514184,270.7
2582.8978670313245,270.8
2599.01916099975,270.90000000000003
2615.4281001814666,271.0
2632.1334447389977,271.1
2649.14433363368,271.2
2666.470305961607,271.3
2684.121323777599,271.40000000000003
2702.1077965308905,271.5
2720.440607249345,271.6
2739.131140621825,271.7
2758.1913131439087,271.8
2777.6336055075385,271.90000000000003
2797.471097436175,272.0
2817.717505185515,272.1
2838.387221955056,272.2
2859.4953614810324,272.3
2881.0578051108005,272.40000000000003
2903.0912526929096,272.5
2925.613277653297,272.6
2948.6423866707214,272.7
2972.1980844130067,272.8
2996.3009438486106,272.90000000000003
3020.9726827106438,273.0
3046.236246759505,273.1
3072.11590057079,273.2
3098.6373266656647,273.3
3125.827733904769,273.40000000000003
3153.7159761867565,273.5
3182.332682630932,273.6
3211.710400577966,273.7
3241.8837529308566,273.8
3272.8896115644693,273.90000000000003
3304.767288783012,274.0
3337.5587490854523,274.1
3371.3088438366394,274.2
3406.0655718321696,274.3
3441.880369199617,274.40000000000003
3478.80843262609,274.5
3516.9090805344317,274.6
3556.2461575879865,274.7
3596.8884888078287,274.8
3638.9103906557366,274.90000000000003
3682.392247727186,275.0
3727.4211652488816,275.1
3774.091709442596,275.2
3822.506750096441,275.3
3872.778422446344,275.40000000000003
3925.0292288639594,275.5
3979.3933050247465,275.6
4036.0178803835393,275.7
4095.06496922169,275.8
4156.713336554696,275.90000000000003
4221.160793316314,276.0
4288.626888052891,276.1
4359.356078716342,276.2
4433.621489159897,276.3
4511.729382157266,276.40000000000003
4594.024516285884,276.5
4680.896600798905,276.6
4772.788124784157,276.7
4870.203920379374,276.8
4973.722933047711,276.90000000000003
5084.012827342224,277.0
5201.84827252149,277.1
5328.134056484582,277.2
5463.93461097216,277.3
5610.512161704841,277.40000000000003
5769.376648647726,277.5
5942.351963917258,277.6
6131.665210628611,277.7
6340.069078471629,277.8
6571.01291136402,277.90000000000003
6828.887156676666,278.0
7119.3815575592125,278.1
7450.025443374955,278.2
7831.030723737601,278.3
8276.660871771852,278.40000000000003
8807.563699817574,278.5
9454.988373063728,278.6
10268.99752035707,278.7
11336.087746876236,278.8
12822.35315079296,278.90000000000003
15101.90509240136,279.0
19284.62130765176,279.1
31701.951550392005,279.2


==> anc/analytic_minimal_cs2.csv <==
mu_MeV,cs2
90.30419386241176,0.3333338783393373
94.68680034861156,0.3333353162172911
97.56648500166224,0.3333375353322471
99.77685659394425,0.3333404762104056
101.59892172543717,0.3333440972984299
103.16427422175664,0.3333483665367812
104.54591328600344,0.3333532577887718
105.78885229672278,0.3333587489755256
106.92294833939718,0.3333648209751537
107.96909496560995,0.3333714569175083
108.94252616792232,0.3333786417047945
109.85471671366498,0.3333863616707186
110.7145412319248,0.3333946043293976
111.52901536356268,0.3334033581850208
112.3037884442906,0.3334126125841073
113.04348185571818,0.3334223575985239
113.75192791348933,0.3334325839312737
114.4323426030673,0.3334432828395037
115.08745310350952,0.3334544460707763
115.71959366735771,0.3334660658097232
116.330778883971,0.3334781346329427
116.92276047468371,0.333490645470526
117.4970718954918,0.3335035915729757
118.05506377669002,0.3335169664825529
118.59793238227886,0.3335307640082968
119.12674268610655,0.3335449782041176
119.64244724942333,0.3335596033494763
120.14590178990314,0.333574633932262
120.63787811867095,0.333590064633544
121.11907496512602,0.3336058903139381
121.59012709290384,0.3336221060013638
122.05161302284948,0.3336387068800119
122.50406161250083,0.3336556882803688
122.94795769072655,0.3336730456701648
123.38374690686246,0.3336907746461383
123.81183992305428,0.3337088709265191
124.2326160544557,0.3337273303441502
124.64642644289168,0.3337461488401794
125.05359683443112,0.3337653224582569
125.4544300191501,0.3337848473391888
125.8492079815563,0.3338047197159985
126.23819380218168,0.3338249359093563
126.62163334435432,0.3338454923233423
126.999756754833,0.3338663854415094
127.37277980259393,0.3338876118232201
127.74090507642369,0.3339091681002316
128.10432305894577,0.3339310509735093
128.46321309218067,0.3339532572102445
128.81774424761915,0.3339757836410658
129.16807611200264,0.3339986271574197
129.51435949849565,0.3340217847091159
129.8567370916546,0.3340452533020159
130.1953440335081,0.3340690299958603
130.53030845713252,0.3340931119022187
130.8617519733101,0.3341174961825584
131.18979011517166,0.3341421800464173
131.51453274513486,0.3341671607496792
131.8360844279405,0.3341924355929404
132.15454477314523,0.334218001919962
132.47000875004667,0.3342438571162029
132.78256697768154,0.3342699986074275
133.09230599224537,0.3342964238583838
133.39930849402768,0.3343231303715443
133.70365357573075,0.3343501156859114
134.00541693384503,0.3343773773758772
134.30467106457908,0.3344049130501381
134.60148544568915,0.3344327203506595
134.8959267054192,0.334460796951688
135.18805877964,0.334489140558807
135.4779430581712,0.3345177489080357
135.765638521175,0.3345466197649662
136.05120186642426,0.3345757509239388
136.33468762817537,0.3346051402072513
136.6161482883056,0.3346347854644024
136.89563438031715,0.3346646845713654
137.17319458675368,0.3346948354298927
137.4488758305289,0.3347252359668476
137.72272336062014,0.3347558841335623
137.9947808325447,0.3347867779052223
138.26509038399598,0.3348179152802732
138.5336927059897,0.3348492942798517
138.8006271098369,0.3348809129472366
139.0659315902384,0.3349127693473216
139.32964288476737,0.3349448615661066
139.59179652998878,0.3349771877102083
139.85242691444284,0.3350097459063881
140.11156732870137,0.3350425343010961
140.3692500126918,0.3350755510600331
140.62550620046642,0.3351087943677253
140.88036616258236,0.3351422624271158
141.13385924624475,0.335175953459169
141.38601391335453,0.3352098657024885
141.636857776592,0.3352439974129472
141.88641763365715,0.3352783468633308
142.13471949977998,0.3353129123429917
142.38178863860546,0.335347692157515
142.62764959154993,0.3353826846283942
142.87232620572064,0.3354178880927184
143.11584166048138,0.3354533009028677
143.3582184927442,0.3354889214262195
143.5994786210595,0.3355247480448635
143.8396433685732,0.3355607791553239
144.0787334849153,0.335597013168292
144.31676916707858,0.3356334485083659
144.5537700793439,0.3356700836137972
144.78975537230482,0.335706916936246
145.0247437010387,0.3357439469405429
145.25875324247227,0.3357811721044575
145.4918017119829,0.3358185909184731
145.72390637927663,0.3358562018855687
145.95508408358097,0.3358940035210064
146.18535124818698,0.3359319943521251
146.41472389437553,0.3359701729181389
146.64321765475768,0.3360085377699425
146.8708477860594,0.3360470874699201
147.0976291813786,0.3360858205917609
147.32357638193986,0.3361247357202785
147.5487035883726,0.3361638314512354
147.77302467153504,0.3362031063911722
147.99655318290598,0.3362425591572401
148.21930236456586,0.33628218837704
148.44128515878583,0.3363219926884632
148.6625142172434,0.3363619707395371
148.8830019098825,0.336402121188275
149.10276033343422,0.3364424427025295
149.321801319614,0.3364829339598493
149.54013644300937,0.3365235936473388
149.75777702867322,0.3365644204615226
149.9747341594355,0.3366054131082121
150.19101868294533,0.3366465703023756
150.40664121845597,0.3366878907680115
150.62161216336426,0.3367293732380237
150.8359416995143,0.3367710164541015
151.04963979927646,0.3368128191666009
151.26271623141088,0.3368547801344286
151.47518056672445,0.3368968981249297
151.6870421835309,0.3369391719137764
151.89831027292095,0.3369816002848612
152.10899384385172,0.3370241820301896
152.31910172806192,0.3370669159497784
152.52864258482063,0.3371098008515535
152.73762490551582,0.3371528355512518
152.94605701808987,0.3371960188723233
153.15394709132747,0.3372393496458379
153.36130313900242,0.3372828267103914
153.5681330238883,0.3373264489120149
153.77444446163912,0.3373702151040868
153.98024502454462,0.3374141241472444
154.18554214516453,0.3374581749092995
154.39034311984787,0.3375023662651548
154.59465511214017,0.3375466970967212
154.79848515608396,0.3375911662928388
155.00184015941616,0.3376357727491971
155.20472690666605,0.3376805153682586
155.40715206215776,0.3377253930591833
155.60912217292136,0.3377704047377538
155.8106436715143,0.3378155493263033
156.01172287875863,0.3378608257536445
156.21236600639526,0.3379062329549985
156.4125791596594,0.3379517698719278
156.61236833977918,0.3379974354522678
156.81173944640125,0.3380432286500608
157.01069827994434,0.3380891484254923
157.2092505438854,0.3381351937448256
157.40740184697853,0.3381813635803409
157.60515770541096,0.3382276569102728
157.8025235448968,0.3382740727187508
157.99950470271142,0.3383206099957397
158.19610642966856,0.338367267736982
158.3923338920415,0.33841404494394
158.5881921734314,0.3384609406237404
158.78368627658233,0.3385079537891191
158.97882112514813,0.3385550834583664
159.1736015654089,0.3386023286552747
159.36803236794225,0.3386496884090857
159.56211822924806,0.3386971617544389
159.75586377333022,0.338744747731321
159.9492735532354,0.3387924453850172
160.14235205255116,0.3388402537660599
160.33510368686427,0.3388881719301836
160.52753280518047,0.3389361989382754
160.71964369130686,0.3389843338563295
160.9114405651989,0.3390325757554011
161.10292758427164,0.3390809237115613
161.29410884467774,0.3391293768058533
161.48498838255233,0.3391779341242479
161.6755701752266,0.3392265947576013
161.8658581424097,0.3392753578016128
162.05585614734204,0.3393242223567826
162.2455679979185,0.339373187528372
162.43499744778424,0.3394222524263615
162.62414819740314,0.3394714161654124
162.81302389509978,0.3395206778648273
163.00162813807574,0.3395700366485115
163.1899644734014,0.3396194916449351
163.37803639898306,0.3396690419870954
163.56584736450705,0.3397186868124807
163.75340077236106,0.3397684252630333
163.94069997853325,0.3398182564851143
164.12774829348996,0.339868179629468
164.31454898303272,0.3399181938511877
164.50110526913508,0.3399682983096806
164.68742033075918,0.3400184921686349
164.87349730465448,0.3400687745959861
165.05933928613638,0.3401191447638845
165.24494932984803,0.3401696018486626
165.4303304505043,0.3402201450308032
165.615485623618,0.3402707734949082
165.80041778621077,0.3403214864296675
165.98512983750658,0.3403722830278281
166.16962463961067,0.3404231624861646
166.35390501817247,0.3404741240054487
166.53797376303373,0.3405251667904204
166.72183362886298,0.3405762900497584
166.90548733577472,0.3406274929960521
167.0889375699362,0.3406787748457733
167.27218698415982,0.3407301348192479
167.4552381984834,0.3407815721406289
167.63809380073707,0.3408330860378687
167.82075634709875,0.3408846757426933
168.00322836263695,0.3409363404905745
168.185512341842,0.3409880795207049
168.36761074914656,0.3410398920759717
168.54952601943404,0.3410917774029312
168.7312605585373,0.3411437347517834
168.91281674372607,0.3411957633763478
169.09419692418462,0.3412478625340383
169.27540342147904,0.3413000314858394
169.45643853001545,0.3413522694962816
169.6373045174876,0.3414045758334187
169.81800362531672,0.3414569497688036
169.99853806908112,0.3415093905774653
170.17891003893752,0.3415618975378867
170.3591217000338,0.3416144699319815
170.53917519291332,0.3416671070450719
170.71907263391134,0.3417198081658668
170.89881611554273,0.3417725725864399
171.07840770688287,0.3418253996022083
171.2578494539403,0.3418782885119111
171.43714338002252,0.3419312386175882
171.61629148609376,0.3419842492245599
171.7952957511267,0.3420373196414062
171.97415813244655,0.3420904491799458
172.1528805660688,0.3421436371552174
172.33146496703014,0.3421968828854583
172.5099132297133,0.3422501856920856
172.6882272281654,0.3423035448996765
172.86640881641034,0.3423569598359493
173.04445982875492,0.3424104298317436
173.2223820800897,0.3424639542210023
173.40017736618344,0.3425175323407527
173.57784746397277,0.3425711635310879
173.75539413184552,0.3426248471351485
173.93281910991976,0.3426785824991047
174.1101241203167,0.3427323689721386
174.28731086742903,0.342786205906426
174.4643810381843,0.3428400926571194
174.6413363023033,0.3428940285823301
174.8181783125536,0.342948013043112
174.99490870499875,0.3430020454034435
175.1715290992427,0.3430561250302113
175.34804109866988,0.3431102512931936
175.52444629068097,0.3431644235650438
175.7007462469243,0.3432186412212741
175.87694252352324,0.3432729036402389
176.05303666129944,0.3433272102031195
176.22903018599217,0.3433815602939077
176.4049246084736,0.3434359532993907
176.58072142496073,0.3434903886091345
176.75642211722266,0.3435448656154698
176.9320281527855,0.3435993837134757
177.10754098513277,0.3436539423009652
177.28296205390225,0.34370854077847
177.45829278508032,0.3437631785492255
177.63353459119196,0.3438178550191567
177.80868887148802,0.3438725695968626
177.98375701212913,0.3439273216936029
178.15874038636656,0.3439821107232832
178.33364035471982,0.3440369361024404
178.50845826515135,0.3440917972502296
178.68319545323843,0.3441466935884092
178.85785324234186,0.344201624541328
179.032432943772,0.3442565895359107
179.2069358569521,0.3443115880016451
179.38136326957888,0.3443666193705679
179.55571645778014,0.3444216830772523
179.72999668627028,0.3444767785587936
179.90420520850296,0.3445319052547976
180.07834326682098,0.3445870626073662
180.2524120926046,0.3446422500610854
180.42641290641623,0.3446974670630121
180.60034691814408,0.3447527130626617
180.7742153271419,0.3448079875119958
180.94801932236837,0.3448632898654087
181.12176008252248,0.3449186195797166
181.2954387761781,0.3449739761141439
181.4690565619152,0.3450293589303121
181.64261458845027,0.345084767492227
181.8161139947633,0.3451402012662675
181.9895559102241,0.345195659721173
182.16294145471565,0.3452511423280321
182.33627173875576,0.345306648560271
182.5095478636172,0.3453621778936417
182.68277092144555,0.3454177298062102
182.8559419953752,0.3454733037783462
183.029062159644,0.3455288992927102
183.20213247970543,0.345584515834244
183.3751540123401,0.3456401528901582
183.54812780576415,0.3456958099499219
183.72105489973737,0.3457514865052513
183.89393632566848,0.3458071820500996
184.06677310672,0.3458628960806448
184.2395662579104,0.3459186280952808
184.41231678621543,0.345974377594605
184.58502569066783,0.3460301440814087
184.75769396245536,0.346085927060667
184.9303225850172,0.346141726039527
185.10291253413968,0.3461975405272992
185.27546477804955,0.3462533700354456
185.4479802775068,0.3463092140775708
185.6204599858954,0.3463650721694112
185.7929048493133,0.3464209438288252
185.96531580666075,0.3464768285757831
186.13769378972708,0.3465327259323573
186.31003972327727,0.3465886354227127
186.48235452513572,0.3466445565730963
186.6546391062704,0.3467004889118283
186.82689437087427,0.346756431969292
186.9991212164471,0.3468123852779243
187.1713205338745,0.3468683483722063
187.34349320750744,0.3469243207886537
187.5156401152391,0.3469803020658081
187.68776212858185,0.3470362917442262
187.8598601127422,0.3470922893664726
188.03193492669595,0.3471482944771089
188.20398742326057,0.3472043066226858
188.376018449168,0.3472603253517328
188.5480288451357,0.3473163502147507
188.7200194459372,0.3473723807642013
188.8919910804711,0.3474284165544994
189.06394457182964,0.3474844571420036
189.23588073736585,0.3475405020850078
189.4078003887603,0.347596550943732
189.5797043320865,0.3476526032803144
189.75159336787573,0.3477086586588021
189.9234682911805,0.3477647166451428
190.095329891638,0.3478207768071769
190.2671789535316,0.3478768387146278
190.43901625585244,0.3479329019390946
190.61084257235984,0.3479889660540436
190.7826586716408,0.3480450306347999
190.9544653171689,0.3481010952585386
191.1262632673622,0.3481571595042775
191.2980532756406,0.3482132229528689
191.46983609048232,0.3482692851869907
191.6416124554796,0.3483253457911395
191.81338310939387,0.3483814043516217
191.98514878620972,0.3484374604565459
192.1569102151891,0.3484935136958155
192.32866812092345,0.3485495636611197
192.5004232233864,0.3486056099459271
192.67217623798524,0.3486616521454769
192.8439278756116,0.3487176898567718
193.01567884269176,0.3487737226785701
193.18742984123637,0.3488297502113778
193.35918156888903,0.348885772057442
193.5309347189748,0.348941787820742
193.702689980548,0.3489977971069831
193.874448038439,0.3490537995235885
194.04620957330096,0.349109794679692
194.2179752616556,0.349165782186131
194.3897457759385,0.3492217616554381
194.561521784544,0.3492777327018356
194.73330395186903,0.3493336949412265
194.9050929383575,0.3493896479911887
195.07688940054243,0.3494455914709669
195.24869399108923,0.3495015250014659
195.4205073588376,0.3495574482052437
195.59233014884268,0.349613360706504
195.76416300241664,0.3496692621310897
195.9360065571687,0.3497251521064755
196.1078614470454,0.3497810302617615
196.27972830237013,0.3498368962276655
196.451607749882,0.3498927496365176
196.62350041277452,0.3499485901222515
196.795406910734,0.3500044173203993
196.96732785997656,0.3500602308680842
197.13926387328587,0.3501160304040135
197.3112155600497,0.3501718155684726
197.48318352629624,0.3502275860033176
197.65516837473007,0.3502833413519695
197.82717070476747,0.3503390812594071
197.9991911125716,0.3503948053721609
198.17123019108703,0.3504505133383057
198.34328853007403,0.3505062048074557
198.5153667161424,0.3505618794307565
198.68746533278477,0.3506175368608799
198.85958496040973,0.3506731767520165
199.0317261763745,0.3507287987598705
199.203889555017,0.3507844025416527
199.37607566768835,0.350839987756074
199.54828508278345,0.3508955540633401
199.72051836577305,0.3509511011251442
199.89277607923384,0.3510066286046621
200.0650587828796,0.3510621361665447
200.2373670335907,0.3511176234769128
200.4097013854443,0.3511730902033511
200.5820623897435,0.3512285360149011
200.75445059504665,0.3512839605820567
200.926866547196,0.3513393635767567
201.09931078934625,0.3513947446723801
201.2717838619924,0.3514501035437389
201.44428630299825,0.3515054398670733
201.616818647623,0.3515607533200454
201.7893814285492,0.3516160435817331
201.9619751759093,0.3516713103326251
202.13460041731216,0.3517265532546137
202.30725767786996,0.351781772030991
202.4799474802232,0.351836966346441
202.65267034456767,0.351892135887036
202.82542678867895,0.3519472803402292
202.998217327938,0.3520023993948504
203.17104247535605,0.3520574927410987
203.3439027415992,0.3521125600705392
203.51679863501263,0.3521676010760955
203.6897306616453,0.352222615452045
203.8626993252732,0.3522776028940131
204.03570512742283,0.3523325630989681
204.2087485673955,0.3523874957652154
204.38183014228937,0.352442400592392
204.55495034702307,0.3524972772814614
204.72810967435765,0.3525521255347079
204.90130861491977,0.3526069450557315
205.074547657223,0.3526617355494422
205.2478272876904,0.3527164967220554
205.42114799067585,0.3527712282810855
205.59451024848565,0.3528259299353418
205.76791454139965,0.3528806013949225
205.9413613476925,0.3529352423712096
206.1148511436542,0.352989852576864
206.28838440361068,0.3530444317258199
206.4619615999445,0.3530989795332801
206.63558320311463,0.3531534957157105
206.8092496816768,0.3532079799908351
206.98296150230271,0.3532624320776313
207.1567191298004,0.353316851696324
207.33052302713284,0.3533712385683815
207.50437365543752,0.3534255924165099
207.67827147404537,0.3534799129646481
207.8522169404993,0.3535341999379631
208.02621051057343,0.3535884530628452
208.20025263829064,0.3536426720669024
208.37434377594155,0.3536968566789561
208.5484843741022,0.3537510066290361
208.722674881652,0.3538051216483754
208.8969157457914,0.353859201469406
209.0712074120597,0.3539132458257533
209.24555032435163,0.353967254452232
209.4199449249358,0.3540212270848409
209.59439165447048,0.3540751634607583
209.7688909520211,0.3541290633183369
209.9434432550769,0.3541829263970998
210.1180489995674,0.3542367524377355
210.29270861987865,0.3542905411820925
210.4674225488696,0.3543442923731759
210.6421912178884,0.3543980057551418
210.8170150567875,0.3544516810732929
210.99189449394052,0.3545053180740743
211.16682995625703,0.3545589165050685
211.34182186919836,0.3546124761149911
211.51687065679275,0.3546659966536855
211.6919767416508,0.3547194778721198
211.86714054498032,0.3547729195223811
212.0423624866011,0.3548263213576713
212.21764298496004,0.3548796831323029
212.39298245714545,0.3549330046016944
212.56838131890177,0.3549862855223658
212.7438399846436,0.3550395256519342
212.91935886747032,0.3550927247491095
213.09493837918,0.3551458825736902
213.2705789302833,0.3551989988865582
213.4462809300176,0.3552520734496757
213.6220447863601,0.3553051060260801
213.79787090604236,0.3553580963798795
213.9737596945628,0.355411044276249
214.14971155620069,0.3554639494814265
214.32572689402932,0.3555168117627077
214.5018061099288,0.3555696308884425
214.67794960459932,0.3556224066280304
214.854157777574,0.3556751387519168
215.03043102723151,0.3557278270315883
215.20676975080917,0.3557804712395686
215.3831743444148,0.3558330711494148
215.55964520303985,0.3558856265357129
215.7361827205713,0.3559381371740734
215.91278728980424,0.3559906028411281
216.08945930245343,0.3560430233145249
216.2661991491661,0.3560953983729245
216.4430072195332,0.3561477277959963
216.61988390210132,0.3562000113644139
216.796829584385,0.3562522488598516
216.97384465287752,0.3563044400649802
217.15092949306293,0.3563565847634626
217.32808448942745,0.3564086827399508
217.5053100254704,0.3564607337800811
217.6826064837161,0.3565127376704701
217.8599742457245,0.3565646941987116
218.0374136921021,0.356616603153372
218.21492520251357,0.3566684643239866
218.39250915569195,0.3567202775010554
218.57016592945,0.3567720424760401
218.74789590069008,0.3568237590413596
218.9256994454159,0.3568754269903857
219.10357693874187,0.3569270461174407
219.2815287549044,0.3569786162177918
219.45955526727167,0.3570301370876494
219.6376568483545,0.3570816085241612
219.81583386981575,0.3571330303254098
219.9940867024812,0.3571844022904087
220.1724157163489,0.3572357242190984
220.35082128059983,0.3572869959123423
220.5293037636071,0.3573382171719244
220.70786353294625,0.3573893878005436
220.88650095540436,0.3574405076018118
221.06521639699045,0.3574915763802491
221.24401022294447,0.357542593941281
221.4228827977472,0.3575935600912339
221.60183448512905,0.357644474637332
221.78086564808024,0.3576953373876941
221.95997664885925,0.357746148151329
222.13916784900275,0.3577969067381328
222.31843960933423,0.3578476129588848
222.4977922899734,0.3578982666252439
222.67722625034472,0.3579488675497462
222.85674184918688,0.3579994155457996
223.03633944456143,0.3580499104276821
223.2160193938616,0.3581003520105368
223.3957820538208,0.3581507401103697
223.57562778052176,0.3582010745440454
223.7555569294047,0.3582513551292837
223.93556985527616,0.3583015816846569
224.11566691231735,0.3583517540295853
224.2958484540928,0.3584018719843345
224.47611483355809,0.3584519353700119
224.65646640306903,0.3585019440085633
224.8369035143893,0.358551897722769
225.0174265186986,0.3586017963362415
225.19803576660155,0.358651639673421
225.3787316081346,0.358701427559573
225.5595143927748,0.3587511598207842
225.74038446944783,0.35880083628396
225.9213421865355,0.3588504567768202
226.1023878918837,0.3589000211278968
226.2835219328104,0.3589495291665299
226.4647446561131,0.3589989807228648
226.64605640807687,0.3590483756278486
226.8274575344818,0.3590977137132272
227.00894838061032,0.3591469948115416
227.19052929125525,0.3591962187561256
227.3722006107269,0.3592453853811012
227.55396268286083,0.3592944945213768
227.73581585102477,0.3593435460126433
227.91776045812637,0.3593925396913706
228.0997968466204,0.3594414753948056
228.28192535851588,0.3594903529609679
228.46414633538345,0.3595391722286473
228.64646011836223,0.3595879330374004
228.82886704816724,0.3596366352275475
229.0113674650963,0.3596852786401699
229.193961709037,0.3597338631171062
229.37665011947385,0.3597823885009497
229.55943303549495,0.3598308546350452
229.7423107957993,0.3598792613634858
229.9252837387029,0.35992760853111
230.10835220214636,0.3599758959834985
230.29151652370123,0.3600241235669719
230.47477704057667,0.3600722911285863
230.65813408962623,0.3601203985161317
230.8415880073549,0.3601684455781284
231.02513912992453,0.3602164321638237
231.2087877931618,0.3602643581231898
231.3925343325637,0.3603122233069201
231.57637908330472,0.3603600275664263
231.76032238024263,0.3604077707538362
231.94436455792533,0.3604554527219896
232.1285059505971,0.3605030733244366
232.31274689220487,0.360550632415434
232.49708771640465,0.3605981298499426
232.68152875656736,0.360645565483624
232.866070345786,0.3606929391728384
233.0507128168805,0.3607402507746411
233.23545650240504,0.3607875001467803
233.42030173465355,0.3608346871476933
233.60524884566587,0.3608818116365047
233.790298167234,0.360928873473023
233.97545003090792,0.360975872517738
234.1607047680015,0.3610228086318182
234.3460627095988,0.361069681677107
234.5315241865596,0.3611164915161216
234.71708952952557,0.3611632380120486
234.90275906892583,0.3612099210287425
235.08853313498312,0.3612565404307222
235.27441205771933,0.3613030960831684
235.4603961669613,0.3613495878519213
235.64648579234657,0.3613960156034773
235.83268126332928,0.3614423792049867
236.01898290918564,0.3614886785242507
236.20539105901932,0.361534913429719
236.39190604176784,0.3615810837904871
236.5785281862072,0.3616271894762933
236.7652578209581,0.3616732303575165
236.9520952744915,0.3617192063051734
237.13904087513347,0.3617651171909157
237.32609495107135,0.3618109628870274
237.51325783035904,0.3618567432664228
237.7005298409223,0.3619024582026431
237.88791131056388,0.3619481075698542
238.07540256696967,0.3619936912428443
238.26300393771336,0.3620392090970209
238.450715750262,0.3620846610084087
238.6385383319812,0.3621300468536464
238.82647201014072,0.3621753665099847
239.01451711191945,0.3622206198552837
239.2026739644104,0.36226580676801
239.39094289462653,0.3623109271272346
239.57932422950543,0.3623559808126304
239.7678182959148,0.362400967704469
239.95642542065707,0.362445887683619
240.1451459304753,0.3624907406315434
240.3339801520576,0.3625355264302967
240.5229284120424,0.3625802449625229
240.7119910370237,0.3626248961114524
240.90116835355573,0.3626694797609007
241.0904606881584,0.3627139957952642
241.27986836732185,0.3627584440995199
241.46939171751168,0.3628028245592211
241.65903106517388,0.3628471370604961
241.84878673673956,0.3628913814900454
242.03865905863017,0.3629355577351392
242.22864835726207,0.3629796656836154
242.4187549590515,0.3630237052238769
242.60897919041972,0.3630676762448891
242.7993213777972,0.3631115786361783
242.9897818476292,0.363155412287828
243.18036092637976,0.363199177090478
243.3710589405374,0.3632428729353212
243.5618762166189,0.3632864997141015
243.75281308117476,0.3633300573191114
243.94386986079348,0.3633735456431897
244.13504688210676,0.3634169645797193
244.32634447179345,0.3634603140226249
244.51776295658505,0.3635035938663706
244.70930266326968,0.363546804005958
244.90096391869733,0.3635899443369228
245.0927470497837,0.3636330147553342
245.2846523835157,0.3636760151577914
245.4766802469553,0.3637189454414217
245.66883096724476,0.3637618055038784
245.86110487161037,0.3638045952433386
246.0535022873678,0.3638473145585005
246.24602354192632,0.363889963348582
246.4386689627932,0.3639325415133176
246.63143887757832,0.3639750489529567
246.8243336139988,0.3640174855682618
247.0173534998831,0.3640598512605053
247.2104988631758,0.3641021459314681
247.4037700319421,0.3641443694834374
247.597167334372,0.3641865218192038
247.79069109878503,0.3642286028420603
247.984341653634,0.3642706124557995
248.1781193275106,0.364312550564711
248.3720244491483,0.3643544170735802
248.5660573474281,0.3643962118876861
248.760218351382,0.364437934912798
248.9545077901976,0.3644795860551751
249.1489259932225,0.3645211652215632
249.34347328996864,0.3645626723191927
249.5381500101164,0.3646041072557773
249.7329564835196,0.3646454699395111
249.9278930402085,0.3646867602790669
250.12296001039525,0.364727978183594
250.31815772447783,0.3647691235627165
250.51348651304417,0.3648101963265307
250.70894670687636,0.3648511963856036
250.90453863695507,0.3648921236509703
251.1002626344637,0.3649329780341324
251.29611903079268,0.3649737594470562
251.4921081575436,0.3650144678021698
251.6882303465333,0.365055103012362
251.88448592979844,0.3650956649909803
252.0808752395993,0.3651361536518278
252.27739860842397,0.3651765689091625
252.47405636899285,0.3652169106776947
252.67084885426263,0.3652571788725853
252.8677763974301,0.3652973734094437
253.0648393319371,0.3653374942043256
253.2620379914736,0.3653775411737314
253.4593727099829,0.3654175142346043
253.65684382166492,0.3654574133043282
253.8544516609808,0.3654972383007255
254.05219656265652,0.3655369891420564
254.25007886168788,0.3655766657470148
254.44809889334337,0.3656162680347287
254.64625699316952,0.3656557959247567
254.84455349699385,0.3656952493370871
255.0429887409298,0.3657346281921353
255.24156306138016,0.3657739324107424
255.4402767950416,0.3658131619141733
255.63913027890865,0.3658523166241143
255.83812385027727,0.3658913964626719
256.03725784674947,0.3659304013523708
256.23653260623706,0.365969331216152
256.4359484669659,0.3660081859773705
256.63550576747946,0.3660469655597942
256.8352048466433,0.3660856698876019
257.035046043649,0.3661242988853809
257.2350296980179,0.3661628524781263
257.43515614960535,0.3662013305912378
257.6354257386048,0.3662397331505193
257.83583880555125,0.366278060082176
258.0363956913261,0.3663163113128134
258.2370967371603,0.3663544867694348
258.43794228463884,0.3663925863794404
258.6389326757045,0.3664306100706248
258.840068252662,0.3664685577711752
259.0413493581818,0.3665064294096706
259.242776335304,0.366544224915079
259.44434952744257,0.366581944216756
259.64606927838935,0.3666195872444435
259.84793593231734,0.3666571539282672
260.04994983378555,0.3666946441987354
260.2521113277422,0.3667320579867374
260.45442075952946,0.3667693952235414
260.65687847488635,0.3668066558407927
260.85948481995376,0.3668438397705129
261.0622401412776,0.3668809469450967
261.265144785813,0.366917977297312
261.4681991009284,0.3669549307602968
261.67140343440934,0.366991807267558
261.8747581344624,0.3670286067529701
262.0782635497189,0.3670653291507729
262.2819200292393,0.3671019743955704
262.4857279225169,0.3671385424223288
262.6896875794814,0.3671750331663749
262.8937993505036,0.3672114465633948
263.09806358639867,0.3672477825494317
263.30248063843004,0.3672840410608849
263.5070508583139,0.3673202220345077
263.71177459822275,0.3673563254074058
263.9166522107891,0.3673923511170363
264.1216840491098,0.367428299101205
264.32687046674977,0.3674641692980661
264.5322118177459,0.3674999616461196
264.7377084566111,0.3675356760842104
264.94336073833784,0.367571312551526
265.14916901840263,0.3676068709875954
265.3551336527694,0.3676423513322878
265.56125499789374,0.3676777535258107
265.7675334107269,0.3677130775087079
265.97396924871924,0.3677483232218587
266.1805628698247,0.3677834906064761
266.38731463250434,0.3678185796041053
266.59422489573035,0.3678535901566218
266.80129401899,0.3678885222062301
267.0085223622897,0.3679233756954631
267.21591028615865,0.3679581505671787
267.4234581516528,0.3679928467645597
267.63116632035934,0.368027464231112
267.83903515439954,0.3680620029106632
268.0470650164336,0.3680964627473603
268.2552562696644,0.3681308436856696
268.463609277841,0.3681651456703737
268.6721244052631,0.3681993686465714
268.88080201678474,0.3682335125596753
269.08964247781813,0.3682675773554106
269.29864615433786,0.3683015629798138
269.50781341288456,0.3683354693792312
269.71714462056906,0.3683692965003171
269.9266401450763,0.3684030442900327
270.13630035466923,0.3684367126956447
270.3461256181927,0.3684703016647238
270.5561163050773,0.3685038111451428
270.76627278534403,0.3685372410850762
270.97659542960724,0.3685705914329976
271.18708460907953,0.3686038621376793
271.3977406955748,0.3686370531481902
271.60856406151305,0.3686701644138945
271.81955507992404,0.3687031958844509
272.03071412445104,0.3687361475098104
272.2420415693551,0.3687690192402151
272.45353778951915,0.3688018110261977
272.6652031604514,0.3688345228185785
272.87703805829017,0.3688671545684653
273.08904285980714,0.368899706227252
273.3012179424118,0.3689321777466163
273.5135636841555,0.3689645690785192
273.72608046373495,0.3689968801752035
273.9387686604969,0.3690291109891923
274.1516286544416,0.3690612614732873
274.3646608262274,0.3690933315805682
274.57786555717405,0.369125321264391
274.7912432292675,0.3691572304783865
275.0047942251635,0.3691890591764595
275.21851892819166,0.3692208073127865
275.43241772235973,0.3692524748418157
275.6464909923573,0.3692840617182646
275.86073912356045,0.3693155678971192
276.0751625020352,0.3693469933336326
276.2897615145418,0.369378337983324
276.5045365485391,0.3694096018019762
276.7194879921882,0.3694407847456364
276.9346162343569,0.3694718867706131
277.14992166462366,0.3695029078334755
277.36540467328155,0.3695338478910521
277.58106565134256,0.3695647069004299
277.79690499054186,0.3695954848189525
278.01292308334155,0.369626181604219
278.2291203229351,0.3696567972140833
278.4454971032514,0.3696873316066518
278.6620538189588,0.3697177847402831
278.8787908654696,0.3697481565735863
279.09570863894373,0.3697784470654202
279.3128075362933,0.3698086561748911
279.5300879551866,0.369838783861353
279.7475502940525,0.3698688300844049
279.96519495208435,0.3698987948038909
280.1830223292442,0.3699286779798974
280.4010328262675,0.3699584795727542
280.6192268446667,0.3699881995430308
280.8376047867356,0.3700178378515369
281.05616705555406,0.3700473944593206
281.27491405499165,0.3700768693276672
281.4938461897123,0.3701062624180979
281.71296386517827,0.3701355736923692
281.93226748765454,0.370164803112471
282.15175746421346,0.3701939506406256
282.3714342027382,0.3702230162392871
282.59129811192776,0.3702519998711397
282.81134960130123,0.3702809014990963
283.0315890812016,0.3703097210862979
283.2520169628006,0.3703384585961123
283.4726336581028,0.3703671139921329
283.6934395799498,0.3703956872381774
283.9144351420253,0.3704241782982868
284.1356207588583,0.3704525871367242
284.3569968458285,0.3704809137179741
284.57856381917026,0.3705091580067405
284.80032209597687,0.3705373199679463
285.0222720942052,0.370565399566732
285.24441423268,0.3705933967684549
285.46674893109844,0.3706213115386874
285.6892766100343,0.3706491438432164
285.9119976909427,0.3706768936480418
286.13491259616427,0.3707045609193761
286.35802174892973,0.3707321456236423
286.5813255733648,0.3707596477274736
286.8048244944936,0.370787067197712
287.0285189382445,0.3708144040014072
287.25240933145346,0.3708416581058158
287.47649610186954,0.3708688294783996
287.70077967815865,0.3708959180868255
287.9252604899082,0.3709229238989632
288.1499389676324,0.3709498468828853
288.3748155427757,0.3709766870068656
288.5998906477185,0.3710034442393782
288.8251647157808,0.3710301185490963
289.05063818122727,0.3710567099048916
289.276311479272,0.3710832182758325
289.5021850460827,0.371109643631184
289.72825931878555,0.3711359859404058
289.9545347354702,0.3711622451731516
290.1810117351937,0.3711884212992685
290.4076907579861,0.3712145142887953
290.634572244854,0.3712405241119617
290.86165663778627,0.3712664507391875
291.0889443797585,0.3712922941410814
291.31643591473744,0.3713180542884398
291.5441316876859,0.3713437311522465
291.7720321445677,0.3713693247036706
292.0001377323521,0.3713948349140666
292.228448899019,0.3714202617549726
292.4569660935634,0.3714456051981099
292.6856897660003,0.3714708652153813
292.9146203673696,0.3714960417788712
293.1437583497409,0.3715211348608433
293.3731041662187,0.3715461444337407
293.6026582709462,0.3715710704701844
293.83242111911164,0.3715959129429724
294.0623931669521,0.3716206718250789
294.2925748717591,0.3716453470896529
294.5229666918829,0.3716699387100184
294.75356908673814,0.3716944466596713
294.98438251680824,0.371718870912281
295.2154074436506,0.3717432114416873
295.44664432990163,0.3717674682219009
295.678093639282,0.3717916412271016
295.90975583660065,0.371815730431638
296.1416313877615,0.371839735810026
296.37372075976685,0.371863657336948
296.60602442072354,0.3718874949872524
296.8385428398476,0.371911248735952
297.0712764874694,0.3719349185582238
297.3042258350386,0.3719585044294076
297.5373913551301,0.371982006325005
297.77077352144806,0.3720054242206789
298.0043728088317,0.3720287580922523
298.2381896932604,0.3720520079157076
298.4722246518592,0.3720751736671854
298.70647816290324,0.3720982553229841
298.94095070582387,0.372121252859558
299.17564276121345,0.3721441662535179
299.41055481083055,0.372166995481629
299.6456873376056,0.3721897405208106
299.8810408256458,0.3722124013481348
300.1166157602409,0.372234977940826
300.35241262786815,0.3722574702762598
300.5884319161977,0.3722798783319624
300.8246741140985,0.3723022020856097
301.06113971164297,0.3723244415150257
301.2978292001129,0.3723465965981827
301.53474307200463,0.3723686673131997
301.7718818210348,0.3723906536383422
302.0092459421457,0.3724125555520205
302.24683593151053,0.3724343730327897
302.4846522865393,0.3724561060593481
302.72269550588425,0.3724777546105369
302.9609660894451,0.3724993186653392
303.1994645383751,0.3725207982028794
303.4381913550864,0.3725421932024213
303.6771470432556,0.372563503643369
303.91633210782965,0.3725847295052645
304.15574705503104,0.372605870767788
304.395392392364,0.3726269274107562
304.6352686286197,0.3726478994141224
304.8753762738827,0.3726687867579745
305.1157158395359,0.3726895894225354
305.35628783826667,0.3727103073881613
305.5970927840726,0.3727309406353415
305.8381311922673,0.3727514891446973
306.07940357948644,0.3727719528969813
306.3209104636931,0.372792331873076
306.56265236418415,0.3728126260539944
306.8046298015958,0.3728328354208778
307.0468432979096,0.3728529599549958
307.2892933764586,0.3728729996377449
307.53198056193315,0.3728929544506487
307.7749053803865,0.3729128243753562
308.0180683592416,0.3729326093936412
308.2614700272964,0.3729523094874019
308.5051109147305,0.3729719246386599
308.7489915531106,0.3729914548295593
308.9931124753971,0.3730109000423662
309.23747421595,0.3730302602594677
309.48207731053515,0.3730495354633713
309.7269222963302,0.373068725636704
309.9720097119313,0.3730878307622116
310.21734009735843,0.3731068508227584
310.4629139940627,0.3731257858013255
310.7087319449319,0.373144635681011
310.9547944942969,0.3731634004450284
311.2011021879381,0.3731820800767066
311.4476555730919,0.3732006745594889
311.6944551984565,0.3732191838769321
311.9415016141993,0.3732376080127061
312.18879537196216,0.3732559469505926
312.43633702486864,0.3732742006744851
312.68412712753013,0.3732923691683877
312.9321662360523,0.3733104524164144
313.1804549080421,0.3733284504027886
313.4289937026137,0.3733463631118423
313.67778318039547,0.3733641905280152
313.9268239035362,0.3733819326358544
314.17611643571234,0.3733995894200128
314.4256613421336,0.37341716086525
314.67545918955125,0.3734346469564299
314.9255105462631,0.373452047678521
315.17581598212143,0.3734693630165953
315.4263760685392,0.3734865929558278
315.677191378497,0.3735037374814958
315.9282624865499,0.3735207965789778
316.17958996883425,0.3735377702337539
316.43117440307446,0.3735546584314037
316.6830163685903,0.3735714611576065
316.9351164463033,0.3735881783981405
317.1874752187439,0.3736048101388821
317.44009327005887,0.3736213563658048
317.6929711860176,0.3736378170649792
317.9461095540196,0.3736541922225721
318.19950896310166,0.3736704818248455
318.4531700039448,0.3736866858581564
318.7070932688812,0.3737028043089559
318.96127935190174,0.3737188371637884
319.2157288486632,0.3737347844092912
319.47044235649497,0.3737506460321941
319.72542047440714,0.3737664220193176
319.98066380309706,0.3737821123575739
320.2361729449571,0.3737977170339651
320.4919485040818,0.3738132360355826
320.74799108627525,0.373828669349607
321.0043012990589,0.3738440169633074
321.2608797516785,0.3738592788640398
321.5177270551116,0.3738744550392482
321.7748438220757,0.3738895454764622
322.03223066703515,0.3739045501632974
322.2898882062089,0.3739194690874545
322.54781705757847,0.3739343022367188
322.8060178408948,0.3739490495989593
323.06449117768705,0.3739637111621284
323.32323769126936,0.373978286914261
323.5822580067489,0.373992776843474
323.84155275103404,0.3740071809379658
324.10112255284184,0.3740214991860156
324.3609680427056,0.3740357315759826
324.62108985298323,0.3740498780963056
324.8814886178652,0.3740639387355026
325.14216497338225,0.3740779134821697
325.40311955741345,0.3740918023249807
325.66435300969425,0.3741056052526869
325.9258659718246,0.3741193222541161
326.1876590872769,0.3741329533181713
326.4497330014047,0.3741464984338319
326.7120883614498,0.3741599575901518
326.97472581655165,0.3741733307762586
327.23764601775474,0.3741866179813541
327.5008496180176,0.3741998191947129
327.7643372722204,0.3742129344056819
328.0281096371739,0.3742259636036801
328.2921673716276,0.3742389067781976
328.55651113627783,0.3742517639187955
328.82114159377755,0.3742645350151046
329.086059408743,0.3742772200568258
329.3512652477637,0.3742898190337285
329.6167597794107,0.3743023319356507
329.88254367424463,0.3743147587524986
330.1486176048252,0.3743270994742451
330.41498224571944,0.3743393540909306
330.68163827351054,0.3743515225926609
330.948586366807,0.3743636049696082
331.21582720625065,0.374375601212009
331.48336147452665,0.3743875113101648
331.7511898563713,0.3743993352544413
332.019313038582,0.3744110730352671
332.28773171002547,0.3744227246431341
332.55644656164736,0.3744342900685962
332.825458286481,0.3744457693022694
333.0947675796566,0.3744571623348307
333.36437513841054,0.3744684691570181
333.6342816620949,0.3744796897596298
333.90448785218564,0.3744908241335232
334.1749944122933,0.3745018722696153
334.4458020481715,0.3745128341588817
334.71691146772656,0.3745237097923555
334.9883233810268,0.3745344991611282
335.2600385003123,0.3745452022563476
335.5320575400043,0.3745558190692183
335.8043812167149,0.374566349591001
336.0770102492562,0.3745767938130114
336.3499453586509,0.3745871517266206
336.623187268141,0.3745974233232541
336.89673670319826,0.374607608594391
337.17059439153377,0.3746177075315642
337.4447610631078,0.3746277201263591
337.71923745014,0.3746376463704136
337.99402428711846,0.374647486255418
338.2691223108112,0.3746572397731131
338.544532260275,0.3746669069152912
338.8202548768656,0.374676487673795
339.0962909042487,0.3746859820405168
339.37264108840924,0.3746953900073983
339.64930617766214,0.3747047115664303
339.9262869226627,0.3747139467096519
340.20358407641635,0.3747230954291501
340.48119839428983,0.3747321577170594
340.7591306340209,0.3747411335655612
341.0373815557296,0.3747500229668833
341.31595192192816,0.3747588259132997
341.5948424975319,0.3747675423971295
341.87405404987004,0.3747761724107372
342.1535873486961,0.3747847159465315
342.4334431661988,0.3747931729969656
342.71362227701314,0.3748015435545359
342.9941254582306,0.3748098276117821
343.27495348941113,0.3748180251612864
343.5561071525928,0.3748261361956733
343.8375872323043,0.3748341607076091
344.11939451557475,0.3748420986898013
344.4015297919455,0.3748499501349977
344.6839938534815,0.3748577150359872
344.9667874947821,0.3748653933855982
345.2499115129926,0.3748729851766983
345.5333667078157,0.3748804904021945
345.8171538815226,0.3748879090550318
346.101273838965,0.3748952411281936
346.3857273875863,0.3749024866147007
346.67051533743336,0.3749096455076114
346.955638501168,0.37491671780002
347.24109769407875,0.3749237034850576
347.52689373409305,0.3749306025558909
347.8130274417884,0.3749374150057221
348.09949964040493,0.3749441408277879
348.3863111558572,0.37495078001536
348.67346281674537,0.3749573325617441
348.9609554543691,0.3749637984602789
349.24878990273805,0.3749701777043368
349.53696699858443,0.374976470287323
349.8254875813763,0.3749826762026745
350.1143524933284,0.3749887954438607
350.403562579416,0.3749948280043819
350.693118687386,0.3750007738777701
350.98302166777074,0.3750066330575871
351.2732723738998,0.3750124055374256
351.56387166191263,0.3750180913109073
351.85482039077215,0.375023690371684
352.1461194222763,0.3750292027134357
352.43776962107177,0.3750346283298714
352.72977185466686,0.3750399672147277
353.02212699344415,0.3750452193617694
353.3148359106739,0.3750503847647881
353.6078994825268,0.3750554634176022
353.9013185880874,0.375060455314057
354.1950941093679,0.375065360448023
354.4892269313203,0.3750701788133972
354.78371794185085,0.3750749104041013
355.07856803183324,0.3750795552140816
355.3737780951218,0.3750841132373093
355.66934902856593,0.3750885844677792
355.9652817320228,0.3750929688995098
356.2615771083719,0.3750972665265428
356.5582360635284,0.3751014773429428
356.85525950645746,0.3751056013427966
357.15264834918827,0.3751096385202128
357.45040350682723,0.3751135888693224
357.7485258975735,0.3751174523842765
358.047016442732,0.3751212290592481
358.3458760667283,0.3751249188884298
358.64510569712286,0.375128521866035
358.9447062646256,0.375132037986296
359.2446787031103,0.3751354672434651
359.545023949629,0.3751388096318127
359.84574294442706,0.3751420651456285
360.1468366309582,0.3751452337792199
360.4483059558981,0.3751483155269121
360.7501518691605,0.375151310383048
361.052375323912,0.375154218341987
361.3549772765869,0.3751570393981054
361.6579586869024,0.3751597735457959
361.9613205178737,0.3751624207794667
362.2650637358298,0.3751649810935419
362.5691893104288,0.3751674544824607
362.8736982146727,0.3751698409406768
363.1785914249238,0.3751721404626584
363.48386992092026,0.3751743530428881
363.78953468579135,0.3751764786758617
364.0955867060741,0.3751785173560886
364.4020269717281,0.3751804690780913
364.7088564761528,0.3751823338364044
365.01607621620246,0.3751841116255754
365.3236871922032,0.375185802440163
365.6316904079689,0.3751874062747379
365.9400868708174,0.3751889231238819
366.24887759158736,0.3751903529821877
366.5580635846546,0.3751916958442581
366.8676458679489,0.3751929517047064
367.1776254629702,0.3751941205581557
367.4880033948062,0.375195202399238
367.7987806921488,0.375196197222595
368.1099583873112,0.3751971050228768
368.4215375162451,0.375197925794742
368.7335191185576,0.3751986595328572
369.0459042375293,0.3751993062318968
369.3586939201308,0.3751998658865422
369.6718892170403,0.3752003384914825
369.985491182662,0.3752007240414128
370.2995008751427,0.3752010225310347
370.6139193563905,0.3752012339550564
370.9287476920924,0.375201358308191
371.2439869517317,0.3752013955851573
371.5596382086072,0.375201345780679
371.8757025398505,0.3752012088894847
372.1921810264448,0.3752009849063073
372.5090747532429,0.3752006738258834
372.82638480898606,0.3752002756429538
373.1441122863225,0.3751997903522619
373.462258281826,0.3751992179485552
373.780823896015,0.3751985584265831
374.0998102333714,0.3751978117810977
374.4192184023593,0.375196978006853
374.7390495154448,0.375196057098605
375.05930468911424,0.3751950490511113
375.37998504389503,0.3751939538591298
375.7010917043739,0.3751927715174201
376.0226257992168,0.3751915020207419
376.34458846118895,0.3751901453638552
376.6669808271741,0.3751887015415195
376.98980403819536,0.3751871705484942
377.3130592394342,0.3751855523795379
377.6367475802512,0.3751838470294081
377.96087021420624,0.3751820544928608
378.2854282990789,0.3751801747646505
378.610422996889,0.3751782078395294
378.9358554739172,0.3751761537122478
379.26172690072553,0.3751740123775529
379.5880384521787,0.3751717838301895
379.9147913074651,0.3751694680648987
380.2419866501171,0.3751670650764186
380.5696256680335,0.3751645748594829
380.8977095534999,0.3751619974088218
381.2262395032108,0.3751593327191604
381.5552167182909,0.3751565807852197
381.8846424043172,0.3751537416017154
382.2145177713402,0.3751508151633579
382.5448440339066,0.375147801464852
382.8756224110814,0.3751447005008965
383.2068541264692,0.3751415122661844
383.5385404082381,0.3751382367554019
383.870682489141,0.3751348739632284
384.203281606539,0.3751314238843364
384.5363390024235,0.3751278865133912
384.8698559234399,0.37512426184505
385.20383362090985,0.3751205498739626
385.5382733508556,0.3751167505947702
385.8731763740221,0.3751128640021056
386.2085439559009,0.3751088900905931
386.5443773667543,0.3751048288548477
386.8806778816384,0.3751006802894751
387.2174467804275,0.3750964443890714
387.5546853478378,0.3750921211482227
387.8923948734518,0.3750877105615054
388.23057665174224,0.3750832126234849
388.5692319820975,0.375078627328716
388.9083621688454,0.3750739546717427
389.24796852127776,0.3750691946470978
389.5880523536764,0.3750643472493019
389.9286149853374,0.3750594124728648
390.2696577405963,0.3750543903122832
390.6111819488538,0.3750492807620423
390.9531889446016,0.3750440838166142
391.295680067447,0.375038799470458
391.6386566621401,0.3750334277180199
391.9821200785983,0.3750279685537327
392.3260716719345,0.3750224219720154
392.6705128024811,0.3750167879672729
393.0154448358183,0.3750110665338962
393.36086914279946,0.3750052576662616
393.70678709957895,0.3749993613587305
394.05320008763874,0.3749933776056496
394.400109493815,0.3749873064013502
394.7475167103264,0.3749811477401479
395.0954231348004,0.374974901616343
395.4438301703023,0.3749685680242192
395.7927392253615,0.3749621469580441
396.1421517140009,0.3749556384120689
396.49206905576415,0.3749490423805278
396.8424926757442,0.3749423588576379
397.193424004612,0.3749355878375991
397.544864478645,0.3749287293145937
397.896815539756,0.3749217832827862
398.24927863552233,0.374914749736323
398.60225521921495,0.3749076286693321
398.9557467498277,0.3749004200759228
399.3097546921073,0.3748931239501861
399.66428051658295,0.3748857402861932
400.0193256995959,0.3748782690779967
400.3748917233302,0.3748707103196292
400.7309800758428,0.3748630640051035
401.0875922510938,0.3748553301284126
401.44472974897735,0.374847508683529
401.8023940753531,0.3748395996644045
402.1605867420761,0.3748316030649707
402.5193092670293,0.3748235188791375
402.8785631741548,0.3748153471007939
403.2383499934844,0.3748070877238076
403.5986712611732,0.3747987407420241
403.9595285195306,0.374790306149267
404.3209233170531,0.3747817839393383
404.68285720845626,0.3747731741060167
405.0453317547082,0.3747644766430587
405.4083485230619,0.3747556915441978
405.77190908708826,0.3747468188031444
406.1360150267102,0.3747378584135853
406.5006679282356,0.3747288103691841
406.8658693843912,0.3747196746635799
407.2316209943562,0.3747104512903885
407.59792436379774,0.3747011402432008
407.96478110490347,0.3746917415155836
408.3321928364181,0.3746822551010785
408.700161183677,0.3746726809932023
409.0686877786415,0.3746630191854468
409.4377742599344,0.3746532696712781
409.8074222728759,0.3746434324441367
410.1776334695186,0.374633507497437
410.5484095086842,0.3746234948245678
410.9197520559994,0.3746133944188912
411.2916627839324,0.3746032062737426
411.66414337182937,0.374592930382431
412.0371955059522,0.3745825667382381
412.41082087951537,0.3745721153344186
412.7850211927226,0.3745615761641995
413.15979815280537,0.3745509492207803
413.5351534740613,0.3745402344973326
413.91108887789096,0.374529431987
414.2876060928376,0.3745185416828976
414.66470685462497,0.374507563578112
415.0423929061965,0.3744964976657015
415.4206659977552,0.3744853439386944
415.7995278868021,0.3744741023900911
416.1789803381765,0.3744627730128616
416.5590251240956,0.3744513557999469
416.9396640241956,0.3744398507442579
417.32089882557074,0.3744282578386757
417.702731322816,0.3744165770760511
418.08516331806646,0.374404808449204
418.46819662103934,0.3743929519509245
418.8518330490757,0.3743810075739711
419.2360744271823,0.3743689753110717
419.6209225880733,0.3743568551549228
420.00637937221353,0.3743446470981892
420.3924466278601,0.3743323511335045
420.7791262111066,0.3743199672534698
421.1664199859257,0.3743074954506544
421.5543298242129,0.3742949357175958
421.94285760583045,0.374282288046798
422.33200521865126,0.374269552430733
422.721774558604,0.3742567288618397
423.1121675297173,0.3742438173325241
423.5031860441652,0.3742308178351584
423.894832022312,0.374217730362082
424.28710739275925,0.3742045549055997
424.68001409238974,0.3741912914579833
425.0735540664157,0.3741779400114698
425.4677292684245,0.3741645005582625
425.862541660426,0.3741509730905296
426.2579932128991,0.374137357600405
426.6540859048403,0.3741236540799879
427.0508217238111,0.3741098625213417
427.4482026659864,0.3740959829164953
427.846230736203,0.3740820152574415
428.2449079480082,0.3740679595361379
428.64423632371023,0.3740538157445062
429.0442178944263,0.3740395838744316
429.4448547001337,0.3740252639177637
429.8461487897195,0.3740108558663151
430.2481022210312,0.3739963597118622
430.6507170609281,0.3739817754461444
431.05399538533226,0.373967103060864
431.4579392792802,0.3739523425476863
431.8625508369756,0.3739374938982392
432.2678321618406,0.373922557104113
432.67378536656935,0.3739075321568602
433.080412573181,0.3738924190479955
433.4877159130733,0.3738772177689952
433.8956975270764,0.3738619283112978
434.30435956550673,0.3738465506663025
434.7137041882227,0.373831084825371
435.1237335646783,0.3738155307798246
435.5344498739798,0.3737998885209472
435.9458553049413,0.3737841580399823
436.35795205614,0.3737683393281343
436.770742335974,0.3737524323765684
437.1842283627186,0.3737364371764095
437.598412364584,0.3737203537187429
438.0132965797733,0.3737041819946135
438.4288832565398,0.3736879219950261
438.8451746532468,0.3736715737109452
439.2621730384263,0.3736551371332941
439.67988069083793,0.3736386122529556
440.0982998995297,0.3736219990607714
440.51743296389714,0.3736052975475422
440.9372821937456,0.3735885077040271
441.35784990935065,0.3735716295209436
441.7791384415191,0.3735546629889679
442.2011501316524,0.3735376080987335
442.62388733180825,0.3735204648408328
443.0473524047635,0.3735032332058152
443.4715477240782,0.3734859131841882
443.8964756741596,0.3734685047664162
444.3221386503254,0.3734510079429214
444.74853905886937,0.3734334227040826
445.1756793171271,0.3734157490402358
445.6035618535407,0.3733979869416735
446.0321891077256,0.3733801363986449
446.4615635305376,0.3733621974013555
446.8916875841391,0.373344169939967
447.32256374206776,0.3733260540045975
447.7541944893045,0.3733078495853204
448.1865823223417,0.3732895566721652
448.6197297492533,0.3732711752551169
449.0536392897629,0.3732527053241157
449.4883134753164,0.3732341468690572
449.9237548491502,0.3732154998797919
450.3599659663643,0.3731967643461255
450.7969493939936,0.3731779402578178
451.2347077110793,0.3731590276045839
451.6732435087429,0.3731400263760925
452.1125593902594,0.3731209365619672
452.5526579711309,0.3731017581517856
452.99354187916094,0.3730824911350786
453.43521375453,0.3730631355013313
453.8776762498713,0.3730436912399823
454.3209320303459,0.3730241583404236
454.7649837737205,0.3730045367920007
455.2098341704447,0.3729848265840117
455.6554859237277,0.3729650277057079
456.1019417496186,0.3729451401462934
456.54920437708375,0.3729251638949248
456.99727654808754,0.3729050989407114
457.4461610176725,0.3728849452727142
457.8958605540393,0.372864702879947
458.3463779386292,0.3728443717513754
458.79771596620617,0.3728239518759165
459.24987744493865,0.3728034432424397
459.7028651964844,0.372782845839765
460.156682056072,0.3727621596566645
460.6113308725888,0.3727413846818613
461.06681450866313,0.3727205209040294
461.5231358407524,0.3726995683117938
461.98029775922834,0.3726785268937303
462.4383031684645,0.3726573966383651
462.8971549869247,0.3726361775341751
463.3568561472512,0.3726148695695869
463.8174095963535,0.372593472732978
464.27881829549966,0.3725719870126752
464.7410852204051,0.3725504123969556
465.2042133613252,0.3725287488740455
465.6682057231477,0.3725069964321212
466.1330653254835,0.372485155059308
466.59879520276286,0.3724632247436806
467.06539840432697,0.3724412054732626
467.5328779945244,0.3724190972360268
468.0012370528068,0.3723969000198943
468.47047867382463,0.3723746138127352
468.94060596752513,0.372352238602368
469.41162205924894,0.3723297743765594
469.8835300898305,0.3723072211230242
470.35633321569605,0.3722845788294255
470.8300346089649,0.3722618474833741
471.3046374575501,0.3722390270724285
471.7801449652597,0.3722161175840947
472.2565603519007,0.3721931190058265
472.7338868533813,0.3721700313250247
473.2121277218157,0.372146854529037
473.69128622562926,0.3721235886051587
474.1713656496641,0.3721002335406315
474.6523692952864,0.3720767893226439
475.1343004804932,0.3720532559383312
475.6171625400217,0.3720296333747746
476.10095882545846,0.3720059216190021
476.58569270534906,0.3719821206579878
477.0713675653096,0.3719582304786512
477.5579868081394,0.3719342510678584
478.04555385393206,0.3719101824124208
478.53407214019137,0.3718860244990955
479.02354512194415,0.3718617773145848
479.5139762718578,0.3718374408455367
480.0053690803552,0.371813015078544
480.4977270557328,0.3717885000001444
480.9910537242801,0.3717638955968208
481.48535263039656,0.3717392018550008
481.980627336715,0.3717144187610563
482.4768814242214,0.3716895463013039
482.974118492377,0.3716645844620043
483.4723421592426,0.3716395332293626
483.9715560616019,0.3716143925895278
484.4717638550883,0.3715891625285926
484.9729692143096,0.3715638430325939
485.4751758329774,0.3715384340875119
485.97838742403394,0.3715129356792701
486.4826077197823,0.3714873477937359
486.9878404720173,0.3714616704167193
487.49408945215663,0.371435903533974
488.00135845137487,0.3714100471311958
488.5096512807356,0.3713841011940242
489.0189717713281,0.3713580657080407
489.5293237744018,0.3713319406587696
490.04071116150567,0.3713057260316776
490.5531378246249,0.3712794218121737
491.066607676321,0.3712530279856088
491.5811246498727,0.371226544537276
492.0966926994178,0.3711999714524101
492.6133158000965,0.3711733087161878
493.1309979481952,0.3711465563137271
493.64974316129246,0.3711197142300878
494.1695554784054,0.3710927824502709
494.6904389601382,0.3710657609592186
495.2123976888309,0.3710386497418139
495.73543576870986,0.3710114487828812
496.25955732604046,0.3709841580671853
496.7847665092787,0.3709567775794317
497.3110674892266,0.3709293073042669
497.8384644591878,0.3709017472262771
498.36696163512414,0.3708740973299892
498.8965632558147,0.3708463575998704
499.4272735830146,0.3708185280203274
499.959096901617,0.370790608575707
500.4920375198152,0.3707625992502961
501.026099769266,0.3707345000283207
501.5612880052564,0.3707063108939467
502.0976066068681,0.370678031831279
502.6350599771479,0.3706496628243621
503.17365254327615,0.3706212038571794
503.7133887567376,0.3705926549136534
504.2542730934952,0.3705640159776451
504.796310054162,0.3705352870329549
505.3395041641792,0.3705064680633212
505.8838599739914,0.3704775590524211
506.4293820592263,0.3704485599838699
506.9760750208746,0.3704194708412214
507.5239434854712,0.3703902916079673
508.0729921052798,0.3703610222675374
508.6232255584768,0.370331662803299
509.1746485493385,0.3703022131985575
509.72726580842976,0.3702726734365558
510.2810820927921,0.3702430435004741
510.8361021861386,0.37021332337343
511.39233089904354,0.3701835130384787
511.94977306914,0.3701536124786116
512.5084335613162,0.3701236216767581
513.0683172679127,0.3700935406157837
513.6294291089243,0.370063369278491
514.1917740322016,0.3700331076476188
514.7553570136544,0.370002755705843
515.3201830574577,0.3699723134357753
515.8862571962602,0.3699417808199638
516.4535844913923,0.3699111578408927
517.0221700330779,0.369880444480982
517.5920189406486,0.3698496407225882
518.1631363627573,0.3698187465480027
518.7355274775967,0.3697877619394528
519.3091974931174,0.3697566868791014
519.8841516472493,0.3697255213490471
520.460395208125,0.3696942653313229
521.037933474305,0.3696629188078977
521.6167717750035,0.3696314817606749
522.19691547032,0.369599954171493
522.7783699514686,0.3695683360221253
523.3611406410126,0.3695366272942795
523.9452329930989,0.3695048279695983
524.530652493698,0.3694729380296582
525.117404660842,0.3694409574559703
525.7054950448676,0.3694088862299799
526.2949292286604,0.3693767243330662
526.8857128279011,0.3693444717465424
527.4778514913158,0.3693121284516554
528.0713509009269,0.3692796944295859
528.6662167723052,0.3692471696614481
529.2624548548288,0.3692145541282897
529.860070931938,0.3691818478110916
530.4590708213999,0.369149050690768
531.0594603755687,0.369116162748166
531.6612454816535,0.3690831839640662
532.2644320619847,0.3690501143191814
532.8690260742869,0.3690169537941572
533.4750335119504,0.3689837023695724
534.0824604043082,0.3689503600259377
534.6913128169144,0.3689169267436964
535.3015968518259,0.3688834025032242
535.9133186478845,0.3688497872848285
536.5264843810053,0.3688160810687492
537.141100264466,0.3687822838351579
537.7571725491973,0.368748395564158
538.3747075240803,0.3687144162357846
538.9937115162421,0.3686803458300042
539.614190891357,0.3686461843267151
540.2361520539506,0.3686119317057464
540.8596014477055,0.3685775879468591
541.4845455557714,0.3685431530297446
542.1109909010763,0.3685086269340258
542.7389440466434,0.3684740096392561
543.3684115959078,0.3684393011249198
543.9994001930402,0.3684045013704318
544.6319165232701,0.3683696103551375
545.2659673132133,0.368334628058313
545.9015593312048,0.3682995544591644
546.5386993876309,0.3682643895368276
547.1773943352691,0.3682291332703692
547.8176510696276,0.3681937856387856
548.4594765292892,0.3681583466210027
549.1028776962602,0.3681228161958764
549.7478615963213,0.3680871943421923
550.3944352993811,0.368051481038665
551.0426059198365,0.3680156762639389
551.692380616931,0.3679797799965876
552.3437665951242,0.3679437922151137
552.9967711044562,0.3679077128979488
553.6514014409248,0.3678715420234537
554.3076649468579,0.3678352795699177
554.9655690112963,0.367798925515559
555.6251210703766,0.3677624798385241
556.2863286077193,0.3677259425168882
556.9491991548198,0.3676893135286549
557.6137402914459,0.3676525928517556
558.2799596460352,0.3676157804640506
558.9478648961011,0.3675788763433274
559.6174637686394,0.3675418804673017
560.2887640405403,0.3675047928136172
560.9617735390058,0.367467613359845
561.6365001419679,0.3674303420834838
562.3129517785165,0.36739297896196
562.9911364293263,0.3673555239726269
563.671062127091,0.3673179770927653
564.3527369569621,0.367280338299583
565.0361690569893,0.3672426075702151
565.7213666185713,0.367204784881723
566.4083378869035,0.3671668702110956
567.0970911614381,0.3671288635352477
567.7876347963423,0.3670907648310212
568.4799772009668,0.3670525740751842
569.1741268403148,0.3670142912444314
569.8700922355193,0.3669759163153832
570.567881964323,0.3669374492645866
571.2675046615639,0.3668988900685144
571.9689690196677,0.3668602387035652
572.6722837891424,0.3668214951460636
573.3774577790807,0.3667826593722595
574.0844998576658,0.3667437313583289
574.7934189526849,0.3667047110803726
575.5042240520447,0.3666655985144173
576.2169242042962,0.3666263936364144
576.9315285191624,0.3665870964222407
577.648046168073,0.3665477068476982
578.3664863847036,0.3665082248885132
579.0868584655221,0.3664686505203374
579.8091717703408,0.3664289837187468
580.5334357228718,0.366389224459242
581.2596598112937,0.3663493727172481
581.987853588819,0.3663094284681146
582.7180266742704,0.3662693916871149
583.4501887526635,0.366229262349447
584.1843495757942,0.3661890404302326
584.9205189628346,0.3661487259045173
585.6587068009342,0.3661083187472707
586.3989230458261,0.3660678189333856
587.1411777224446,0.3660272264376791
587.8854809255437,0.3659865412348909
588.6318428203266,0.3659457632996847
589.3802736430813,0.3659048926066472
590.1307837018211,0.3658639291302883
590.8833833769351,0.3658228728450408
591.6380831218438,0.3657817237252604
592.3948934636646,0.3657404817452257
593.15382500388,0.3656991468791379
593.9148884190184,0.365657719101121
594.67809446134,0.3656161983852211
595.4434539595301,0.365574584705407
596.2109778194005,0.3655328780355696
596.980677024601,0.3654910783495217
597.7525626373342,0.3654491856209987
598.5266457990834,0.3654071998236575
599.3029377313457,0.3653651209310769
600.0814497363737,0.3653229489167574
600.8621931979281,0.3652806837541211
601.6451795820342,0.3652383254165117
602.4304204377523,0.3651958738771941
603.2179273979524,0.3651533291093546
604.0077121801014,0.3651106910861006
604.7997865870576,0.3650679597804606
605.5941625078726,0.365025135165384
606.3908519186068,0.3649822172137408
607.1898668831506,0.3649392058983222
607.9912195540568,0.3648961011918399
608.7949221733815,0.3648529030669257
609.6009870735368,0.3648096114961323
610.409426678151,0.3647662264519324
611.2202535029419,0.3647227479067188
612.033480156595,0.3646791758328049
612.8491193416604,0.3646355102024232
613.6671838554498,0.3645917509877269
614.4876865909545,0.3645478981607885
615.3106405377667,0.3645039516936002
616.1360587830153,0.3644599115580737
616.9639545123115,0.3644157777260402
617.7943410107049,0.3643715501692504
618.6272316636548,0.3643272288593736
619.4626399580088,0.3642828137679988
620.3005794829947,0.3642383048666338
621.1410639312244,0.3641937021267051
621.984107099709,0.3641490055195582
622.8297228908897,0.3641042150164571
623.6779253136754,0.3640593305885843
624.5287284844967,0.3640143522070413
625.382146628373,0.3639692798428471
626.2381940799896,0.3639241134669392
627.0968852847911,0.3638788530501738
627.9582348000862,0.3638334985633242
628.8222572961668,0.3637880499770822
629.6889675574395,0.3637425072620573
630.5583804835738,0.3636968703887764
631.430511090662,0.3636511393276844
632.3053745123945,0.3636053140491432
633.182986001248,0.3635593945234325
634.063360929692,0.3635133807207489
634.9465147914052,0.3634672726112065
635.8324632025136,0.3634210701648359
636.7212219028365,0.363374773351585
637.6128067571549,0.3633283821413185
638.5072337564926,0.3632818965038177
639.4045190194103,0.3632353164087806
640.3046787933239,0.3631886418258215
641.2077294558331,0.3631418727244713
642.1136875160681,0.3630950090741769
643.0225696160551,0.3630480508443017
643.934392532096,0.3630009980041248
644.8491731761709,0.3629538505228415
645.7669285973525,0.3629066083695627
646.6876759832435,0.3628592715133152
647.611432661429,0.3628118399230415
648.5382161009496,0.3627643135675993
649.4680439137927,0.362716692415762
650.4009338564043,0.3626689764362178
651.3369038312171,0.362621165597571
652.2759718882036,0.36257325986834
653.2181562264444,0.3625252592169585
654.1634751957207,0.3624771636117753
655.1119472981244,0.3624289730210535
656.0635911896924,0.3623806874129713
657.0184256820609,0.362332306755621
657.9764697441396,0.3622838310170095
658.9377425038139,0.3622352601650582
659.902263249662,0.3621865941676022
660.8700514326998,0.3621378329923912
661.8411266681492,0.3620889766070884
662.8155087372259,0.3620400249792714
663.7932175889557,0.3619909780764309
664.7742733420133,0.3619418358659719
665.7586962865838,0.3618925983152125
666.7465068862538,0.3618432653913843
667.7377257799224,0.3617938370616323
668.732373783744,0.3617443132930148
669.7304718930939,0.3616946940525029
670.7320412845585,0.3616449793069808
671.7371033179596,0.3615951690232459
672.7456795383995,0.3615452631680078
673.7577916783378,0.3614952617078892
674.7734616596947,0.361445164609425
675.7927115959867,0.361394971839063
676.8155637944873,0.3613446833631628
677.8420407584194,0.3612942991479966
678.8721651891809,0.3612438191597484
679.9059599885973,0.3611932433645145
680.9434482612073,0.3611425717283027
681.9846533165803,0.3610918042170329
683.0295986716658,0.3610409407965368
684.0783080531795,0.360989981432557
685.130805400016,0.3609389260907482
686.1871148657028,0.360887774736676
687.2472608208831,0.3608365273358174
688.3112678558387,0.3607851838535606
689.3791607830456,0.3607337442552044
690.4509646397693,0.3606822085059591
691.5267046906913,0.3606305765709452
692.6064064305816,0.3605788484151943
693.6900955870012,0.360527024003648
694.7777981230508,0.360475103301159
695.8695402401553,0.3604230862724897
696.9653483808871,0.3603709728823132
698.0652492318367,0.3603187630952125
699.1692697265183,0.3602664568756804
700.2774370483224,0.3602140541881201
701.3897786335099,0.3601615549968439
702.5063221742488,0.3601089592660743
703.6270956217016,0.3600562669599431
704.7521271891484,0.3600034780424914
705.8814453551656,0.3599505924776701
707.0150788668486,0.3598976102293388
708.1530567430797,0.3598445312612662
709.2954082778488,0.3597913555371304
710.4421630436202,0.3597380830205181
711.5933508947548,0.3596847136749246
712.749001970981,0.3596312474637542
713.9091467009135,0.3595776843503195
715.0738158056369,0.3595240242978416
716.2430403023301,0.3594702672694496
717.416851507958,0.3594164132281814
718.59528104301,0.3593624621369825
719.7783608353022,0.3593084139587063
720.9661231238367,0.3592542686561145
722.158600462715,0.359200026191876
723.3558257251223,0.359145686528568
724.557832107361,0.3590912496286744
725.7646531329582,0.3590367154545871
726.9763226568309,0.3589820839686049
728.1928748695148,0.3589273551329342
729.4143443014658,0.358872528909688
730.6407658274237,0.3588176052608864
731.8721746708466,0.3587625841484566
733.1086064084141,0.358707465534232
734.3500969746044,0.3586522493799529
735.5966826663428,0.3585969356472659
736.8484001477215,0.3585415242977246
738.1052864547999,0.3584860152927879
739.3673790004796,0.3584304085938212
740.634715579453,0.3583747041620965
741.907334373244,0.3583189019587906
743.1852739553148,0.3582630019449872
744.4685732962686,0.3582070040816749
745.7572717691294,0.3581509083297481
747.0514091547077,0.3580947146500069
748.3510256470622,0.3580384230031561
749.656161859039,0.3579820333498065
750.966858827914,0.3579255456504734
752.283158021118,0.3578689598655772
753.6051013420644,0.3578122759554433
754.9327311360688,0.357755493880302
756.2660901963726,0.3576986136002877
757.6052217702604,0.3576416350754398
758.9501695652832,0.3575845582657017
760.3009777555903,0.3575273831309215
761.6576909883597,0.3574701096308513
763.0203543903457,0.3574127377251469
764.3890135745311,0.3573552673733688
765.7637146468968,0.3572976985349804
767.1445042133047,0.3572400311693494
768.5314293864986,0.3571822652357468
769.9245377932286,0.3571244006933474
771.3238775814951,0.3570664375012287
772.7294974279154,0.3570083756183722
774.1414465452282,0.356950215003662
775.5597746899158,0.3568919556158852
776.9845321699686,0.356833597413732
778.4157698527832,0.3567751403557952
779.8535391731975,0.3567165844005702
781.2978921416683,0.356657929506455
782.748881352596,0.3565991756317496
784.2065599927928,0.3565403227346571
785.6709818501046,0.356481370773282
787.1422013221872,0.3564223197056314
788.6202734254354,0.3563631694896135
790.1052538040776,0.3563039200830392
791.597198739435,0.3562445714436205
793.0961651593417,0.3561851235289713
794.6022106477418,0.3561255762966067
796.1153934544594,0.3560659297039431
797.6357725051482,0.3560061837082982
799.1634074114202,0.3559463382668907
800.6983584811661,0.3558863933368403
802.24068672906,0.3558263488751675
803.7904538872646,0.3557662048387938
805.3477224163288,0.3557059611845408
806.9125555162984,0.3556456178691307
808.4850171380223,0.3555851748491861
810.0651719946815,0.3555246320812302
811.6530855735272,0.3554639895216857
813.2488241478483,0.3554032471268754
814.8524547891598,0.3553424048530225
816.4640453796279,0.3552814626562491
818.0836646247267,0.3552204204925777
819.7113820661448,0.3551592783179297
821.3472680949319,0.3550980360881262
822.9913939649089,0.3550366937588876
824.6438318063285,0.3549752512858328
826.3046546398048,0.3549137086244807
827.9739363905197,0.3548520657302479
829.6517519026969,0.3547903225584512
831.338176954371,0.3547284790643046
833.0332882724418,0.3546665352029216
834.7371635480265,0.3546044909293133
836.4498814521177,0.3545423461983899
838.1715216515573,0.3544801009649592
839.902164825324,0.3544177551837266
841.6418926811501,0.3543553088092966
843.3907879724757,0.3542927617961702
845.1489345157424,0.354230114098747
846.9164172080376,0.3541673656713232
848.6933220451049,0.3541045164680932
850.4797361397145,0.3540415664431482
852.2757477404147,0.3539785155504766
854.0814462506704,0.3539153637439641
855.8969222483959,0.3538521109773926
857.722267505895,0.3537887572044415
859.5575750102153,0.3537253023786865
861.4029389839302,0.3536617464535996
863.2584549063489,0.3535980893825494
865.1242195351925,0.3535343311188009
867.0003309287064,0.3534704716155148
868.8868884682586,0.3534065108257483
870.783992881412,0.3533424487024539
872.6917462654945,0.3532782851984802
874.6102521116727,0.3532140202665715
876.5396153295504,0.3531496538593672
878.4799422722919,0.3530851859294024
880.4313407622981,0.3530206164291071
882.3939201174429,0.3529559453108067
884.3677911778816,0.3528911725267215
886.3530663334518,0.3528262980289663
888.3498595516786,0.3527613217695513
890.3582864064056,0.3526962437003804
892.3784641070557,0.3526310637732525
894.4105115285511,0.3525657819398609
896.4545492419089,0.3525003981517929
898.5106995455222,0.3524349123605297
900.5790864971505,0.3523693245174464
902.6598359466328,0.3523036345738126
904.7530755693612,0.3522378424807907
906.8589349005118,0.3521719481894369
908.9775453700591,0.3521059516507011
911.1090403386156,0.3520398528154262
913.2535551340906,0.3519736516343481
915.4112270892092,0.3519073480580961
917.5821955799084,0.3518409420371922
919.7666020646408,0.3517744335220509
921.9645901245992,0.3517078224629795
924.1763055048992,0.3516411088101781
926.4018961567486,0.3515742925137387
928.641512280619,0.3515073735236454
930.8953063704522,0.351440351789775
933.1634332589448,0.3513732272618957
935.4460501639236,0.3513059998896678
937.7433167358477,0.3512386696226431
940.0553951064862,0.3511712364102647
942.382449938772,0.3511037002018681
944.7246484779068,0.3510360609466788
947.0821606037142,0.3509683185938143
949.4551588843168,0.3509004730922828
951.843818631141,0.3508325243909833
954.2483179553076,0.3507644724387058
956.6688378254554,0.3506963171841304
959.1055621270148,0.3506280585758286
961.5586777230146,0.350559696562261
964.0283745164252,0.3504912310917795
966.5148455141172,0.3504226621126252
969.0182868924724,0.3503539895729297
971.5388980646908,0.350285213420714
974.0768817498636,0.3502163336038891
976.6324440438588,0.3501473500702551
979.2057944920548,0.350078262767502
981.7971461640292,0.3500090716432083
984.4067157302064,0.3499397766448422
987.0347235405744,0.3498703777197605
989.6813937055008,0.3498008748152093
992.3469541787432,0.3497312678783227
995.031636842702,0.3496615568561237
997.7356775959972,0.3495917416955239
1000.4593164434564,0.3495218223433228
1003.2027975885622,0.349451798746208
1005.9663695284736,0.3493816708507554
1008.7502851516816,0.3493114386034285
1011.5548018383978,0.3492411019505785
1014.3801815637576,0.3491706608384444
1017.226691003956,0.3491001152131521
1020.0946016453712,0.3490294650207153
1022.9841898968194,0.3489587102070347
1025.8957372050236,0.3488878507178979
1028.8295301734152,0.3488168864989791
1031.7858606843777,0.3487458174958397
1034.7650260250462,0.3486746436539276
1037.7673290168054,0.3486033649185766
1040.793078148592,0.3485319812350072
1043.842587714145,0.3484604925483264
1046.916177953349,0.3483888988035263
1050.014175197804,0.3483171999454854
1053.136912020772,0.3482453959189679
1056.2847273916714,0.3481734866686235
1059.4579668352692,0.3481014721389872
1062.6569825957429,0.3480293522744795
1065.8821338057903,0.3479571270194058
1069.1337866609842,0.3478847963179565
1072.412314599528,0.3478123601142072
1075.7180984876777,0.3477398183521175
1079.051526810956,0.3476671709755323
1082.4129958714536,0.3475944179281802
1085.8029099914054,0.3475215591536747
1089.2216817232706,0.3474485945955129
1092.6697320666065,0.3473755241970763
1096.1474906919575,0.3473023479016296
1099.6553961720456,0.3472290656523218
1103.193896220534,0.3471556773921851
1106.7634479386902,0.3470821830641351
1110.3645180702094,0.3470085826109707
1113.9975832645746,0.3469348759753735
1117.663130349236,0.3468610630999086
1121.361656611026,0.3467871439270236
1125.0936700871034,0.3467131183990486
1128.8596898659082,0.3466389864581964
1132.660246398428,0.3465647480465618
1136.4958818202906,0.3464904031061224
1140.3671502850775,0.346415951578737
1144.2746183093354,0.3463413934061469
1148.2188651297745,0.3462667285299747
1152.200483073179,0.3461919568917251
1156.22007793954,0.3461170784327837
1160.2782693990064,0.3460420930944175
1164.3756914032124,0.3459670008177749
1168.5129926116304,0.3458918015438848
1172.690836833587,0.3458164952136572
1176.909903486636,0.3457410817678829
1181.1708880719932,0.3456655611472327
1185.4745026677945,0.3455899332922583
1189.821476441006,0.3455141981433912
1194.2125561787575,0.3454383556409432
1198.6485068400495,0.3453624057251059
1203.1301121287008,0.3452863483359504
1207.6581750885607,0.3452101834134279
1212.2335187219894,0.3451339108973686
1216.8569866326814,0.3450575307274821
1221.5294436940037,0.3449810428433569
1226.2517767440197,0.3449044471844609
1231.0248953085015,0.3448277436901406
1235.8497323532388,0.3447509322996208
1240.727245067079,0.3446740129520053
1245.6584156772058,0.3445969855862759
1250.644252298194,0.3445198501412927
1255.6857898165426,0.3444426065557939
1260.7840908124592,0.3443652547683953
1265.9402465207236,0.3442877947175906
1271.1553778326452,0.344210226341751
1276.4306363411831,0.344132549579125
1281.767205431453,0.3440547643678385
1287.1663014189764,0.3439768706458943
1292.62917473814,0.3438988683511721
1298.157111183544,0.3438207574214283
1303.751433206981,0.3437425377942961
1309.4135012730842,0.3436642094072848
1315.1447152767892,0.3435857721977803
1320.9465160259142,0.3435072261030444
1326.8203867925135,0.3434285710602147
1332.7678549367306,0.343349807006305
1338.7904936072434,0.3432709338782043
1344.889923522576,0.343191951612677
1351.0678148378768,0.3431128601463633
1357.3258891020375,0.3430336594157779
1363.6659213104094,0.3429543493573109
1370.089742058614,0.342874929907227
1376.5992398034589,0.3427954010016656
1383.1963632372622,0.3427157625766407
1389.883123782398,0.34263601456804
1396.6615982133142,0.3425561569116261
1403.5339314137968,0.342476189543035
1410.5023392777896,0.3423961123977769
1417.56911176274,0.3423159254112354
1424.7366161049545,0.3422356285186676
1432.0073002073132,0.342155221655204
1439.383696210318,0.3420747047558482
1446.8684242583292,0.3419940777554767
1454.4641964737343,0.3419133405888387
1462.173821152749,0.3418324931905564
1470.000207197622,0.3417515354951241
1477.946368801135,0.3416704674369085
1486.0154304005318,0.3415892889501486
1494.210631919474,0.3415079999689551
1502.5353343178992,0.3414266004273105
1510.9930254714866,0.341345090259069
1519.587326404084,0.3412634693979565
1528.321997898435,0.3411817377775697
1537.200947512628,0.3410998953313769
1546.2282370320422,0.3410179419927167
1555.4080903890938,0.340935877694799
1564.7449020859362,0.3408537023707041
1574.2432461582412,0.3407714159533827
1583.9078857216964,0.3406890183756558
1593.7437831464738,0.3406065095702144
1603.7561109091416,0.3405238894696195
1613.950263175915,0.3404411580063016
1624.3318681762976,0.3403583151125612
1634.9068014316351,0.3402753607205675
1645.6811999092456,0.3401922947623594
1656.6614771797138,0.3401091171698449
1667.8543396624673,0.3400258278748003
1679.2668040531712,0.3399424268088711
1690.906216036003,0.3398589139035712
1702.7802703941902,0.3397752890902825
1714.8970326441442,0.3396915523002553
1727.264962331341,0.3396077034646079
1739.89293814118,0.3395237425143264
1752.7902849941838,0.3394396693802644
1765.9668033135918,0.3393554839931427
1779.432800674391,0.3392711862835498
1793.1991260660934,0.339186776181941
1807.2772070284088,0.3391022536186385
1821.6790899488356,0.3390176185238316
1836.417483845467,0.3389328708275756
1851.505807996906,0.3388480104597921
1866.958243825324,0.3387630373502696
1882.7897914891007,0.3386779514286617
1899.0163316984888,0.3385927526244884
1915.654693334176,0.3385074408671352
1932.7227275234252,0.338422016085853
1950.239388915816,0.3383364782097577
1968.2248250003584,0.3382508271678308
1986.7004744216852,0.3381650628889183
2005.689175386896,0.3380791853017311
2025.215285410476,0.3379931943348444
2045.304813825854,0.337907089916698
2065.985568704504,0.3378208719755958
2087.287320071003,0.3377345404397056
2109.241981594701,0.3376480952370588
2131.8838132818446,0.3375615362955507
2155.249648098901,0.33747486354294
2179.379145939673,0.3373880769068485
2204.315078923262,0.3373011763147611
2230.103652695851,0.3372141616940254
2256.7948692328773,0.3371270329718517
2284.4429376292514,0.337039790075313
2313.1067405647987,0.3369524329313445
2342.8503655889267,0.3368649614667432
2373.7437121459093,0.3367773756081685
2405.863187442993,0.336689675282141
2439.292506949428,0.3366018604150431
2474.123618644064,0.3365139309331186
2510.457774275433,0.3364258867624723
2548.4067760964613,0.3363377278290699
2588.094434088332,0.3362494540587381
2629.658277007334,0.3361610653771639
2673.2515712184186,0.3360725617098948
2719.0457149665417,0.3359839429823386
2767.233093496194,0.3358952091197627
2818.0305036639743,0.3358063600472947
2871.683287358016,0.3357173956899216
2928.470353902606,0.3356283159724899
2988.710326630153,0.3355391208197051
3052.7691236460064,0.335449810156132
3121.069385847445,0.3353603839061942
3194.102308907686,0.3352708419941736
3272.442638961076,0.3351811843442107
3356.767882966036,0.3350914108803042
3447.88320932666,0.3350015215263111
3546.7541444748467,0.3349115162059458
3654.550124662799,0.3348213948427806
3772.703436685562,0.3347311573602453
3902.9904166221145,0.3346408036816266
4047.645575316012,0.3345503337300684
4209.525691325076,0.3344597474285716
4392.351971963575,0.3343690446999935
4601.078352290933,0.3342782254670481
4842.471745570246,0.3341872896523052
5126.065338233328,0.3340962371781911
5465.806120393368,0.3340050679669875
5883.08600563508,0.3339137819408321
6412.779342951391,0.3338223790217178
7116.594525392234,0.3337308591314928
8117.211420213586,0.3336392221918602
9706.861080786612,0.3335474681243781
12853.093635976871,0.333455596850459
25843.29946284018,0.3333636082913698


==> anc/analytic_minimal_delta.csv <==
mu_MeV,Delta_MeV
90.30419386241176,0.1
94.68680034861156,0.2
97.56648500166224,0.3
99.77685659394425,0.4
101.59892172543717,0.5
103.16427422175664,0.6000000000000001
104.54591328600344,0.7000000000000001
105.78885229672278,0.8
106.92294833939718,0.9
107.96909496560995,1.0
108.94252616792232,1.1
109.85471671366498,1.2000000000000002
110.7145412319248,1.3
111.52901536356268,1.4
112.3037884442906,1.5
113.04348185571818,1.6
113.75192791348933,1.7000000000000002
114.4323426030673,1.8
115.08745310350952,1.9
115.71959366735771,2.0
116.330778883971,2.1
116.92276047468371,2.2
117.4970718954918,2.3000000000000003
118.05506377669002,2.4000000000000004
118.59793238227886,2.5
119.12674268610655,2.6
119.64244724942333,2.7
120.14590178990314,2.8000000000000003
120.63787811867095,2.9000000000000004
121.11907496512602,3.0
121.59012709290384,3.1
122.05161302284948,3.2
122.50406161250083,3.3000000000000003
122.94795769072655,3.4000000000000004
123.38374690686246,3.5
123.81183992305428,3.6
124.2326160544557,3.7
124.64642644289168,3.8
125.05359683443112,3.9
125.4544300191501,4.0
125.8492079815563,4.1000000000000005
126.23819380218168,4.2
126.62163334435432,4.3
126.999756754833,4.4
127.37277980259393,4.5
127.74090507642369,4.6000000000000005
128.10432305894577,4.7
128.46321309218067,4.800000000000001
128.81774424761915,4.9
129.16807611200264,5.0
129.51435949849565,5.1000000000000005
129.8567370916546,5.2
130.1953440335081,5.300000000000001
130.53030845713252,5.4
130.8617519733101,5.5
131.18979011517166,5.6000000000000005
131.51453274513486,5.7
131.8360844279405,5.800000000000001
132.15454477314523,5.9
132.47000875004667,6.0
132.78256697768154,6.1000000000000005
133.09230599224537,6.2
133.39930849402768,6.300000000000001
133.70365357573075,6.4
134.00541693384503,6.5
134.30467106457908,6.6000000000000005
134.60148544568915,6.7
134.8959267054192,6.800000000000001
135.18805877964,6.9
135.4779430581712,7.0
135.765638521175,7.1000000000000005
136.05120186642426,7.2
136.33468762817537,7.300000000000001
136.6161482883056,7.4
136.89563438031715,7.5
137.17319458675368,7.6
137.4488758305289,7.7
137.72272336062014,7.800000000000001
137.9947808325447,7.9
138.26509038399598,8.0
138.5336927059897,8.1
138.8006271098369,8.200000000000001
139.0659315902384,8.3
139.32964288476737,8.4
139.59179652998878,8.5
139.85242691444284,8.6
140.11156732870137,8.700000000000001
140.3692500126918,8.8
140.62550620046642,8.9
140.88036616258236,9.0
141.13385924624475,9.1
141.38601391335453,9.2
141.636857776592,9.3
141.88641763365715,9.4
142.13471949977998,9.5
142.38178863860546,9.6
142.62764959154993,9.7
142.87232620572064,9.8
143.11584166048138,9.9
143.3582184927442,10.0
143.5994786210595,10.1
143.8396433685732,10.2
144.0787334849153,10.3
144.31676916707858,10.4
144.5537700793439,10.5
144.78975537230482,10.6
145.0247437010387,10.7
145.25875324247227,10.8
145.4918017119829,10.9
145.72390637927663,11.0
145.95508408358097,11.1
146.18535124818698,11.2
146.41472389437553,11.3
146.64321765475768,11.4
146.8708477860594,11.5
147.0976291813786,11.6
147.32357638193986,11.7
147.5487035883726,11.8
147.77302467153504,11.9
147.99655318290598,12.0
148.21930236456586,12.1
148.44128515878583,12.2
148.6625142172434,12.3
148.8830019098825,12.4
149.10276033343422,12.5
149.321801319614,12.6
149.54013644300937,12.7
149.75777702867322,12.8
149.9747341594355,12.9
150.19101868294533,13.0
150.40664121845597,13.1
150.62161216336426,13.2
150.8359416995143,13.3
151.04963979927646,13.4
151.26271623141088,13.5
151.47518056672445,13.6
151.6870421835309,13.7
151.89831027292095,13.8
152.10899384385172,13.9
152.31910172806192,14.0
152.52864258482063,14.1
152.73762490551582,14.2
152.94605701808987,14.3
153.15394709132747,14.4
153.36130313900242,14.5
153.5681330238883,14.6
153.77444446163912,14.7
153.98024502454462,14.8
154.18554214516453,14.9
154.39034311984787,15.0
154.59465511214017,15.1
154.79848515608396,15.2
155.00184015941616,15.3
155.20472690666605,15.4
155.40715206215776,15.5
155.60912217292136,15.6
155.8106436715143,15.7
156.01172287875863,15.8
156.21236600639526,15.9
156.4125791596594,16.0
156.61236833977918,16.1
156.81173944640125,16.2
157.01069827994434,16.3
157.2092505438854,16.400000000000002
157.40740184697853,16.5
157.60515770541096,16.6
157.8025235448968,16.7
157.99950470271142,16.8
158.19610642966856,16.900000000000002
158.3923338920415,17.0
158.5881921734314,17.1
158.78368627658233,17.2
158.97882112514813,17.3
159.1736015654089,17.400000000000002
159.36803236794225,17.5
159.56211822924806,17.6
159.75586377333022,17.7
159.9492735532354,17.8
160.14235205255116,17.900000000000002
160.33510368686427,18.0
160.52753280518047,18.1
160.71964369130686,18.2
160.9114405651989,18.3
161.10292758427164,18.4
161.29410884467774,18.5
161.48498838255233,18.6
161.6755701752266,18.7
161.8658581424097,18.8
162.05585614734204,18.9
162.2455679979185,19.0
162.43499744778424,19.1
162.62414819740314,19.200000000000003
162.81302389509978,19.3
163.00162813807574,19.4
163.1899644734014,19.5
163.37803639898306,19.6
163.56584736450705,19.700000000000003
163.75340077236106,19.8
163.94069997853325,19.9
164.12774829348996,20.0
164.31454898303272,20.1
164.50110526913508,20.200000000000003
164.68742033075918,20.3
164.87349730465448,20.4
165.05933928613638,20.5
165.24494932984803,20.6
165.4303304505043,20.700000000000003
165.615485623618,20.8
165.80041778621077,20.9
165.98512983750658,21.0
166.16962463961067,21.1
166.35390501817247,21.200000000000003
166.53797376303373,21.3
166.72183362886298,21.4
166.90548733577472,21.5
167.0889375699362,21.6
167.27218698415982,21.700000000000003
167.4552381984834,21.8
167.63809380073707,21.9
167.82075634709875,22.0
168.00322836263695,22.1
168.185512341842,22.200000000000003
168.36761074914656,22.3
168.54952601943404,22.4
168.7312605585373,22.5
168.91281674372607,22.6
169.09419692418462,22.700000000000003
169.27540342147904,22.8
169.45643853001545,22.9
169.6373045174876,23.0
169.81800362531672,23.1
169.99853806908112,23.200000000000003
170.17891003893752,23.3
170.3591217000338,23.4
170.53917519291332,23.5
170.71907263391134,23.6
170.89881611554273,23.700000000000003
171.07840770688287,23.8
171.2578494539403,23.9
171.43714338002252,24.0
171.61629148609376,24.1
171.7952957511267,24.200000000000003
171.97415813244655,24.3
172.1528805660688,24.4
172.33146496703014,24.5
172.5099132297133,24.6
172.6882272281654,24.700000000000003
172.86640881641034,24.8
173.04445982875492,24.9
173.2223820800897,25.0
173.40017736618344,25.1
173.57784746397277,25.200000000000003
173.75539413184552,25.3
173.93281910991976,25.4
174.1101241203167,25.5
174.28731086742903,25.6
174.4643810381843,25.700000000000003
174.6413363023033,25.8
174.8181783125536,25.9
174.99490870499875,26.0
175.1715290992427,26.1
175.34804109866988,26.200000000000003
175.52444629068097,26.3
175.7007462469243,26.4
175.87694252352324,26.5
176.05303666129944,26.6
176.22903018599217,26.700000000000003
176.4049246084736,26.8
176.58072142496073,26.9
176.75642211722266,27.0
176.9320281527855,27.1
177.10754098513277,27.200000000000003
177.28296205390225,27.3
177.45829278508032,27.4
177.63353459119196,27.5
177.80868887148802,27.6
177.98375701212913,27.700000000000003
178.15874038636656,27.8
178.33364035471982,27.9
178.50845826515135,28.0
178.68319545323843,28.1
178.85785324234186,28.200000000000003
179.032432943772,28.3
179.2069358569521,28.4
179.38136326957888,28.5
179.55571645778014,28.6
179.72999668627028,28.700000000000003
179.90420520850296,28.8
180.07834326682098,28.9
180.2524120926046,29.0
180.42641290641623,29.1
180.60034691814408,29.200000000000003
180.7742153271419,29.3
180.94801932236837,29.4
181.12176008252248,29.5
181.2954387761781,29.6
181.4690565619152,29.700000000000003
181.64261458845027,29.8
181.8161139947633,29.9
181.9895559102241,30.0
182.16294145471565,30.1
182.33627173875576,30.200000000000003
182.5095478636172,30.3
182.68277092144555,30.4
182.8559419953752,30.5
183.029062159644,30.6
183.20213247970543,30.700000000000003
183.3751540123401,30.8
183.54812780576415,30.9
183.72105489973737,31.0
183.89393632566848,31.1
184.06677310672,31.200000000000003
184.2395662579104,31.3
184.41231678621543,31.4
184.58502569066783,31.5
184.75769396245536,31.6
184.9303225850172,31.700000000000003
185.10291253413968,31.8
185.27546477804955,31.9
185.4479802775068,32.0
185.6204599858954,32.1
185.7929048493133,32.2
185.96531580666075,32.300000000000004
186.13769378972708,32.4
186.31003972327727,32.5
186.48235452513572,32.6
186.6546391062704,32.7
186.82689437087427,32.800000000000004
186.9991212164471,32.9
187.1713205338745,33.0
187.34349320750744,33.1
187.5156401152391,33.2
187.68776212858185,33.300000000000004
187.8598601127422,33.4
188.03193492669595,33.5
188.20398742326057,33.6
188.376018449168,33.7
188.5480288451357,33.800000000000004
188.7200194459372,33.9
188.8919910804711,34.0
189.06394457182964,34.1
189.23588073736585,34.2
189.4078003887603,34.300000000000004
189.5797043320865,34.4
189.75159336787573,34.5
189.9234682911805,34.6
190.095329891638,34.7
190.2671789535316,34.800000000000004
190.43901625585244,34.9
190.61084257235984,35.0
190.7826586716408,35.1
190.9544653171689,35.2
191.1262632673622,35.300000000000004
191.2980532756406,35.4
191.46983609048232,35.5
191.6416124554796,35.6
191.81338310939387,35.7
191.98514878620972,35.800000000000004
192.1569102151891,35.9
192.32866812092345,36.0
192.5004232233864,36.1
192.67217623798524,36.2
192.8439278756116,36.3
193.01567884269176,36.4
193.18742984123637,36.5
193.35918156888903,36.6
193.5309347189748,36.7
193.702689980548,36.8
193.874448038439,36.9
194.04620957330096,37.0
194.2179752616556,37.1
194.3897457759385,37.2
194.561521784544,37.3
194.73330395186903,37.4
194.9050929383575,37.5
195.07688940054243,37.6
195.24869399108923,37.7
195.4205073588376,37.8
195.59233014884268,37.9
195.76416300241664,38.0
195.9360065571687,38.1
196.1078614470454,38.2
196.27972830237013,38.3
196.451607749882,38.400000000000006
196.62350041277452,38.5
196.795406910734,38.6
196.96732785997656,38.7
197.13926387328587,38.8
197.3112155600497,38.900000000000006
197.48318352629624,39.0
197.65516837473007,39.1
197.82717070476747,39.2
197.9991911125716,39.3
198.17123019108703,39.400000000000006
198.34328853007403,39.5
198.5153667161424,39.6
198.68746533278477,39.7
198.85958496040973,39.8
199.0317261763745,39.900000000000006
199.203889555017,40.0
199.37607566768835,40.1
199.54828508278345,40.2
199.72051836577305,40.3
199.89277607923384,40.400000000000006
200.0650587828796,40.5
200.2373670335907,40.6
200.4097013854443,40.7
200.5820623897435,40.8
200.75445059504665,40.900000000000006
200.926866547196,41.0
201.09931078934625,41.1
201.2717838619924,41.2
201.44428630299825,41.3
201.616818647623,41.400000000000006
201.7893814285492,41.5
201.9619751759093,41.6
202.13460041731216,41.7
202.30725767786996,41.8
202.4799474802232,41.900000000000006
202.65267034456767,42.0
202.82542678867895,42.1
202.998217327938,42.2
203.17104247535605,42.3
203.3439027415992,42.400000000000006
203.51679863501263,42.5
203.6897306616453,42.6
203.8626993252732,42.7
204.03570512742283,42.8
204.2087485673955,42.900000000000006
204.38183014228937,43.0
204.55495034702307,43.1
204.72810967435765,43.2
204.90130861491977,43.3
205.074547657223,43.400000000000006
205.2478272876904,43.5
205.42114799067585,43.6
205.59451024848565,43.7
205.76791454139965,43.8
205.9413613476925,43.900000000000006
206.1148511436542,44.0
206.28838440361068,44.1
206.4619615999445,44.2
206.63558320311463,44.3
206.8092496816768,44.400000000000006
206.98296150230271,44.5
207.1567191298004,44.6
207.33052302713284,44.7
207.50437365543752,44.8
207.67827147404537,44.900000000000006
207.8522169404993,45.0
208.02621051057343,45.1
208.20025263829064,45.2
208.37434377594155,45.3
208.5484843741022,45.400000000000006
208.722674881652,45.5
208.8969157457914,45.6
209.0712074120597,45.7
209.24555032435163,45.8
209.4199449249358,45.900000000000006
209.59439165447048,46.0
209.7688909520211,46.1
209.9434432550769,46.2
210.1180489995674,46.3
210.29270861987865,46.400000000000006
210.4674225488696,46.5
210.6421912178884,46.6
210.8170150567875,46.7
210.99189449394052,46.8
211.16682995625703,46.900000000000006
211.34182186919836,47.0
211.51687065679275,47.1
211.6919767416508,47.2
211.86714054498032,47.3
212.0423624866011,47.400000000000006
212.21764298496004,47.5
212.39298245714545,47.6
212.56838131890177,47.7
212.7438399846436,47.8
212.91935886747032,47.900000000000006
213.09493837918,48.0
213.2705789302833,48.1
213.4462809300176,48.2
213.6220447863601,48.3
213.79787090604236,48.400000000000006
213.9737596945628,48.5
214.14971155620069,48.6
214.32572689402932,48.7
214.5018061099288,48.8
214.67794960459932,48.900000000000006
214.854157777574,49.0
215.03043102723151,49.1
215.20676975080917,49.2
215.3831743444148,49.3
215.55964520303985,49.400000000000006
215.7361827205713,49.5
215.91278728980424,49.6
216.08945930245343,49.7
216.2661991491661,49.8
216.4430072195332,49.900000000000006
216.61988390210132,50.0
216.796829584385,50.1
216.97384465287752,50.2
217.15092949306293,50.3
217.32808448942745,50.400000000000006
217.5053100254704,50.5
217.6826064837161,50.6
217.8599742457245,50.7
218.0374136921021,50.8
218.21492520251357,50.900000000000006
218.39250915569195,51.0
218.57016592945,51.1
218.74789590069008,51.2
218.9256994454159,51.3
219.10357693874187,51.400000000000006
219.2815287549044,51.5
219.45955526727167,51.6
219.6376568483545,51.7
219.81583386981575,51.8
219.9940867024812,51.900000000000006
220.1724157163489,52.0
220.35082128059983,52.1
220.5293037636071,52.2
220.70786353294625,52.3
220.88650095540436,52.400000000000006
221.06521639699045,52.5
221.24401022294447,52.6
221.4228827977472,52.7
221.60183448512905,52.8
221.78086564808024,52.900000000000006
221.95997664885925,53.0
222.13916784900275,53.1
222.31843960933423,53.2
222.4977922899734,53.3
222.67722625034472,53.400000000000006
222.85674184918688,53.5
223.03633944456143,53.6
223.2160193938616,53.7
223.3957820538208,53.8
223.57562778052176,53.900000000000006
223.7555569294047,54.0
223.93556985527616,54.1
224.11566691231735,54.2
224.2958484540928,54.3
224.47611483355809,54.400000000000006
224.65646640306903,54.5
224.8369035143893,54.6
225.0174265186986,54.7
225.19803576660155,54.8
225.3787316081346,54.900000000000006
225.5595143927748,55.0
225.74038446944783,55.1
225.9213421865355,55.2
226.1023878918837,55.3
226.2835219328104,55.400000000000006
226.4647446561131,55.5
226.64605640807687,55.6
226.8274575344818,55.7
227.00894838061032,55.8
227.19052929125525,55.900000000000006
227.3722006107269,56.0
227.55396268286083,56.1
227.73581585102477,56.2
227.91776045812637,56.3
228.0997968466204,56.400000000000006
228.28192535851588,56.5
228.46414633538345,56.6
228.64646011836223,56.7
228.82886704816724,56.8
229.0113674650963,56.900000000000006
229.193961709037,57.0
229.37665011947385,57.1
229.55943303549495,57.2
229.7423107957993,57.3
229.9252837387029,57.400000000000006
230.10835220214636,57.5
230.29151652370123,57.6
230.47477704057667,57.7
230.65813408962623,57.8
230.8415880073549,57.900000000000006
231.02513912992453,58.0
231.2087877931618,58.1
231.3925343325637,58.2
231.57637908330472,58.3
231.76032238024263,58.400000000000006
231.94436455792533,58.5
232.1285059505971,58.6
232.31274689220487,58.7
232.49708771640465,58.8
232.68152875656736,58.900000000000006
232.866070345786,59.0
233.0507128168805,59.1
233.23545650240504,59.2
233.42030173465355,59.3
233.60524884566587,59.400000000000006
233.790298167234,59.5
233.97545003090792,59.6
234.1607047680015,59.7
234.3460627095988,59.8
234.5315241865596,59.900000000000006
234.71708952952557,60.0
234.90275906892583,60.1
235.08853313498312,60.2
235.27441205771933,60.3
235.4603961669613,60.400000000000006
235.64648579234657,60.5
235.83268126332928,60.6
236.01898290918564,60.7
236.20539105901932,60.8
236.39190604176784,60.900000000000006
236.5785281862072,61.0
236.7652578209581,61.1
236.9520952744915,61.2
237.13904087513347,61.3
237.32609495107135,61.400000000000006
237.51325783035904,61.5
237.7005298409223,61.6
237.88791131056388,61.7
238.07540256696967,61.8
238.26300393771336,61.900000000000006
238.450715750262,62.0
238.6385383319812,62.1
238.82647201014072,62.2
239.01451711191945,62.3
239.2026739644104,62.400000000000006
239.39094289462653,62.5
239.57932422950543,62.6
239.7678182959148,62.7
239.95642542065707,62.8
240.1451459304753,62.900000000000006
240.3339801520576,63.0
240.5229284120424,63.1
240.7119910370237,63.2
240.90116835355573,63.3
241.0904606881584,63.400000000000006
241.27986836732185,63.5
241.46939171751168,63.6
241.65903106517388,63.7
241.84878673673956,63.8
242.03865905863017,63.900000000000006
242.22864835726207,64.0
242.4187549590515,64.10000000000001
242.60897919041972,64.2
242.7993213777972,64.3
242.9897818476292,64.4
243.18036092637976,64.5
243.3710589405374,64.60000000000001
243.5618762166189,64.7
243.75281308117476,64.8
243.94386986079348,64.9
244.13504688210676,65.0
244.32634447179345,65.10000000000001
244.51776295658505,65.2
244.70930266326968,65.3
244.90096391869733,65.4
245.0927470497837,65.5
245.2846523835157,65.60000000000001
245.4766802469553,65.7
245.66883096724476,65.8
245.86110487161037,65.9
246.0535022873678,66.0
246.24602354192632,66.10000000000001
246.4386689627932,66.2
246.63143887757832,66.3
246.8243336139988,66.4
247.0173534998831,66.5
247.2104988631758,66.60000000000001
247.4037700319421,66.7
247.597167334372,66.8
247.79069109878503,66.9
247.984341653634,67.0
248.1781193275106,67.10000000000001
248.3720244491483,67.2
248.5660573474281,67.3
248.760218351382,67.4
248.9545077901976,67.5
249.1489259932225,67.60000000000001
249.34347328996864,67.7
249.5381500101164,67.8
249.7329564835196,67.9
249.9278930402085,68.0
250.12296001039525,68.10000000000001
250.31815772447783,68.2
250.51348651304417,68.3
250.70894670687636,68.4
250.90453863695507,68.5
251.1002626344637,68.60000000000001
251.29611903079268,68.7
251.4921081575436,68.8
251.6882303465333,68.9
251.88448592979844,69.0
252.0808752395993,69.10000000000001
252.27739860842397,69.2
252.47405636899285,69.3
252.67084885426263,69.4
252.8677763974301,69.5
253.0648393319371,69.60000000000001
253.2620379914736,69.7
253.4593727099829,69.8
253.65684382166492,69.9
253.8544516609808,70.0
254.05219656265652,70.10000000000001
254.25007886168788,70.2
254.44809889334337,70.3
254.64625699316952,70.4
254.84455349699385,70.5
255.0429887409298,70.60000000000001
255.24156306138016,70.7
255.4402767950416,70.8
255.63913027890865,70.9
255.83812385027727,71.0
256.03725784674947,71.10000000000001
256.23653260623706,71.2
256.4359484669659,71.3
256.63550576747946,71.4
256.8352048466433,71.5
257.035046043649,71.60000000000001
257.2350296980179,71.7
257.43515614960535,71.8
257.6354257386048,71.9
257.83583880555125,72.0
258.0363956913261,72.10000000000001
258.2370967371603,72.2
258.43794228463884,72.3
258.6389326757045,72.4
258.840068252662,72.5
259.0413493581818,72.60000000000001
259.242776335304,72.7
259.44434952744257,72.8
259.64606927838935,72.9
259.84793593231734,73.0
260.04994983378555,73.10000000000001
260.2521113277422,73.2
260.45442075952946,73.3
260.65687847488635,73.4
260.85948481995376,73.5
261.0622401412776,73.60000000000001
261.265144785813,73.7
261.4681991009284,73.8
261.67140343440934,73.9
261.8747581344624,74.0
262.0782635497189,74.10000000000001
262.2819200292393,74.2
262.4857279225169,74.3
262.6896875794814,74.4
262.8937993505036,74.5
263.09806358639867,74.60000000000001
263.30248063843004,74.7
263.5070508583139,74.8
263.71177459822275,74.9
263.9166522107891,75.0
264.1216840491098,75.10000000000001
264.32687046674977,75.2
264.5322118177459,75.3
264.7377084566111,75.4
264.94336073833784,75.5
265.14916901840263,75.60000000000001
265.3551336527694,75.7
265.56125499789374,75.8
265.7675334107269,75.9
265.97396924871924,76.0
266.1805628698247,76.10000000000001
266.38731463250434,76.2
266.59422489573035,76.3
266.80129401899,76.4
267.0085223622897,76.5
267.21591028615865,76.60000000000001
267.4234581516528,76.7
267.63116632035934,76.80000000000001
267.83903515439954,76.9
268.0470650164336,77.0
268.2552562696644,77.10000000000001
268.463609277841,77.2
268.6721244052631,77.30000000000001
268.88080201678474,77.4
269.08964247781813,77.5
269.29864615433786,77.60000000000001
269.50781341288456,77.7
269.71714462056906,77.80000000000001
269.9266401450763,77.9
270.13630035466923,78.0
270.3461256181927,78.10000000000001
270.5561163050773,78.2
270.76627278534403,78.30000000000001
270.97659542960724,78.4
271.18708460907953,78.5
271.3977406955748,78.60000000000001
271.60856406151305,78.7
271.81955507992404,78.80000000000001
272.03071412445104,78.9
272.2420415693551,79.0
272.45353778951915,79.10000000000001
272.6652031604514,79.2
272.87703805829017,79.30000000000001
273.08904285980714,79.4
273.3012179424118,79.5
273.5135636841555,79.60000000000001
273.72608046373495,79.7
273.9387686604969,79.80000000000001
274.1516286544416,79.9
274.3646608262274,80.0
274.57786555717405,80.10000000000001
274.7912432292675,80.2
275.0047942251635,80.30000000000001
275.21851892819166,80.4
275.43241772235973,80.5
275.6464909923573,80.60000000000001
275.86073912356045,80.7
276.0751625020352,80.80000000000001
276.2897615145418,80.9
276.5045365485391,81.0
276.7194879921882,81.10000000000001
276.9346162343569,81.2
277.14992166462366,81.30000000000001
277.36540467328155,81.4
277.58106565134256,81.5
277.79690499054186,81.60000000000001
278.01292308334155,81.7
278.2291203229351,81.80000000000001
278.4454971032514,81.9
278.6620538189588,82.0
278.8787908654696,82.10000000000001
279.09570863894373,82.2
279.3128075362933,82.30000000000001
279.5300879551866,82.4
279.7475502940525,82.5
279.96519495208435,82.60000000000001
280.1830223292442,82.7
280.4010328262675,82.80000000000001
280.6192268446667,82.9
280.8376047867356,83.0
281.05616705555406,83.10000000000001
281.27491405499165,83.2
281.4938461897123,83.30000000000001
281.71296386517827,83.4
281.93226748765454,83.5
282.15175746421346,83.60000000000001
282.3714342027382,83.7
282.59129811192776,83.80000000000001
282.81134960130123,83.9
283.0315890812016,84.0
283.2520169628006,84.10000000000001
283.4726336581028,84.2
283.6934395799498,84.30000000000001
283.9144351420253,84.4
284.1356207588583,84.5
284.3569968458285,84.60000000000001
284.57856381917026,84.7
284.80032209597687,84.80000000000001
285.0222720942052,84.9
285.24441423268,85.0
285.46674893109844,85.10000000000001
285.6892766100343,85.2
285.9119976909427,85.30000000000001
286.13491259616427,85.4
286.35802174892973,85.5
286.5813255733648,85.60000000000001
286.8048244944936,85.7
287.0285189382445,85.80000000000001
287.25240933145346,85.9
287.47649610186954,86.0
287.70077967815865,86.10000000000001
287.9252604899082,86.2
288.1499389676324,86.30000000000001
288.3748155427757,86.4
288.5998906477185,86.5
288.8251647157808,86.60000000000001
289.05063818122727,86.7
289.276311479272,86.80000000000001
289.5021850460827,86.9
289.72825931878555,87.0
289.9545347354702,87.10000000000001
290.1810117351937,87.2
290.4076907579861,87.30000000000001
290.634572244854,87.4
290.86165663778627,87.5
291.0889443797585,87.60000000000001
291.31643591473744,87.7
291.5441316876859,87.80000000000001
291.7720321445677,87.9
292.0001377323521,88.0
292.228448899019,88.10000000000001
292.4569660935634,88.2
292.6856897660003,88.30000000000001
292.9146203673696,88.4
293.1437583497409,88.5
293.3731041662187,88.60000000000001
293.6026582709462,88.7
293.83242111911164,88.80000000000001
294.0623931669521,88.9
294.2925748717591,89.0
294.5229666918829,89.10000000000001
294.75356908673814,89.2
294.98438251680824,89.30000000000001
295.2154074436506,89.4
295.44664432990163,89.5
295.678093639282,89.60000000000001
295.90975583660065,89.7
296.1416313877615,89.80000000000001
296.37372075976685,89.9
296.60602442072354,90.0
296.8385428398476,90.1
297.0712764874694,90.2
297.3042258350386,90.3
297.5373913551301,90.4
297.77077352144806,90.5
298.0043728088317,90.6
298.2381896932604,90.7
298.4722246518592,90.8
298.70647816290324,90.9
298.94095070582387,91.0
299.17564276121345,91.1
299.41055481083055,91.2
299.6456873376056,91.3
299.8810408256458,91.4
300.1166157602409,91.5
300.35241262786815,91.6
300.5884319161977,91.7
300.8246741140985,91.8
301.06113971164297,91.9
301.2978292001129,92.0
301.53474307200463,92.1
301.7718818210348,92.2
302.0092459421457,92.3
302.24683593151053,92.4
302.4846522865393,92.5
302.72269550588425,92.6
302.9609660894451,92.7
303.1994645383751,92.8
303.4381913550864,92.9
303.6771470432556,93.0
303.91633210782965,93.1
304.15574705503104,93.2
304.395392392364,93.3
304.6352686286197,93.4
304.8753762738827,93.5
305.1157158395359,93.6
305.35628783826667,93.7
305.5970927840726,93.8
305.8381311922673,93.9
306.07940357948644,94.0
306.3209104636931,94.1
306.56265236418415,94.2
306.8046298015958,94.3
307.0468432979096,94.4
307.2892933764586,94.5
307.53198056193315,94.6
307.7749053803865,94.7
308.0180683592416,94.8
308.2614700272964,94.9
308.5051109147305,95.0
308.7489915531106,95.1
308.9931124753971,95.2
309.23747421595,95.3
309.48207731053515,95.4
309.7269222963302,95.5
309.9720097119313,95.6
310.21734009735843,95.7
310.4629139940627,95.8
310.7087319449319,95.9
310.9547944942969,96.0
311.2011021879381,96.1
311.4476555730919,96.2
311.6944551984565,96.3
311.9415016141993,96.4
312.18879537196216,96.5
312.43633702486864,96.6
312.68412712753013,96.7
312.9321662360523,96.8
313.1804549080421,96.9
313.4289937026137,97.0
313.67778318039547,97.1
313.9268239035362,97.2
314.17611643571234,97.3
314.4256613421336,97.4
314.67545918955125,97.5
314.9255105462631,97.6
315.17581598212143,97.7
315.4263760685392,97.8
315.677191378497,97.9
315.9282624865499,98.0
316.17958996883425,98.1
316.43117440307446,98.2
316.6830163685903,98.3
316.9351164463033,98.4
317.1874752187439,98.5
317.44009327005887,98.6
317.6929711860176,98.7
317.9461095540196,98.8
318.19950896310166,98.9
318.4531700039448,99.0
318.7070932688812,99.1
318.96127935190174,99.2
319.2157288486632,99.3
319.47044235649497,99.4
319.72542047440714,99.5
319.98066380309706,99.6
320.2361729449571,99.7
320.4919485040818,99.8
320.74799108627525,99.9
321.0043012990589,100.0
321.2608797516785,100.1
321.5177270551116,100.2
321.7748438220757,100.3
322.03223066703515,100.4
322.2898882062089,100.5
322.54781705757847,100.6
322.8060178408948,100.7
323.06449117768705,100.8
323.32323769126936,100.9
323.5822580067489,101.0
323.84155275103404,101.1
324.10112255284184,101.2
324.3609680427056,101.3
324.62108985298323,101.4
324.8814886178652,101.5
325.14216497338225,101.6
325.40311955741345,101.7
325.66435300969425,101.8
325.9258659718246,101.9
326.1876590872769,102.0
326.4497330014047,102.1
326.7120883614498,102.2
326.97472581655165,102.3
327.23764601775474,102.4
327.5008496180176,102.5
327.7643372722204,102.6
328.0281096371739,102.7
328.2921673716276,102.8
328.55651113627783,102.9
328.82114159377755,103.0
329.086059408743,103.1
329.3512652477637,103.2
329.6167597794107,103.3
329.88254367424463,103.4
330.1486176048252,103.5
330.41498224571944,103.6
330.68163827351054,103.7
330.948586366807,103.8
331.21582720625065,103.9
331.48336147452665,104.0
331.7511898563713,104.1
332.019313038582,104.2
332.28773171002547,104.3
332.55644656164736,104.4
332.825458286481,104.5
333.0947675796566,104.6
333.36437513841054,104.7
333.6342816620949,104.8
333.90448785218564,104.9
334.1749944122933,105.0
334.4458020481715,105.1
334.71691146772656,105.2
334.9883233810268,105.3
335.2600385003123,105.4
335.5320575400043,105.5
335.8043812167149,105.6
336.0770102492562,105.7
336.3499453586509,105.8
336.623187268141,105.9
336.89673670319826,106.0
337.17059439153377,106.1
337.4447610631078,106.2
337.71923745014,106.3
337.99402428711846,106.4
338.2691223108112,106.5
338.544532260275,106.6
338.8202548768656,106.7
339.0962909042487,106.8
339.37264108840924,106.9
339.64930617766214,107.0
339.9262869226627,107.1
340.20358407641635,107.2
340.48119839428983,107.3
340.7591306340209,107.4
341.0373815557296,107.5
341.31595192192816,107.6
341.5948424975319,107.7
341.87405404987004,107.8
342.1535873486961,107.9
342.4334431661988,108.0
342.71362227701314,108.1
342.9941254582306,108.2
343.27495348941113,108.3
343.5561071525928,108.4
343.8375872323043,108.5
344.11939451557475,108.6
344.4015297919455,108.7
344.6839938534815,108.8
344.9667874947821,108.9
345.2499115129926,109.0
345.5333667078157,109.1
345.8171538815226,109.2
346.101273838965,109.3
346.3857273875863,109.4
346.67051533743336,109.5
346.955638501168,109.6
347.24109769407875,109.7
347.52689373409305,109.8
347.8130274417884,109.9
348.09949964040493,110.0
348.3863111558572,110.1
348.67346281674537,110.2
348.9609554543691,110.3
349.24878990273805,110.4
349.53696699858443,110.5
349.8254875813763,110.6
350.1143524933284,110.7
350.403562579416,110.8
350.693118687386,110.9
350.98302166777074,111.0
351.2732723738998,111.1
351.56387166191263,111.2
351.85482039077215,111.3
352.1461194222763,111.4
352.43776962107177,111.5
352.72977185466686,111.6
353.02212699344415,111.7
353.3148359106739,111.8
353.6078994825268,111.9
353.9013185880874,112.0
354.1950941093679,112.1
354.4892269313203,112.2
354.78371794185085,112.3
355.07856803183324,112.4
355.3737780951218,112.5
355.66934902856593,112.6
355.9652817320228,112.7
356.2615771083719,112.8
356.5582360635284,112.9
356.85525950645746,113.0
357.15264834918827,113.1
357.45040350682723,113.2
357.7485258975735,113.3
358.047016442732,113.4
358.3458760667283,113.5
358.64510569712286,113.6
358.9447062646256,113.7
359.2446787031103,113.8
359.545023949629,113.9
359.84574294442706,114.0
360.1468366309582,114.1
360.4483059558981,114.2
360.7501518691605,114.3
361.052375323912,114.4
361.3549772765869,114.5
361.6579586869024,114.6
361.9613205178737,114.7
362.2650637358298,114.8
362.5691893104288,114.9
362.8736982146727,115.0
363.1785914249238,115.1
363.48386992092026,115.2
363.78953468579135,115.3
364.0955867060741,115.4
364.4020269717281,115.5
364.7088564761528,115.6
365.01607621620246,115.7
365.3236871922032,115.8
365.6316904079689,115.9
365.9400868708174,116.0
366.24887759158736,116.1
366.5580635846546,116.2
366.8676458679489,116.3
367.1776254629702,116.4
367.4880033948062,116.5
367.7987806921488,116.6
368.1099583873112,116.7
368.4215375162451,116.8
368.7335191185576,116.9
369.0459042375293,117.0
369.3586939201308,117.1
369.6718892170403,117.2
369.985491182662,117.3
370.2995008751427,117.4
370.6139193563905,117.5
370.9287476920924,117.6
371.2439869517317,117.7
371.5596382086072,117.8
371.8757025398505,117.9
372.1921810264448,118.0
372.5090747532429,118.1
372.82638480898606,118.2
373.1441122863225,118.3
373.462258281826,118.4
373.780823896015,118.5
374.0998102333714,118.6
374.4192184023593,118.7
374.7390495154448,118.8
375.05930468911424,118.9
375.37998504389503,119.0
375.7010917043739,119.1
376.0226257992168,119.2
376.34458846118895,119.3
376.6669808271741,119.4
376.98980403819536,119.5
377.3130592394342,119.6
377.6367475802512,119.7
377.96087021420624,119.8
378.2854282990789,119.9
378.610422996889,120.0
378.9358554739172,120.1
379.26172690072553,120.2
379.5880384521787,120.3
379.9147913074651,120.4
380.2419866501171,120.5
380.5696256680335,120.6
380.8977095534999,120.7
381.2262395032108,120.8
381.5552167182909,120.9
381.8846424043172,121.0
382.2145177713402,121.1
382.5448440339066,121.2
382.8756224110814,121.3
383.2068541264692,121.4
383.5385404082381,121.5
383.870682489141,121.6
384.203281606539,121.7
384.5363390024235,121.8
384.8698559234399,121.9
385.20383362090985,122.0
385.5382733508556,122.1
385.8731763740221,122.2
386.2085439559009,122.3
386.5443773667543,122.4
386.8806778816384,122.5
387.2174467804275,122.6
387.5546853478378,122.7
387.8923948734518,122.8
388.23057665174224,122.9
388.5692319820975,123.0
388.9083621688454,123.1
389.24796852127776,123.2
389.5880523536764,123.3
389.9286149853374,123.4
390.2696577405963,123.5
390.6111819488538,123.6
390.9531889446016,123.7
391.295680067447,123.8
391.6386566621401,123.9
391.9821200785983,124.0
392.3260716719345,124.1
392.6705128024811,124.2
393.0154448358183,124.3
393.36086914279946,124.4
393.70678709957895,124.5
394.05320008763874,124.6
394.400109493815,124.7
394.7475167103264,124.8
395.0954231348004,124.9
395.4438301703023,125.0
395.7927392253615,125.1
396.1421517140009,125.2
396.49206905576415,125.3
396.8424926757442,125.4
397.193424004612,125.5
397.544864478645,125.6
397.896815539756,125.7
398.24927863552233,125.8
398.60225521921495,125.9
398.9557467498277,126.0
399.3097546921073,126.1
399.66428051658295,126.2
400.0193256995959,126.3
400.3748917233302,126.4
400.7309800758428,126.5
401.0875922510938,126.6
401.44472974897735,126.7
401.8023940753531,126.8
402.1605867420761,126.9
402.5193092670293,127.0
402.8785631741548,127.1
403.2383499934844,127.2
403.5986712611732,127.3
403.9595285195306,127.4
404.3209233170531,127.5
404.68285720845626,127.6
405.0453317547082,127.7
405.4083485230619,127.8
405.77190908708826,127.9
406.1360150267102,128.0
406.5006679282356,128.1
406.8658693843912,128.20000000000002
407.2316209943562,128.3
407.59792436379774,128.4
407.96478110490347,128.5
408.3321928364181,128.6
408.700161183677,128.70000000000002
409.0686877786415,128.8
409.4377742599344,128.9
409.8074222728759,129.0
410.1776334695186,129.1
410.5484095086842,129.20000000000002
410.9197520559994,129.3
411.2916627839324,129.4
411.66414337182937,129.5
412.0371955059522,129.6
412.41082087951537,129.70000000000002
412.7850211927226,129.8
413.15979815280537,129.9
413.5351534740613,130.0
413.91108887789096,130.1
414.2876060928376,130.20000000000002
414.66470685462497,130.3
415.0423929061965,130.4
415.4206659977552,130.5
415.7995278868021,130.6
416.1789803381765,130.70000000000002
416.5590251240956,130.8
416.9396640241956,130.9
417.32089882557074,131.0
417.702731322816,131.1
418.08516331806646,131.20000000000002
418.46819662103934,131.3
418.8518330490757,131.4
419.2360744271823,131.5
419.6209225880733,131.6
420.00637937221353,131.70000000000002
420.3924466278601,131.8
420.7791262111066,131.9
421.1664199859257,132.0
421.5543298242129,132.1
421.94285760583045,132.20000000000002
422.33200521865126,132.3
422.721774558604,132.4
423.1121675297173,132.5
423.5031860441652,132.6
423.894832022312,132.70000000000002
424.28710739275925,132.8
424.68001409238974,132.9
425.0735540664157,133.0
425.4677292684245,133.1
425.862541660426,133.20000000000002
426.2579932128991,133.3
426.6540859048403,133.4
427.0508217238111,133.5
427.4482026659864,133.6
427.846230736203,133.70000000000002
428.2449079480082,133.8
428.64423632371023,133.9
429.0442178944263,134.0
429.4448547001337,134.1
429.8461487897195,134.20000000000002
430.2481022210312,134.3
430.6507170609281,134.4
431.05399538533226,134.5
431.4579392792802,134.6
431.8625508369756,134.70000000000002
432.2678321618406,134.8
432.67378536656935,134.9
433.080412573181,135.0
433.4877159130733,135.1
433.8956975270764,135.20000000000002
434.30435956550673,135.3
434.7137041882227,135.4
435.1237335646783,135.5
435.5344498739798,135.6
435.9458553049413,135.70000000000002
436.35795205614,135.8
436.770742335974,135.9
437.1842283627186,136.0
437.598412364584,136.1
438.0132965797733,136.20000000000002
438.4288832565398,136.3
438.8451746532468,136.4
439.2621730384263,136.5
439.67988069083793,136.6
440.0982998995297,136.70000000000002
440.51743296389714,136.8
440.9372821937456,136.9
441.35784990935065,137.0
441.7791384415191,137.1
442.2011501316524,137.20000000000002
442.62388733180825,137.3
443.0473524047635,137.4
443.4715477240782,137.5
443.8964756741596,137.6
444.3221386503254,137.70000000000002
444.74853905886937,137.8
445.1756793171271,137.9
445.6035618535407,138.0
446.0321891077256,138.1
446.4615635305376,138.20000000000002
446.8916875841391,138.3
447.32256374206776,138.4
447.7541944893045,138.5
448.1865823223417,138.6
448.6197297492533,138.70000000000002
449.0536392897629,138.8
449.4883134753164,138.9
449.9237548491502,139.0
450.3599659663643,139.1
450.7969493939936,139.20000000000002
451.2347077110793,139.3
451.6732435087429,139.4
452.1125593902594,139.5
452.5526579711309,139.6
452.99354187916094,139.70000000000002
453.43521375453,139.8
453.8776762498713,139.9
454.3209320303459,140.0
454.7649837737205,140.1
455.2098341704447,140.20000000000002
455.6554859237277,140.3
456.1019417496186,140.4
456.54920437708375,140.5
456.99727654808754,140.6
457.4461610176725,140.70000000000002
457.8958605540393,140.8
458.3463779386292,140.9
458.79771596620617,141.0
459.24987744493865,141.1
459.7028651964844,141.20000000000002
460.156682056072,141.3
460.6113308725888,141.4
461.06681450866313,141.5
461.5231358407524,141.6
461.98029775922834,141.70000000000002
462.4383031684645,141.8
462.8971549869247,141.9
463.3568561472512,142.0
463.8174095963535,142.1
464.27881829549966,142.20000000000002
464.7410852204051,142.3
465.2042133613252,142.4
465.6682057231477,142.5
466.1330653254835,142.6
466.59879520276286,142.70000000000002
467.06539840432697,142.8
467.5328779945244,142.9
468.0012370528068,143.0
468.47047867382463,143.1
468.94060596752513,143.20000000000002
469.41162205924894,143.3
469.8835300898305,143.4
470.35633321569605,143.5
470.8300346089649,143.6
471.3046374575501,143.70000000000002
471.7801449652597,143.8
472.2565603519007,143.9
472.7338868533813,144.0
473.2121277218157,144.1
473.69128622562926,144.20000000000002
474.1713656496641,144.3
474.6523692952864,144.4
475.1343004804932,144.5
475.6171625400217,144.6
476.10095882545846,144.70000000000002
476.58569270534906,144.8
477.0713675653096,144.9
477.5579868081394,145.0
478.04555385393206,145.1
478.53407214019137,145.20000000000002
479.02354512194415,145.3
479.5139762718578,145.4
480.0053690803552,145.5
480.4977270557328,145.6
480.9910537242801,145.70000000000002
481.48535263039656,145.8
481.980627336715,145.9
482.4768814242214,146.0
482.974118492377,146.1
483.4723421592426,146.20000000000002
483.9715560616019,146.3
484.4717638550883,146.4
484.9729692143096,146.5
485.4751758329774,146.6
485.97838742403394,146.70000000000002
486.4826077197823,146.8
486.9878404720173,146.9
487.49408945215663,147.0
488.00135845137487,147.1
488.5096512807356,147.20000000000002
489.0189717713281,147.3
489.5293237744018,147.4
490.04071116150567,147.5
490.5531378246249,147.6
491.066607676321,147.70000000000002
491.5811246498727,147.8
492.0966926994178,147.9
492.6133158000965,148.0
493.1309979481952,148.1
493.64974316129246,148.20000000000002
494.1695554784054,148.3
494.6904389601382,148.4
495.2123976888309,148.5
495.73543576870986,148.6
496.25955732604046,148.70000000000002
496.7847665092787,148.8
497.3110674892266,148.9
497.8384644591878,149.0
498.36696163512414,149.1
498.8965632558147,149.20000000000002
499.4272735830146,149.3
499.959096901617,149.4
500.4920375198152,149.5
501.026099769266,149.6
501.5612880052564,149.70000000000002
502.0976066068681,149.8
502.6350599771479,149.9
503.17365254327615,150.0
503.7133887567376,150.1
504.2542730934952,150.20000000000002
504.796310054162,150.3
505.3395041641792,150.4
505.8838599739914,150.5
506.4293820592263,150.6
506.9760750208746,150.70000000000002
507.5239434854712,150.8
508.0729921052798,150.9
508.6232255584768,151.0
509.1746485493385,151.1
509.72726580842976,151.20000000000002
510.2810820927921,151.3
510.8361021861386,151.4
511.39233089904354,151.5
511.94977306914,151.6
512.5084335613162,151.70000000000002
513.0683172679127,151.8
513.6294291089243,151.9
514.1917740322016,152.0
514.7553570136544,152.1
515.3201830574577,152.20000000000002
515.8862571962602,152.3
516.4535844913923,152.4
517.0221700330779,152.5
517.5920189406486,152.6
518.1631363627573,152.70000000000002
518.7355274775967,152.8
519.3091974931174,152.9
519.8841516472493,153.0
520.460395208125,153.1
521.037933474305,153.20000000000002
521.6167717750035,153.3
522.19691547032,153.4
522.7783699514686,153.5
523.3611406410126,153.60000000000002
523.9452329930989,153.70000000000002
524.530652493698,153.8
525.117404660842,153.9
525.7054950448676,154.0
526.2949292286604,154.10000000000002
526.8857128279011,154.20000000000002
527.4778514913158,154.3
528.0713509009269,154.4
528.6662167723052,154.5
529.2624548548288,154.60000000000002
529.860070931938,154.70000000000002
530.4590708213999,154.8
531.0594603755687,154.9
531.6612454816535,155.0
532.2644320619847,155.10000000000002
532.8690260742869,155.20000000000002
533.4750335119504,155.3
534.0824604043082,155.4
534.6913128169144,155.5
535.3015968518259,155.60000000000002
535.9133186478845,155.70000000000002
536.5264843810053,155.8
537.141100264466,155.9
537.7571725491973,156.0
538.3747075240803,156.10000000000002
538.9937115162421,156.20000000000002
539.614190891357,156.3
540.2361520539506,156.4
540.8596014477055,156.5
541.4845455557714,156.60000000000002
542.1109909010763,156.70000000000002
542.7389440466434,156.8
543.3684115959078,156.9
543.9994001930402,157.0
544.6319165232701,157.10000000000002
545.2659673132133,157.20000000000002
545.9015593312048,157.3
546.5386993876309,157.4
547.1773943352691,157.5
547.8176510696276,157.60000000000002
548.4594765292892,157.70000000000002
549.1028776962602,157.8
549.7478615963213,157.9
550.3944352993811,158.0
551.0426059198365,158.10000000000002
551.692380616931,158.20000000000002
552.3437665951242,158.3
552.9967711044562,158.4
553.6514014409248,158.5
554.3076649468579,158.60000000000002
554.9655690112963,158.70000000000002
555.6251210703766,158.8
556.2863286077193,158.9
556.9491991548198,159.0
557.6137402914459,159.10000000000002
558.2799596460352,159.20000000000002
558.9478648961011,159.3
559.6174637686394,159.4
560.2887640405403,159.5
560.9617735390058,159.60000000000002
561.6365001419679,159.70000000000002
562.3129517785165,159.8
562.9911364293263,159.9
563.671062127091,160.0
564.3527369569621,160.10000000000002
565.0361690569893,160.20000000000002
565.7213666185713,160.3
566.4083378869035,160.4
567.0970911614381,160.5
567.7876347963423,160.60000000000002
568.4799772009668,160.70000000000002
569.1741268403148,160.8
569.8700922355193,160.9
570.567881964323,161.0
571.2675046615639,161.10000000000002
571.9689690196677,161.20000000000002
572.6722837891424,161.3
573.3774577790807,161.4
574.0844998576658,161.5
574.7934189526849,161.60000000000002
575.5042240520447,161.70000000000002
576.2169242042962,161.8
576.9315285191624,161.9
577.648046168073,162.0
578.3664863847036,162.10000000000002
579.0868584655221,162.20000000000002
579.8091717703408,162.3
580.5334357228718,162.4
581.2596598112937,162.5
581.987853588819,162.60000000000002
582.7180266742704,162.70000000000002
583.4501887526635,162.8
584.1843495757942,162.9
584.9205189628346,163.0
585.6587068009342,163.10000000000002
586.3989230458261,163.20000000000002
587.1411777224446,163.3
587.8854809255437,163.4
588.6318428203266,163.5
589.3802736430813,163.60000000000002
590.1307837018211,163.70000000000002
590.8833833769351,163.8
591.6380831218438,163.9
592.3948934636646,164.0
593.15382500388,164.10000000000002
593.9148884190184,164.20000000000002
594.67809446134,164.3
595.4434539595301,164.4
596.2109778194005,164.5
596.980677024601,164.60000000000002
597.7525626373342,164.70000000000002
598.5266457990834,164.8
599.3029377313457,164.9
600.0814497363737,165.0
600.8621931979281,165.10000000000002
601.6451795820342,165.20000000000002
602.4304204377523,165.3
603.2179273979524,165.4
604.0077121801014,165.5
604.7997865870576,165.60000000000002
605.5941625078726,165.70000000000002
606.3908519186068,165.8
607.1898668831506,165.9
607.9912195540568,166.0
608.7949221733815,166.10000000000002
609.6009870735368,166.20000000000002
610.409426678151,166.3
611.2202535029419,166.4
612.033480156595,166.5
612.8491193416604,166.60000000000002
613.6671838554498,166.70000000000002
614.4876865909545,166.8
615.3106405377667,166.9
616.1360587830153,167.0
616.9639545123115,167.10000000000002
617.7943410107049,167.20000000000002
618.6272316636548,167.3
619.4626399580088,167.4
620.3005794829947,167.5
621.1410639312244,167.60000000000002
621.984107099709,167.70000000000002
622.8297228908897,167.8
623.6779253136754,167.9
624.5287284844967,168.0
625.382146628373,168.10000000000002
626.2381940799896,168.20000000000002
627.0968852847911,168.3
627.9582348000862,168.4
628.8222572961668,168.5
629.6889675574395,168.60000000000002
630.5583804835738,168.70000000000002
631.430511090662,168.8
632.3053745123945,168.9
633.182986001248,169.0
634.063360929692,169.10000000000002
634.9465147914052,169.20000000000002
635.8324632025136,169.3
636.7212219028365,169.4
637.6128067571549,169.5
638.5072337564926,169.60000000000002
639.4045190194103,169.70000000000002
640.3046787933239,169.8
641.2077294558331,169.9
642.1136875160681,170.0
643.0225696160551,170.10000000000002
643.934392532096,170.20000000000002
644.8491731761709,170.3
645.7669285973525,170.4
646.6876759832435,170.5
647.611432661429,170.60000000000002
648.5382161009496,170.70000000000002
649.4680439137927,170.8
650.4009338564043,170.9
651.3369038312171,171.0
652.2759718882036,171.10000000000002
653.2181562264444,171.20000000000002
654.1634751957207,171.3
655.1119472981244,171.4
656.0635911896924,171.5
657.0184256820609,171.60000000000002
657.9764697441396,171.70000000000002
658.9377425038139,171.8
659.902263249662,171.9
660.8700514326998,172.0
661.8411266681492,172.10000000000002
662.8155087372259,172.20000000000002
663.7932175889557,172.3
664.7742733420133,172.4
665.7586962865838,172.5
666.7465068862538,172.60000000000002
667.7377257799224,172.70000000000002
668.732373783744,172.8
669.7304718930939,172.9
670.7320412845585,173.0
671.7371033179596,173.10000000000002
672.7456795383995,173.20000000000002
673.7577916783378,173.3
674.7734616596947,173.4
675.7927115959867,173.5
676.8155637944873,173.60000000000002
677.8420407584194,173.70000000000002
678.8721651891809,173.8
679.9059599885973,173.9
680.9434482612073,174.0
681.9846533165803,174.10000000000002
683.0295986716658,174.20000000000002
684.0783080531795,174.3
685.130805400016,174.4
686.1871148657028,174.5
687.2472608208831,174.60000000000002
688.3112678558387,174.70000000000002
689.3791607830456,174.8
690.4509646397693,174.9
691.5267046906913,175.0
692.6064064305816,175.10000000000002
693.6900955870012,175.20000000000002
694.7777981230508,175.3
695.8695402401553,175.4
696.9653483808871,175.5
698.0652492318367,175.60000000000002
699.1692697265183,175.70000000000002
700.2774370483224,175.8
701.3897786335099,175.9
702.5063221742488,176.0
703.6270956217016,176.10000000000002
704.7521271891484,176.20000000000002
705.8814453551656,176.3
707.0150788668486,176.4
708.1530567430797,176.5
709.2954082778488,176.60000000000002
710.4421630436202,176.70000000000002
711.5933508947548,176.8
712.749001970981,176.9
713.9091467009135,177.0
715.0738158056369,177.10000000000002
716.2430403023301,177.20000000000002
717.416851507958,177.3
718.59528104301,177.4
719.7783608353022,177.5
720.9661231238367,177.60000000000002
722.158600462715,177.70000000000002
723.3558257251223,177.8
724.557832107361,177.9
725.7646531329582,178.0
726.9763226568309,178.10000000000002
728.1928748695148,178.20000000000002
729.4143443014658,178.3
730.6407658274237,178.4
731.8721746708466,178.5
733.1086064084141,178.60000000000002
734.3500969746044,178.70000000000002
735.5966826663428,178.8
736.8484001477215,178.9
738.1052864547999,179.0
739.3673790004796,179.10000000000002
740.634715579453,179.20000000000002
741.907334373244,179.3
743.1852739553148,179.4
744.4685732962686,179.5
745.7572717691294,179.60000000000002
747.0514091547077,179.70000000000002
748.3510256470622,179.8
749.656161859039,179.9
750.966858827914,180.0
752.283158021118,180.10000000000002
753.6051013420644,180.2
754.9327311360688,180.3
756.2660901963726,180.4
757.6052217702604,180.5
758.9501695652832,180.6
760.3009777555903,180.7
761.6576909883597,180.8
763.0203543903457,180.9
764.3890135745311,181.0
765.7637146468968,181.1
767.1445042133047,181.2
768.5314293864986,181.3
769.9245377932286,181.4
771.3238775814951,181.5
772.7294974279154,181.6
774.1414465452282,181.7
775.5597746899158,181.8
776.9845321699686,181.9
778.4157698527832,182.0
779.8535391731975,182.1
781.2978921416683,182.2
782.748881352596,182.3
784.2065599927928,182.4
785.6709818501046,182.5
787.1422013221872,182.6
788.6202734254354,182.7
790.1052538040776,182.8
791.597198739435,182.9
793.0961651593417,183.0
794.6022106477418,183.1
796.1153934544594,183.2
797.6357725051482,183.3
799.1634074114202,183.4
800.6983584811661,183.5
802.24068672906,183.6
803.7904538872646,183.7
805.3477224163288,183.8
806.9125555162984,183.9
808.4850171380223,184.0
810.0651719946815,184.1
811.6530855735272,184.2
813.2488241478483,184.3
814.8524547891598,184.4
816.4640453796279,184.5
818.0836646247267,184.6
819.7113820661448,184.7
821.3472680949319,184.8
822.9913939649089,184.9
824.6438318063285,185.0
826.3046546398048,185.1
827.9739363905197,185.2
829.6517519026969,185.3
831.338176954371,185.4
833.0332882724418,185.5
834.7371635480265,185.6
836.4498814521177,185.7
838.1715216515573,185.8
839.902164825324,185.9
841.6418926811501,186.0
843.3907879724757,186.1
845.1489345157424,186.2
846.9164172080376,186.3
848.6933220451049,186.4
850.4797361397145,186.5
852.2757477404147,186.6
854.0814462506704,186.7
855.8969222483959,186.8
857.722267505895,186.9
859.5575750102153,187.0
861.4029389839302,187.1
863.2584549063489,187.2
865.1242195351925,187.3
867.0003309287064,187.4
868.8868884682586,187.5
870.783992881412,187.6
872.6917462654945,187.7
874.6102521116727,187.8
876.5396153295504,187.9
878.4799422722919,188.0
880.4313407622981,188.1
882.3939201174429,188.2
884.3677911778816,188.3
886.3530663334518,188.4
888.3498595516786,188.5
890.3582864064056,188.6
892.3784641070557,188.7
894.4105115285511,188.8
896.4545492419089,188.9
898.5106995455222,189.0
900.5790864971505,189.1
902.6598359466328,189.2
904.7530755693612,189.3
906.8589349005118,189.4
908.9775453700591,189.5
911.1090403386156,189.6
913.2535551340906,189.7
915.4112270892092,189.8
917.5821955799084,189.9
919.7666020646408,190.0
921.9645901245992,190.1
924.1763055048992,190.2
926.4018961567486,190.3
928.641512280619,190.4
930.8953063704522,190.5
933.1634332589448,190.6
935.4460501639236,190.7
937.7433167358477,190.8
940.0553951064862,190.9
942.382449938772,191.0
944.7246484779068,191.1
947.0821606037142,191.2
949.4551588843168,191.3
951.843818631141,191.4
954.2483179553076,191.5
956.6688378254554,191.6
959.1055621270148,191.7
961.5586777230146,191.8
964.0283745164252,191.9
966.5148455141172,192.0
969.0182868924724,192.1
971.5388980646908,192.2
974.0768817498636,192.3
976.6324440438588,192.4
979.2057944920548,192.5
981.7971461640292,192.6
984.4067157302064,192.7
987.0347235405744,192.8
989.6813937055008,192.9
992.3469541787432,193.0
995.031636842702,193.1
997.7356775959972,193.2
1000.4593164434564,193.3
1003.2027975885622,193.4
1005.9663695284736,193.5
1008.7502851516816,193.6
1011.5548018383978,193.7
1014.3801815637576,193.8
1017.226691003956,193.9
1020.0946016453712,194.0
1022.9841898968194,194.1
1025.8957372050236,194.2
1028.8295301734152,194.3
1031.7858606843777,194.4
1034.7650260250462,194.5
1037.7673290168054,194.6
1040.793078148592,194.7
1043.842587714145,194.8
1046.916177953349,194.9
1050.014175197804,195.0
1053.136912020772,195.1
1056.2847273916714,195.2
1059.4579668352692,195.3
1062.6569825957429,195.4
1065.8821338057903,195.5
1069.1337866609842,195.6
1072.412314599528,195.7
1075.7180984876777,195.8
1079.051526810956,195.9
1082.4129958714536,196.0
1085.8029099914054,196.1
1089.2216817232706,196.2
1092.6697320666065,196.3
1096.1474906919575,196.4
1099.6553961720456,196.5
1103.193896220534,196.6
1106.7634479386902,196.7
1110.3645180702094,196.8
1113.9975832645746,196.9
1117.663130349236,197.0
1121.361656611026,197.1
1125.0936700871034,197.2
1128.8596898659082,197.3
1132.660246398428,197.4
1136.4958818202906,197.5
1140.3671502850775,197.6
1144.2746183093354,197.7
1148.2188651297745,197.8
1152.200483073179,197.9
1156.22007793954,198.0
1160.2782693990064,198.1
1164.3756914032124,198.2
1168.5129926116304,198.3
1172.690836833587,198.4
1176.909903486636,198.5
1181.1708880719932,198.6
1185.4745026677945,198.7
1189.821476441006,198.8
1194.2125561787575,198.9
1198.6485068400495,199.0
1203.1301121287008,199.1
1207.6581750885607,199.2
1212.2335187219894,199.3
1216.8569866326814,199.4
1221.5294436940037,199.5
1226.2517767440197,199.6
1231.0248953085015,199.7
1235.8497323532388,199.8
1240.727245067079,199.9
1245.6584156772058,200.0
1250.644252298194,200.1
1255.6857898165426,200.2
1260.7840908124592,200.3
1265.9402465207236,200.4
1271.1553778326452,200.5
1276.4306363411831,200.6
1281.767205431453,200.7
1287.1663014189764,200.8
1292.62917473814,200.9
1298.157111183544,201.0
1303.751433206981,201.1
1309.4135012730842,201.2
1315.1447152767892,201.3
1320.9465160259142,201.4
1326.8203867925135,201.5
1332.7678549367306,201.6
1338.7904936072434,201.7
1344.889923522576,201.8
1351.0678148378768,201.9
1357.3258891020375,202.0
1363.6659213104094,202.1
1370.089742058614,202.2
1376.5992398034589,202.3
1383.1963632372622,202.4
1389.883123782398,202.5
1396.6615982133142,202.6
1403.5339314137968,202.7
1410.5023392777896,202.8
1417.56911176274,202.9
1424.7366161049545,203.0
1432.0073002073132,203.1
1439.383696210318,203.2
1446.8684242583292,203.3
1454.4641964737343,203.4
1462.173821152749,203.5
1470.000207197622,203.6
1477.946368801135,203.7
1486.0154304005318,203.8
1494.210631919474,203.9
1502.5353343178992,204.0
1510.9930254714866,204.1
1519.587326404084,204.2
1528.321997898435,204.3
1537.200947512628,204.4
1546.2282370320422,204.5
1555.4080903890938,204.6
1564.7449020859362,204.7
1574.2432461582412,204.8
1583.9078857216964,204.9
1593.7437831464738,205.0
1603.7561109091416,205.1
1613.950263175915,205.2
1624.3318681762976,205.3
1634.9068014316351,205.4
1645.6811999092456,205.5
1656.6614771797138,205.6
1667.8543396624673,205.7
1679.2668040531712,205.8
1690.906216036003,205.9
1702.7802703941902,206.0
1714.8970326441442,206.1
1727.264962331341,206.2
1739.89293814118,206.3
1752.7902849941838,206.4
1765.9668033135918,206.5
1779.432800674391,206.6
1793.1991260660934,206.7
1807.2772070284088,206.8
1821.6790899488356,206.9
1836.417483845467,207.0
1851.505807996906,207.1
1866.958243825324,207.2
1882.7897914891007,207.3
1899.0163316984888,207.4
1915.654693334176,207.5
1932.7227275234252,207.6
1950.239388915816,207.7
1968.2248250003584,207.8
1986.7004744216852,207.9
2005.689175386896,208.0
2025.215285410476,208.1
2045.304813825854,208.2
2065.985568704504,208.3
2087.287320071003,208.4
2109.241981594701,208.5
2131.8838132818446,208.6
2155.249648098901,208.7
2179.379145939673,208.8
2204.315078923262,208.9
2230.103652695851,209.0
2256.7948692328773,209.1
2284.4429376292514,209.2
2313.1067405647987,209.3
2342.8503655889267,209.4
2373.7437121459093,209.5
2405.863187442993,209.6
2439.292506949428,209.7
2474.123618644064,209.8
2510.457774275433,209.9
2548.4067760964613,210.0
2588.094434088332,210.1
2629.658277007334,210.2
2673.2515712184186,210.3
2719.0457149665417,210.4
2767.233093496194,210.5
2818.0305036639743,210.6
2871.683287358016,210.7
2928.470353902606,210.8
2988.710326630153,210.9
3052.7691236460064,211.0
3121.069385847445,211.1
3194.102308907686,211.2
3272.442638961076,211.3
3356.767882966036,211.4
3447.88320932666,211.5
3546.7541444748467,211.6
3654.550124662799,211.7
3772.703436685562,211.8
3902.9904166221145,211.9
4047.645575316012,212.0
4209.525691325076,212.1
4392.351971963575,212.2
4601.078352290933,212.3
4842.471745570246,212.4
5126.065338233328,212.5
5465.806120393368,212.6
5883.08600563508,212.7
6412.779342951391,212.8
7116.594525392234,212.9
8117.211420213586,213.0
9706.861080786612,213.1
12853.093635976871,213.2
25843.29946284018,213.3


==> anc/dsbound_minimal.csv <==
T_MeV,mu_MeV
0.,404.00445318665095
7.,405.0044504197231
12.,406.0045201792698
15.,407.0045756221139
17.,408.004604262487
19.,409.0046359107057
21.,410.0046713157243
23.,411.0047116219322
26.,413.0047547498947
29.,415.0048117534821
32.,417.0048876759594
36.,420.0050017544117
37.,421.00501603288575
43.,426.0052583744364
44.,427.0052931132223
45.,428.00533114084567
46.,429.00537266586144
47.,430.0054179258796
48.,431.00546719168887
49.,432.0055207730634
50.,433.00557902543306
51.,434.0056423572728
52.,435.00571124170716
53.,436.00578626930616
54.,437.0058680168646
55.,438.0059572747954
56.,439.0060549460591
57.,440.0061621133428
58.,441.00628008830233
59.,442.0064104791682
60.,443.006555284979
61.,444.0067170313312
65.,446.0184798527868
66.,447.01496718536805
69.,449.0456149424405
70.,450.04053425150676
72.,452.0439250460891
74.,454.1337811862917
80.,462.03330076883583
81.,463.1176505691097
82.,465.03325127365315
84.,468.04434073138464
85.,470.03328550307384
87.,474.02814353478874
89.,477.73362386668634
90.,480.03258636983117
93.,487.0275366856966
94.,489.0736787226358
95.,492.04764577480245
96.,495.04186499950504
97.,498.0425891635731
99.,504.07402897094306
100.,508.0395719073682
101.,511.0966611757325
102.,515.0660590007732
104.,523.1283687631042
108.,543.0403261830717
110.,554.0575168617348
113.,573.077111816782
116.,596.0576726816313
117.,604.1125229112354
118.,615.0358858280143
122.,656.0483307531814
124.,680.0874887418742
125.,695.0519560424246
126.,708.763670906932
127.,724.4262293786055
128.,742.0427191935803
130.,773.802504849153
131.,802.2652601245611
132.,821.0386966901573
134.,878.0798638757261


==> anc/lambda1_cs2.csv <==
mu_MeV,cs2
350.3503503503504,0.0
352.3523523523524,0.0
354.3543543543544,0.0
356.3563563563564,0.1430999692863674
358.3583583583584,0.1707426674357817
360.3603603603604,0.1961853779026872
362.3623623623624,0.2127869635649958
364.3643643643644,0.2342700475670234
366.3663663663664,0.252836482423238
368.3683683683684,0.2673409407124424
370.3703703703704,0.2800671400234953
372.3723723723724,0.2909694010441961
374.3743743743744,0.2983314880680232
376.3763763763764,0.3004629346101898
378.3783783783784,0.3220284151647151
380.3803803803804,0.333282211550684
382.3823823823824,0.3275262244186752
384.3843843843844,0.33236039236614
386.3863863863865,0.3358657396475819
388.3883883883884,0.3359387700152663
390.3903903903905,0.3345812473651093
392.3923923923924,0.3327079954386194
394.39439439439445,0.3213631423534029
396.3963963963964,0.3032395165382385
398.39839839839846,0.2888516902239139
400.4004004004004,0.2773618104527234
402.40240240240246,0.2668768684837926
404.4044044044044,0.256845287384583
406.40640640640646,0.2478220117378663
408.4084084084084,0.239106810000017
410.41041041041046,0.2302041439155438
412.4124124124125,0.22079964921451
414.41441441441447,0.2250303181454028
416.4164164164165,0.2862635414247725
418.41841841841847,0.299926775926237
420.4204204204205,0.3035950981583114
422.42242242242247,0.3072015805742259
424.4244244244245,0.3107492652294901
426.4264264264265,0.314240789181764
428.4284284284285,0.3176784525410999
430.4304304304305,0.3210642744318083
432.4324324324325,0.3244000382605178
434.4344344344345,0.3276873313552263
436.43643643643645,0.3309275769532507
438.4384384384385,0.3341220616964884
440.44044044044045,0.3372719578424379
442.4424424424425,0.3403783425360792
444.44444444444446,0.3434422139695888
446.4464464464465,0.3464645047832076
448.4484484484485,0.3494460939297023
450.4504504504505,0.3523878149334835
452.4524524524525,0.3552904643213962
454.4544544544545,0.3581548088073293
456.4564564564565,0.3609815905903942
458.4584584584585,0.3637715317434085
460.4604604604605,0.3665253382142011
462.4624624624625,0.3692437032814192
464.4644644644645,0.3719273100553373
466.4664664664665,0.3745768335082348
468.4684684684685,0.3771929425031815
470.4704704704705,0.3797763012497789
472.4724724724725,0.3823275704581887
474.4744744744745,0.3848474084389812
476.4764764764765,0.3873364715748535
478.4784784784785,0.3897954155346927
480.4804804804805,0.3922248953475772
482.4824824824825,0.3946255657353049
484.4844844844845,0.3969980819416321
486.4864864864865,0.399343099642401
488.4884884884885,0.4016612752969671
490.4904904904905,0.4039532652623827
492.4924924924925,0.4062197282688075
494.4944944944945,0.4084613328136035
496.49649649649655,0.4106787310690532
498.4984984984985,0.4128725831033996
500.50050050050055,0.4150435640716435
502.5025025025025,0.4171923384673413
504.50450450450455,0.4193195769604426
506.5065065065065,0.4214259402730251
508.50850850850856,0.4235120857041326
510.5105105105105,0.4255787538356131
512.5125125125126,0.4276266394623565
514.5145145145145,0.4296563426528783
516.5165165165166,0.4316685191843991
518.5185185185186,0.4336642851364529
520.5205205205206,0.4356438726143387
522.5225225225225,0.4376080957078772
524.5245245245246,0.4395578806566382
526.5265265265266,0.4414933971991672
528.5285285285286,0.4434158135840204
530.5305305305305,0.4453262286707349
532.5325325325326,0.4472251438667149
534.5345345345346,0.4491126867874461
536.5365365365366,0.4509905347853793
538.5385385385385,0.4528591100948664
540.5405405405406,0.4547164974507919
542.5425425425426,0.4565672816103865
544.5445445445446,0.4584162441627052
546.5465465465466,0.4602584702386336
548.5485485485486,0.4620944798111466
550.5505505505506,0.4639259502839035
552.5525525525526,0.4657538196153049
554.5545545545546,0.4675803177048641
556.5565565565566,0.4694061980324444
558.5585585585586,0.471232229968097
560.5605605605606,0.4730596530934932
562.5625625625626,0.4748896608112549
564.5645645645646,0.4767235013079986
566.5665665665666,0.4785624826294373
568.5685685685686,0.4804079785710696
570.5705705705706,0.482261434811899
572.5725725725727,0.4841243756182262
574.5745745745746,0.4859984117192487
576.5765765765766,0.4878852482333878
578.5785785785787,0.4897866938860306
580.5805805805807,0.4917046717234105
582.5825825825826,0.4936412295618298
584.5845845845846,0.4955985526199821
586.5865865865867,0.4975789776853712
588.5885885885887,0.4995850082583435
590.5905905905906,0.5016193315890503
592.5925925925926,0.5036848377601325
594.5945945945947,0.505784641234881
596.5965965965967,0.5079221039619821
598.5985985985986,0.5101008703174809
600.6006006006006,0.5123248770455033
602.6026026026027,0.5145983657661445
604.6046046046047,0.5169260430033119
606.6066066066066,0.5193129960658852
608.6086086086086,0.5217647216905265
610.6106106106107,0.5242873010238003
612.6126126126127,0.5268873785351074
614.6146146146147,0.5295722582239911
616.6166166166166,0.5323499754816727
618.6186186186187,0.5352293860296516
620.6206206206207,0.5382202786593533
622.6226226226227,0.5413334867026546
624.6246246246246,0.5445810260336343
626.6266266266267,0.5479721791985444
628.6286286286287,0.5515201914010363
630.6306306306307,0.5552582590734885
632.6326326326326,0.5591988723865454
634.6346346346347,0.563350296949914
636.6366366366367,0.5677430448861389
638.6386386386387,0.5724031912718242
640.6406406406406,0.5773600806717911
642.6426426426427,0.5826467897485661
644.6446446446447,0.5883006599751083
646.6466466466467,0.5943638959869566
648.6486486486488,0.6008842446047733
650.6506506506507,0.6079158122693055
652.6526526526527,0.6155199174753038
654.6546546546547,0.6237660511512082
656.6566566566568,0.6327329827061513
658.6586586586587,0.6425099331981051
660.6606606606607,0.6531978462118333
662.6626626626627,0.6649107199229014
664.6646646646648,0.6777770569765583
666.6666666666667,0.6919415697443375
668.6686686686687,0.7075679590513979
670.6706706706707,0.7248095205215919
672.6726726726728,0.7438388962440204
674.6746746746747,0.7649550922411718
676.6766766766767,0.7883554012108004
678.6786786786787,1.3165977791270222


==> anc/lambda1_deltas.csv <==
mu_MeV,Delta_ud_MeV,Delta_us_MeV,Delta_ds_MeV
0,0.0,0.0,0.0
2,0.0,0.0,0.0
4,0.0,0.0,0.0
6,0.0,0.0,0.0
8,0.0,0.0,0.0
10,0.0,0.0,0.0
12,0.0,0.0,0.0
14,0.0,0.0,0.0
16,0.0,0.0,0.0
18,0.0,0.0,0.0
20,0.0,0.0,0.0
22,0.0,0.0,0.0
24,0.0,0.0,0.0
26,0.0,0.0,0.0
28,0.0,0.0,0.0
30,0.0,0.0,0.0
32,0.0,0.0,0.0
34,0.0,0.0,0.0
36,0.0,0.0,0.0
38,0.0,0.0,0.0
40,0.0,0.0,0.0
42,0.0,0.0,0.0
44,0.0,0.0,0.0
46,0.0,0.0,0.0
48,0.0,0.0,0.0
50,0.0,0.0,0.0
52,0.0,0.0,0.0
54,0.0,0.0,0.0
56,0.0,0.0,0.0
58,0.0,0.0,0.0
60,0.0,0.0,0.0
62,0.0,0.0,0.0
64,0.0,0.0,0.0
66,0.0,0.0,0.0
68,0.0,0.0,0.0
70,0.0,0.0,0.0
72,0.0,0.0,0.0
74,0.0,0.0,0.0
76,0.0,0.0,0.0
78,0.0,0.0,0.0
80,0.0,0.0,0.0
82,0.0,0.0,0.0
84,0.0,0.0,0.0
86,0.0,0.0,0.0
88,0.0,0.0,0.0
90,0.0,0.0,0.0
92,0.0,0.0,0.0
94,0.0,0.0,0.0
96,0.0,0.0,0.0
98,0.0,0.0,0.0
100,1.193232294904951e-06,0.0,0.0
102,1.193232294904951e-06,0.0,0.0
104,1.193232294904951e-06,0.0,0.0
106,1.193232294904951e-06,0.0,0.0
108,1.193232294904951e-06,0.0,0.0
110,1.193232294904951e-06,0.0,0.0
112,1.193232294904951e-06,0.0,0.0
114,1.193232294904951e-06,0.0,0.0
116,1.193232294904951e-06,0.0,0.0
118,1.193232294904951e-06,0.0,0.0
120,1.193232294904951e-06,0.0,0.0
122,1.193232294904951e-06,0.0,0.0
124,1.193232294904951e-06,0.0,0.0
126,1.193232294904951e-06,0.0,0.0
128,1.193232294904951e-06,0.0,0.0
130,1.193232294904951e-06,0.0,0.0
132,1.193232294904951e-06,0.0,0.0
134,1.193232294904951e-06,0.0,0.0
136,1.193232294904951e-06,0.0,0.0
138,1.193232294904951e-06,0.0,0.0
140,1.193232294904951e-06,0.0,0.0
142,1.193232294904951e-06,0.0,0.0
144,1.193232294904951e-06,0.0,0.0
146,1.193232294904951e-06,0.0,0.0
148,1.193232294904951e-06,0.0,0.0
150,1.193232294904951e-06,0.0,0.0
152,1.193232294904951e-06,0.0,0.0
154,1.193232294904951e-06,0.0,0.0
156,1.193232294904951e-06,0.0,0.0
158,1.193232294904951e-06,0.0,0.0
160,1.193232294904951e-06,0.0,0.0
162,1.193232294904951e-06,0.0,0.0
164,1.193232294904951e-06,0.0,0.0
166,1.193232294904951e-06,0.0,0.0
168,1.193232294904951e-06,0.0,0.0
170,1.193232294904951e-06,0.0,0.0
172,1.193232294904951e-06,0.0,0.0
174,1.193232294904951e-06,0.0,0.0
176,1.193232294904951e-06,0.0,0.0
178,1.193232294904951e-06,0.0,0.0
180,1.193232294904951e-06,0.0,0.0
182,1.193232294904951e-06,0.0,0.0
184,1.193232294904951e-06,0.0,0.0
186,1.193232294904951e-06,0.0,0.0
188,1.193232294904951e-06,0.0,0.0
190,1.193232294904951e-06,0.0,0.0
192,1.193232294904951e-06,0.0,0.0
194,1.193232294904951e-06,0.0,0.0
196,1.193232294904951e-06,0.0,0.0
198,1.193232294904951e-06,0.0,0.0
200,1.193232294904951e-06,0.0,0.0
202,1.193232294904951e-06,0.0,0.0
204,1.193232294904951e-06,0.0,0.0
206,1.193232294904951e-06,0.0,0.0
208,1.193232294904951e-06,0.0,0.0
210,1.193232294904951e-06,0.0,0.0
212,2.72843923225223e-07,0.0,0.0
214,2.72843923225223e-07,0.0,0.0
216,2.72843923225223e-07,0.0,0.0
218,2.72843923225223e-07,0.0,0.0
220,2.72843923225223e-07,0.0,0.0
222,2.72843923225223e-07,0.0,0.0
224,2.72843923225223e-07,0.0,0.0
226,2.72843923225223e-07,0.0,0.0
228,2.72843923225223e-07,0.0,0.0
230,2.72843923225223e-07,0.0,0.0
232,2.72843923225223e-07,0.0,0.0
234,2.72843923225223e-07,0.0,0.0
236,2.72843923225223e-07,0.0,0.0
238,2.72843923225223e-07,0.0,0.0
240,2.72843923225223e-07,0.0,0.0
242,2.72843923225223e-07,0.0,0.0
244,2.72843923225223e-07,0.0,0.0
246,2.72843923225223e-07,0.0,0.0
248,2.72843923225223e-07,0.0,0.0
250,2.72843923225223e-07,0.0,0.0
252,2.72843923225223e-07,0.0,0.0
254,2.72843923225223e-07,0.0,0.0
256,2.72843923225223e-07,0.0,0.0
258,2.72843923225223e-07,0.0,0.0
260,2.72843923225223e-07,0.0,0.0
262,2.72843923225223e-07,0.0,0.0
264,2.72843923225223e-07,0.0,0.0
266,2.72843923225223e-07,0.0,0.0
268,2.72843923225223e-07,0.0,0.0
270,2.72843923225223e-07,0.0,0.0
272,2.72843923225223e-07,0.0,0.0
274,2.72843923225223e-07,0.0,0.0
276,2.72843923225223e-07,0.0,0.0
278,2.72843923225223e-07,0.0,0.0
280,2.72843923225223e-07,0.0,0.0
282,2.72843923225223e-07,0.0,0.0
284,2.72843923225223e-07,0.0,0.0
286,2.72843923225223e-07,0.0,0.0
288,2.72843923225223e-07,0.0,0.0
290,2.72843923225223e-07,0.0,0.0
292,2.72843923225223e-07,0.0,0.0
294,2.72843923225223e-07,0.0,0.0
296,2.72843923225223e-07,0.0,0.0
298,2.72843923225223e-07,0.0,0.0
300,2.72843923225223e-07,0.0,0.0
302,2.72843923225223e-07,0.0,0.0
304,2.72843923225223e-07,0.0,0.0
306,2.72843923225223e-07,0.0,0.0
308,2.72843923225223e-07,0.0,0.0
310,2.72843923225223e-07,0.0,0.0
312,2.72843923225223e-07,0.0,0.0
314,2.72843923225223e-07,0.0,0.0
316,4.087540535508016e-07,0.0,0.0
318,1.037542525912851e-06,0.0,0.0
320,1.037542525912851e-06,0.0,0.0
322,1.037542525912851e-06,0.0,0.0
324,1.037542525912851e-06,0.0,0.0
326,1.037542525912851e-06,0.0,0.0
328,1.037542525912851e-06,0.0,0.0
330,1.037542525912851e-06,0.0,0.0
332,1.037542525912851e-06,0.0,0.0
334,1.037542525912851e-06,0.0,0.0
336,1.037542525912851e-06,0.0,0.0
338,1.037542525912851e-06,0.0,0.0
340,5.022216374176965e-06,0.0,0.0
342,3.059525723004486e-05,0.0,0.0
344,3.059525723004486e-05,0.0,0.0
346,0.0,0.0,0.0
348,0.0,0.0,0.0
350,0.0,0.0,0.0
352,0.0,0.0,0.0
354,0.0,0.0,0.0
356,0.0,0.0,0.0
358,0.0,0.0,0.0
360,116.40139251468,0.0,0.0
362,117.7247875274684,0.0,0.0
364,118.9290093144797,0.0,0.0
366,120.0149042404717,0.0,0.0
368,121.0345016258928,0.0,0.0
370,121.9979215988988,0.0,0.0
372,122.9163885292499,0.0,0.0
374,123.7977409630825,0.0,0.0
376,124.6477429828321,0.0,0.0
378,125.5081418185021,0.0,0.0
380,126.2698439938988,0.0,0.0
382,127.047705247624,0.0,0.0
384,127.806256134141,0.0,0.0
386,128.5470479565336,0.0,0.0
388,129.2725646226823,0.0,0.0
390,129.9981422642053,0.0,0.0
392,130.7178209928722,0.0,0.0
394,131.4287905577442,0.0,0.0
396,132.1266904181324,0.0,0.0
398,132.8133905135611,0.0,0.0
400,133.4907163574503,0.0,0.0
402,134.1594788760819,0.0,0.0
404,134.8206087412286,0.0,0.0
406,135.4763772332797,0.0,0.0
408,136.1222844845543,0.0,0.0
410,136.763919446088,0.0,0.0
412,137.3999905105113,0.0,0.0
414,138.0307637304854,0.0,0.0
416,113.7451496315141,108.0614180666557,108.0614180796743
418,114.2915764258122,108.6691679260536,108.6691679261591
420,114.8190971253915,109.2601114815615,109.2601114827459
422,115.3281409732488,109.8343878060981,109.8343878028038
424,115.819105583752,110.3921317089882,110.3921317189545
426,116.2923600072291,110.9334741708087,110.9334741665247
428,116.7482475390711,111.458542553263,111.4585425556233
430,117.1870878470532,111.9674608054229,111.9674608073694
432,117.6091790232358,112.4603494767773,112.4603494751023
434,118.0147992462492,112.9373257442748,112.9373257409969
436,118.4042082220018,113.3985033783572,113.3985033826104
438,118.7776485339428,113.8439926868731,113.8439926779321
440,119.135346692739,114.2739003851409,114.2739003808832
442,119.477514225347,114.6883295505552,114.6883295495487
444,119.8043484854876,115.08737952406,115.0873795262619
446,120.1160335254014,115.471145765446,115.4711457654727
448,120.412740719626,115.8397198391418,115.8397198394302
450,120.6946295020989,116.1931891604726,116.193189159668
452,120.9618478902893,116.5316370741449,116.531637074786
454,121.2145330326017,116.8551426876407,116.8551426874056
456,121.4528116728131,117.1637808032858,117.1637808028041
458,121.6768006363679,117.4576218471807,117.45762184754
460,121.8866071807923,117.7367318050837,117.736731804462
462,122.0823293848652,118.0011721605185,118.0011721625757
464,122.2640565008827,118.2509998497784,118.2509998483153
466,122.4318692439507,118.4862671905834,118.4862671900598
468,122.5858400859988,118.707021869215,118.7070218680042
470,122.7260335265034,118.9133068706067,118.9133068711979
472,122.852506322812,119.1051604675711,119.105160467161
474,122.9653077220047,119.282616160597,119.2826161623688
476,123.0644796603414,119.4457026655283,119.4457026673502
478,123.1500569413012,119.5944438809291,119.5944438803195
480,123.2220674251467,119.7288588444116,119.7288588446068
482,123.2805321463006,119.8489617234286,119.8489617236362
484,123.3254655555562,119.9547617693959,119.9547617697972
486,123.3568754569687,120.0462633053005,120.0462633060207
488,123.3747633092081,120.123465679811,120.1234656799521
490,123.3791242272178,120.186363244634,120.1863632420671
492,123.3699470859915,120.2349453099107,120.2349453086665
494,123.3472146370839,120.269196092471,120.2691963960248
496,123.3109034397804,120.289094812779,120.2890948164326
498,123.2609841193153,120.2946153576265,120.2946153596076
500,123.1974212273704,120.2857265319181,120.28572653248
502,123.1201733469436,120.2623918501232,120.262391850055
504,123.0291931028824,120.2245695194298,120.2245695195895
506,122.9244271600938,120.1722123713516,120.1722123712384
508,122.8058162301933,120.1052678004857,120.1052677866577
510,122.6732948920314,120.0236839430531,120.0236769040167
512,122.5268012557367,119.9273881440745,119.9273754265725
514,122.3662428277519,119.8163125469132,119.8162960219509
516,122.1915372355066,119.6903788441223,119.6903643448192
518,122.0025572731554,119.5494874123843,119.5494991199257
520,121.7993439116727,119.3936292317052,119.3936055160983
522,121.5815667877793,119.2226212306691,119.2226039929198
524,121.3494254800081,119.0364134880288,119.0363786392346
526,121.1025157472765,118.8348496490811,118.834849648682
528,120.8408724045152,118.6178951204271,118.6178689658803
530,120.5642805474436,118.3853442140196,118.3853474734724
532,120.2726753244117,118.1371412198704,118.1371440417653
534,119.9659234140096,117.8731623162683,117.8731241185605
536,119.6437675297646,117.5931609721621,117.5931625798292
538,119.3061583448439,117.2970963680752,117.2970969962958
540,118.9529401692388,116.9848220917404,116.9847625513983
544,118.1987002398254,116.3107111462098,116.3107077889721
546,117.7973987720169,115.948612410654,115.9486073342577
548,117.3796944727333,115.5695516290213,115.5695483770566
550,116.9454085635512,115.1733519262833,115.1733519262834
552,116.4942674971613,114.7597692861729,114.7597940478703
554,116.0260990736819,114.328602153557,114.3286021541553
556,115.5406298000918,113.8796220445769,113.8796220441464
558,115.0376235658232,113.4125901057133,113.4125901063009
560,114.5168209169339,112.9272559641064,112.9272559630471
562,113.9779507266555,112.423357474964,112.4233574749369
564,113.4207296581633,111.9006201803784,111.9006201787878
566,112.8448615800117,111.358756722006,111.3587567220838
568,112.2500369387987,110.79746621331,110.7974662156846
570,111.6359320960652,110.2164335747233,110.2164335739381
572,111.0022086005214,109.6153287881914,109.6153287886078
574,110.3485124071589,108.9938061333959,108.9938061344901
576,109.6744730404901,108.3515033450725,108.351503345446
578,108.9797026930344,107.6880406902687,107.6880406915932
580,108.2637952241834,107.0030199997955,107.0030199995949
582,107.5263251453732,106.2960236105882,106.2960236111582
584,106.7668464223521,105.5666132104395,105.5666132096117
586,105.984891272514,104.814328601919,104.8143286005926
588,105.1799688001616,104.0386863489975,104.0386863497997
590,104.351563546887,103.2391783285336,103.2391783271719
592,103.4991338882819,102.4152701182402,102.4152701194719
594,102.6221103192061,101.5663992726621,101.5663992773845
596,101.7198935112366,100.6919734747591,100.6919734741871
598,100.7918523433922,99.79136835193688,99.79136835263596
600,99.83732153221516,98.86392534038836,98.86392534013416
602,98.85559921014598,97.9089491272572,97.9089491274448
604,97.84594416596728,96.92570493524111,96.92570493514071
606,96.80757283757995,95.91341550567763,95.9134155054781
608,95.73965598973676,94.87125777551351,94.8712577755518
610,94.6413149851907,93.79835915856113,93.798359165295
612,93.51161777683106,92.6937935201791,92.69379352562228
614,92.34957407366792,91.55657639145396,91.5565763942434
616,91.15413062561376,90.38566019394256,90.3856601962655
618,89.92416509913843,89.17992815985077,89.17992815838562
620,88.65847973415754,87.93818800083329,87.93818800148325
622,87.35579400776363,86.65916454569181,86.65916454636833
624,86.01473618469777,85.34149133917896,85.34149133607283
626,84.63383377761173,83.98370109716163,83.983701098845
628,83.21150249096105,82.58421468672348,82.58421468527914
630,81.74586414632225,81.14116098299704,81.14116098327925
632,80.23537436875698,79.65299729541888,79.65299729539463
634,78.67788496672819,78.11758224287107,78.11758224296392
636,77.07121058280697,76.53273580427623,76.53273580429368
638,75.41296258477135,74.89607488953814,74.89607488959963
640,73.70051890511259,73.20498328349083,73.20498328352639
642,71.93098719557753,71.45657494530198,71.45657494540897
644,70.10115936071682,69.64764872920794,69.64764872920088
646,68.20745472304917,67.77463179908209,67.77463179841651
648,66.24584807193627,65.83350800414553,65.83350800338039
650,64.21177707173418,63.81972574334654,63.81972574360346
652,62.10002173759293,61.72807803767017,61.72807803756764
654,59.90454402265568,59.55254293352237,59.55254293346771
656,57.61827120078652,57.28606801561648,57.28606801565704
658,55.23279660859129,54.92027271736498,54.9202727186702
660,52.73795667562622,52.44502758902111,52.44502759475845
662,50.12121737660451,49.8478439545683,49.84784396119081
664,47.36675568610331,47.11296011905112,47.11296012094932
666,44.45403432396751,44.21992346563743,44.21992346506594
668,41.35548918282448,41.14128947386563,41.14128947598451
670,38.03256422072663,37.83867640266601,37.83867639951612
672,34.4284140566581,34.2555034111484,34.25550341268963
674,30.45175228421608,30.30091778291736,30.30091778015973
676,25.94497482126083,25.81806938947752,25.81806938183082
678,20.57697110439599,20.47743283625924,20.47743281816921
680,13.36703322937249,13.30297933847641,13.30297929102257
682,0.0031704142855568,0.002581361685651,0.0025917268634056
684,0.0031704142855568,0.002581361685651,0.0025917268634056
686,0.0053683556718236,0.0011993414803479,0.00112718358293
688,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
690,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
692,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
694,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
696,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
698,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
700,0.0015669040586181,7.494673147258197e-05,7.602223207311558e-05
702,0.000721619045091,6.627924188976276e-06,4.729919016194801e-06
704,1.336001626247987e-06,6.537644245724517e-06,2.626000038352658e-06
706,1.336001626247987e-06,6.537644245724517e-06,2.626000038352658e-06
708,2.021312931699997e-06,3.176823124449555e-06,1.656945445875372e-06
710,2.674120104276382e-06,1.151840959086477e-07,1.907369238243564e-06
712,2.674120104276382e-06,1.151840959086477e-07,1.907369238243564e-06
714,2.674120104276382e-06,1.151840959086477e-07,1.907369238243564e-06
716,2.674120104276382e-06,1.151840959086477e-07,1.907369238243564e-06
718,1.700200285209706e-06,2.285916146671601e-07,1.441795938553462e-07
720,1.700200285209706e-06,2.285916146671601e-07,1.441795938553462e-07
722,1.700200285209706e-06,2.285916146671601e-07,1.441795938553462e-07
724,1.854912340548432e-06,3.229039213129175e-07,8.25122151911158e-08
726,1.854912340548432e-06,3.229039213129175e-07,8.25122151911158e-08
728,1.854912340548432e-06,3.229039213129175e-07,8.25122151911158e-08
730,1.854912340548432e-06,3.229039213129175e-07,8.25122151911158e-08
732,1.854912340548432e-06,3.229039213129175e-07,8.25122151911158e-08
734,1.854912340548432e-06,3.229039213129175e-07,8.25122151911158e-08
736,1.604995647986536e-06,4.563273601389959e-07,1.362333777436582e-07
738,9.982238392740742e-07,6.414916436074713e-07,1.480150097757715e-07
740,9.982238392740742e-07,6.414916436074713e-07,1.480150097757715e-07
742,9.982238392740742e-07,6.414916436074713e-07,1.480150097757715e-07
744,9.982238392740742e-07,6.414916436074713e-07,1.480150097757715e-07
746,9.982238392740742e-07,6.414916436074713e-07,1.480150097757715e-07
748,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
750,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
752,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
754,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
756,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
758,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
760,7.312462587434939e-07,4.744809108563568e-07,2.273544561289322e-07
762,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
764,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
766,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
768,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
770,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
772,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
774,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
776,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
778,4.029645047189467e-07,2.673076140104698e-07,2.110063076695083e-07
780,4.416808864470242e-07,2.717499245814069e-07,2.658564083428812e-07
782,4.416808864470242e-07,2.717499245814069e-07,2.658564083428812e-07
784,4.416808864470242e-07,2.717499245814069e-07,2.658564083428812e-07
786,3.816824347933905e-07,2.296017769752606e-07,3.641525197710785e-07
788,3.816824347933905e-07,2.296017769752606e-07,3.641525197710785e-07
790,3.816824347933905e-07,2.296017769752606e-07,3.641525197710785e-07
792,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
794,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
796,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
798,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
800,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
802,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
804,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
806,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
808,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
810,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
812,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
814,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
816,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
818,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
820,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
822,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
824,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
826,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
828,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
830,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
832,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
834,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
836,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
838,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
840,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
842,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
844,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
846,3.614821254275438e-07,1.576612751066782e-07,3.838631432817725e-07
848,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
850,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
852,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
854,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
856,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
858,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
860,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
862,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
864,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
866,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
868,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
870,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
872,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
874,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
876,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
878,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
880,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
882,2.246401807185136e-07,2.095695401610064e-07,4.506671032414365e-07
884,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
886,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
888,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
890,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
892,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
894,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
896,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
898,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
900,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
902,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
904,1.742900091749468e-07,2.191015572833888e-07,3.196999014775921e-07
906,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
908,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
910,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
912,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
914,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
916,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
918,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
920,1.921289668780674e-07,1.739337338677056e-07,2.6028940812255156e-08
922,1.754787240163169e-07,1.618629009015195e-07,2.6413786261720173e-08
924,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
926,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
928,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
930,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
932,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
934,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
936,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
938,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
940,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
942,1.59234225748152e-07,1.232776803693578e-07,2.6427185686787133e-08
944,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
946,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
948,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
950,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
952,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
954,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
956,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
958,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
960,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
962,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
964,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
966,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
968,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
970,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
972,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
974,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
976,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
978,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
980,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
982,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
984,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
986,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
988,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
990,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
992,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
994,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
996,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
998,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1000,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1002,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1004,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1006,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1008,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1010,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1012,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1014,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1016,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1018,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1020,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1022,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1024,1.642463997303126e-07,1.36415518075242e-07,2.8823687781737444e-08
1026,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1028,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1030,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1032,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1034,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1036,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1038,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1040,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1042,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1044,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1046,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1048,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1050,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1052,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1054,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1056,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1058,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1060,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1062,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1064,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1066,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1068,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1070,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1072,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1074,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1076,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1078,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1080,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1082,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1084,1.228224262065118e-07,1.752091283500397e-07,2.4929010315397063e-08
1086,1.038522687830686e-07,1.457092988451603e-07,2.634653126427012e-08
1088,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1090,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1092,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1094,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1096,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1098,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1100,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1102,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1104,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1106,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1108,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1110,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1112,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1114,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1116,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1118,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1120,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1122,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1124,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1126,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1128,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1130,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1132,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1134,7.52674880456375e-08,1.294926809596498e-07,2.70966503827116e-08
1136,7.065466611874474e-08,1.232259775795381e-07,2.7247947198239263e-08
1138,7.065466611874474e-08,1.232259775795381e-07,2.7247947198239263e-08
1140,7.065466611874474e-08,1.232259775795381e-07,2.7247947198239263e-08
1142,7.065466611874474e-08,1.232259775795381e-07,2.7247947198239263e-08
1144,7.065466611874474e-08,1.232259775795381e-07,2.7247947198239263e-08
1146,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1148,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1150,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1152,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1154,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1156,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1158,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1160,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1162,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1164,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1166,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1168,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1170,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1172,6.779492956007977e-08,1.044933878440473e-07,2.787808274483675e-08
1174,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1176,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1178,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1180,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1182,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1184,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1186,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1188,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1190,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1192,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1194,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1196,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1198,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1200,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1202,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1204,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1206,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1208,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1210,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1212,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1214,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1216,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1218,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1220,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1222,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1224,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1226,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1228,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1230,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1232,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1234,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1236,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1238,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1240,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1242,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1244,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1246,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1248,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1250,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1252,5.7945640285104473e-08,9.448265417044389e-08,3.165330489459309e-08
1254,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1256,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1258,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1260,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1262,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1264,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1266,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1268,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1270,7.045619363443958e-08,8.171874961804899e-08,4.0588612656045e-08
1272,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1274,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1276,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1278,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1280,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1282,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1284,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1286,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1288,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1290,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1292,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1294,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1296,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1298,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1300,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1302,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1304,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1306,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1308,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1310,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1312,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1314,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1316,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1318,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1320,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1322,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1324,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1326,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1328,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1330,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1332,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1334,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1336,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1338,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1340,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1342,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1344,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1346,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1348,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1350,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1352,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1354,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1356,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1358,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1360,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1362,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1364,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1366,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1368,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1370,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1372,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1374,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1376,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1378,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1380,7.800136024328175e-08,7.168618350281968e-08,3.810699630204716e-08
1382,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1384,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1386,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1388,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1390,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1392,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1394,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1396,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1398,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1400,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1402,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1404,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1406,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1408,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1410,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1412,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1414,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1416,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1418,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1420,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1422,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1424,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1426,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1428,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1430,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1432,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1434,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1436,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1438,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1440,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1442,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1444,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1446,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1448,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1450,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1452,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1454,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1456,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1458,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1460,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1462,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1464,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1466,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1468,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1470,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1472,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1474,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1476,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1478,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1480,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1482,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1484,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1486,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1488,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1490,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1492,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1494,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1496,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1498,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1500,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1502,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1504,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1506,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1508,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1510,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1512,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1514,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1516,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1518,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1520,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1522,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1524,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1526,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1528,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1530,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1532,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1534,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1536,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1538,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1540,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1542,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1544,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1546,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1548,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1550,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1552,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1554,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1556,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1558,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1560,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1562,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1564,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1566,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1568,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1570,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1572,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1574,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1576,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1578,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1580,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1582,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1584,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1586,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1588,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1590,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1592,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1594,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1596,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1598,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1600,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1602,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1604,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1606,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1608,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1610,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1612,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1614,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1616,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1618,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1620,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1622,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1624,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1626,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1628,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1630,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1632,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1634,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1636,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1638,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1640,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1642,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1644,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1646,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1648,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1650,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1652,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1654,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1656,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1658,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1660,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1662,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1664,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1666,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1668,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1670,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1672,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1674,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1676,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1678,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1680,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1682,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1684,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1686,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1688,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1690,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1692,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1694,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1696,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1698,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1700,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1702,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1704,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1706,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1708,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1710,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1712,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1714,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1716,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1718,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1720,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1722,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1724,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1726,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1728,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1730,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1732,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1734,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1736,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1738,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1740,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1742,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1744,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1746,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1748,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1750,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1752,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1754,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1756,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1758,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1760,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1762,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1764,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1766,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1768,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1770,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1772,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1774,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1776,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1778,7.822898405259111e-08,7.042813256432772e-08,3.7111476977729714e-08
1780,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1782,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1784,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1786,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1788,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1790,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1792,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1794,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1796,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1798,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1800,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1802,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1804,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1806,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1808,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1810,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1812,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1814,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1816,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1818,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1820,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1822,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1824,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1826,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1828,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1830,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1832,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1834,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1836,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1838,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1840,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1842,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1844,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1846,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1848,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1850,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1852,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1854,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1856,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1858,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1860,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1862,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1864,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1866,4.230115237850837e-08,5.404697396423423e-08,4.5042682483795024e-08
1868,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1870,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1872,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1874,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1876,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1878,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1880,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1882,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1884,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1886,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1888,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1890,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1892,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1894,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1896,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1898,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1900,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1902,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1904,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1906,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1908,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1910,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1912,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1914,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1916,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1918,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1920,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1922,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1924,3.4120036433261424e-08,5.786089184619337e-08,3.5926533934594735e-08
1926,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1928,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1930,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1932,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1934,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1936,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1938,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1940,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1942,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1944,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1946,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1948,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1950,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1952,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1954,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1956,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1958,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1960,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1962,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1964,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1966,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1968,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1970,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1972,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1974,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1976,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1978,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1980,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1982,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1984,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1986,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1988,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1990,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1992,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1994,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1996,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
1998,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08
2000,3.131462913379417e-08,6.317893457305552e-08,3.157204866876857e-08


==> anc/lambda_infinity_massless_cs2.csv <==
mu_MeV,cs2
350.3503503503504,0.0
352.3523523523524,0.0
354.3543543543544,0.0
356.3563563563564,0.2259012268002586
358.3583583583584,0.2409137547248042
360.3603603603604,0.2532153988625086
362.3623623623624,0.263312380444663
364.3643643643644,0.2715580590986757
366.3663663663664,0.2781941213123777
368.3683683683684,0.2833811262082716
370.3703703703704,0.2872405610193773
372.3723723723724,0.2893752916895805
374.3743743743744,0.2921436504020818
376.3763763763764,0.2925650335104878
378.3783783783784,0.2930298551110851
380.3803803803804,0.2931924482265428
382.3823823823824,0.2931149996317225
384.3843843843844,0.2927323901973265
386.3863863863865,0.2919038467349235
388.3883883883884,0.2903030236724562
390.3903903903905,0.2874940357118191
392.3923923923924,0.2829876548103897
394.39439439439445,0.2764660387707762
396.3963963963964,0.2680000638288797
398.39839839839846,0.2582536338689711
400.4004004004004,0.2479829421261952
402.40240240240246,0.2370806081594947
404.4044044044044,0.2440370576523273
406.40640640640646,0.2510019299977885
408.4084084084084,0.2543379131802048
410.41041041041046,0.257541730837766
412.4124124124125,0.2602536430581929
414.41441441441447,0.2626276011568089
416.4164164164165,0.265511367623846
418.41841841841847,0.2687561155840998
420.4204204204205,0.2720607399267883
422.42242242242247,0.2747791459765836
424.4244244244245,0.2774265728817521
426.4264264264265,0.2800102912515787
428.4284284284285,0.2825280064146127
430.4304304304305,0.2849831754778399
432.4324324324325,0.2873749265661867
434.4344344344345,0.2897054713060634
436.43643643643645,0.2919767556331281
438.4384384384385,0.2941886200206463
440.44044044044045,0.2963419150264637
442.4424424424425,0.2984373986957143
444.44444444444446,0.3004795501515876
446.4464464464465,0.3024667495464231
448.4484484484485,0.3043973501571779
450.4504504504505,0.3062795525575813
452.4524524524525,0.3081081674284371
454.4544544544545,0.3098894614027848
456.4564564564565,0.3116190506709748
458.4584584584585,0.3133006992174054
460.4604604604605,0.3149374545374577
462.4624624624625,0.3165264774221011
464.4644644644645,0.318071712889691
466.4664664664665,0.3195738842774693
468.4684684684685,0.3210334151456157
470.4704704704705,0.3224507015785943
472.4724724724725,0.323827476801506
474.4744744744745,0.3251660232540421
476.4764764764765,0.3264658687879595
478.4784784784785,0.327727385111817
480.4804804804805,0.3289514383882739
482.4824824824825,0.3301436144233421
484.4844844844845,0.3312977914042399
486.4864864864865,0.3324183019102873
488.4884884884885,0.3335087990632804
490.4904904904905,0.3345653097345735
492.4924924924925,0.3355892951376185
494.4944944944945,0.3365858537639707
496.49649649649655,0.337551907696283
498.4984984984985,0.338488036242304
500.50050050050055,0.3393979409604561
502.5025025025025,0.3402801949806594
504.50450450450455,0.3411358737482793
506.5065065065065,0.3419662419057764
508.50850850850856,0.3427703003111335
510.5105105105105,0.3435519799837955
512.5125125125126,0.3443087997516659
514.5145145145145,0.3450432955869227
516.5165165165166,0.3457550454375935
518.5185185185186,0.3464449628940251
520.5205205205206,0.3471150881408729
522.5225225225225,0.3477622606064651
524.5245245245246,0.3483920447701337
526.5265265265266,0.3490004724986832
528.5285285285286,0.3495910983226557
530.5305305305305,0.3501625018535273
532.5325325325326,0.3507170401303817
534.5345345345346,0.3512539178686537
536.5365365365366,0.3517731451598547
538.5385385385385,0.352277307710821
540.5405405405406,0.3527643245023227
542.5425425425426,0.3532366424822777
544.5445445445446,0.3536931806975518
546.5465465465466,0.3541361975767664
548.5485485485486,0.354563715856249
550.5505505505506,0.3549781267202464
552.5525525525526,0.3553784452308492
554.5545545545546,0.3557661264047735
556.5565565565566,0.3561410328332737
558.5585585585586,0.3565036659725015
560.5605605605606,0.3568540619408051
562.5625625625626,0.3571926771388795
564.5645645645646,0.3575196320172011
566.5665665665666,0.3578361682741146
568.5685685685686,0.3581411713388429
570.5705705705706,0.3584365546216462
572.5725725725727,0.3587211217810037
574.5745745745746,0.3589955245930994
576.5765765765766,0.3592606101301144
578.5785785785787,0.3595167639956049
580.5805805805807,0.3597630245569443
582.5825825825826,0.3600008684115893
584.5845845845846,0.3602298633282216
586.5865865865867,0.3604506834160988
588.5885885885887,0.3606629036367818
590.5905905905906,0.3608675560291851
592.5925925925926,0.361064153016306
594.5945945945947,0.3612533879927183
596.5965965965967,0.3614353133582518
598.5985985985986,0.3616099383147625
600.6006006006006,0.3617778558468831
602.6026026026027,0.3619385585503814
604.6046046046047,0.3620931021532348
606.6066066066066,0.3622413820318316
608.6086086086086,0.3623831865452652
610.6106106106107,0.3625189059717951
612.6126126126127,0.3626486192609168
614.6146146146147,0.3627729440406434
616.6166166166166,0.3628912310754847
618.6186186186187,0.3630047027547974
620.6206206206207,0.3631118444267356
622.6226226226227,0.3632149511002146
624.6246246246246,0.363312477071655
626.6266266266267,0.3634053070670683
628.6286286286287,0.3634930405292074
630.6306306306307,0.3635765092115116
632.6326326326326,0.3636554811758598
634.6346346346347,0.3637300952314984
636.6366366366367,0.3638000693818042
638.6386386386387,0.3638661892731391
640.6406406406406,0.3639284355147161
642.6426426426427,0.3639861606854933
644.6446446446447,0.3640372899281254
646.6466466466467,0.3640945691533776
648.6486486486488,0.3641381196331755
650.6506506506507,0.3641814858383377
652.6526526526527,0.3642216534407844
654.6546546546547,0.3642580623814076
656.6566566566568,0.3642914998080894
658.6586586586587,0.3643213584912871
660.6606606606607,0.3643489960620435
662.6626626626627,0.3643722350126254
664.6646646646648,0.3643936485802365
666.6666666666667,0.3644123219117669
668.6686686686687,0.3644277869688208
670.6706706706707,0.364441041255702
672.6726726726728,0.3644511212302651
674.6746746746747,0.3644587840476856
676.6766766766767,0.3644640925052094
678.6786786786787,0.3644669617369308
680.6806806806808,0.3644673619432017
682.6826826826828,0.3644655973870481
684.6846846846847,0.3644615234788882
686.6866866866867,0.3644553563466865
688.6886886886888,0.3644470453243656
690.6906906906908,0.3644366451366045
692.6926926926927,0.3644242121259226
694.6946946946947,0.3644100745598865
696.6966966966968,0.3643939769173591
698.6986986986988,0.3643758348492059
700.7007007007007,0.3643561169472686
702.7027027027027,0.3643345813231458
704.7047047047048,0.3643114299719475
706.7067067067068,0.364286489852043
708.7087087087087,0.364260135118325
710.7107107107108,0.3642321923122183
712.7127127127128,0.3642026152571482
714.7147147147148,0.3641717588018457
716.7167167167167,0.3641393225285448
718.7187187187188,0.3641056874429327
720.7207207207208,0.3640705684750869
722.7227227227228,0.3640340412486038
724.7247247247248,0.3639964062651
726.7267267267268,0.3639575520508348
728.7287287287288,0.3639174797634856
730.7307307307308,0.3638763054095961
732.7327327327328,0.3638338042160678
734.7347347347348,0.3637903802297652
736.7367367367368,0.3637458610948432
738.7387387387388,0.3637003617374125
740.7407407407408,0.3636536858406482
742.7427427427428,0.3636061858711014
744.7447447447448,0.3635577345048663
746.7467467467468,0.363508321809335
748.7487487487488,0.3634581391667726
750.7507507507509,0.3634069261251946
752.7527527527528,0.3633550253970315
754.7547547547548,0.363302198196044
756.7567567567568,0.3632486415495016
758.7587587587589,0.3631944342305747
760.7607607607608,0.363139317604953
762.7627627627628,0.3630836612536068
764.7647647647648,0.3630272223542252
766.7667667667669,0.3629700952286107
768.7687687687688,0.3629122854784388
770.7707707707708,0.3628540745566309
772.7727727727729,0.3627950843912284
774.7747747747749,0.3627354998987681
776.7767767767768,0.3626754253539694
778.7787787787788,0.3626150130275434
780.7807807807809,0.3625535111361548
782.7827827827829,0.3624919998142127
784.7847847847848,0.3624298874405025
786.7867867867868,0.3623672666913367
788.7887887887889,0.3623041542963823
790.7907907907909,0.3622407018280805
792.7927927927929,0.3621767996294378
794.7947947947948,0.3621124284145529
796.7967967967969,0.3620478094096052
798.7987987987989,0.3619826600525026
800.8008008008009,0.3619172108330472
802.8028028028028,0.3618514464535548
804.8048048048049,0.3617853539032971
806.8068068068069,0.36171889876621
808.8088088088089,0.3616522263811802
810.8108108108108,0.3615852161340056
812.8128128128129,0.3615179033108495
814.8148148148149,0.3614502855113391
816.8168168168169,0.361382549112661
818.8188188188188,0.3613145095102522
820.8208208208209,0.3612461974558093
822.8228228228229,0.3611777038943816
824.8248248248249,0.3611090276353355
826.8268268268268,0.3610401286012812
828.8288288288289,0.3609710508529871
830.8308308308309,0.360901789784122
832.8328328328329,0.3608323761385165
834.834834834835,0.3607627852340371
836.8368368368369,0.3606931390284676
838.8388388388389,0.3606232830475667
840.8408408408409,0.3605532577191834
842.842842842843,0.3604831520133478
844.8448448448449,0.3604129425010507
846.8468468468469,0.3603426589604324
848.8488488488489,0.3602722116160124
850.850850850851,0.3602017798257225
852.852852852853,0.3601312412874333
854.8548548548549,0.3600605280027434
856.8568568568569,0.3599898685301235
858.858858858859,0.3599191729096916
860.860860860861,0.3598482979298436
862.8628628628629,0.3597774644014797
864.8648648648649,0.3597066341283719
866.866866866867,0.3596356843875012
868.868868868869,0.3595648281731849
870.8708708708709,0.3594938389783464
872.8728728728729,0.3594229742467452
874.874874874875,0.3593519257215569
876.876876876877,0.3592810708657569
878.8788788788789,0.3592100326171079
880.8808808808809,0.3591391941761693
882.882882882883,0.3590682494194365
884.884884884885,0.3589973960389969
886.8868868868869,0.3589265306590288
888.8888888888889,0.358855732419681
890.890890890891,0.3587849320111424
892.892892892893,0.3587142330182082
894.894894894895,0.3586435819584835
896.896896896897,0.3585728423416806
898.898898898899,0.3585023502851919
900.900900900901,0.3584318075048647
902.902902902903,0.3583614111204395
904.904904904905,0.358291033210685
906.906906906907,0.3582207025871572
908.908908908909,0.3581505094130814
910.910910910911,0.358080363871362
912.912912912913,0.3580103114223765
914.914914914915,0.3579403478158721
916.916916916917,0.3578704352007326
918.918918918919,0.3578007215890606
920.920920920921,0.357730959140226
922.922922922923,0.3576614283542333
924.924924924925,0.3575920089839909
926.926926926927,0.3575225565116859
928.928928928929,0.3574533191180975
930.930930930931,0.3573842205714745
932.932932932933,0.3573151827415748
934.934934934935,0.3572462405976738
936.9369369369372,0.3571774916732675
938.938938938939,0.3571087963915484
940.940940940941,0.3570403268317125
942.942942942943,0.3569718562586075
944.9449449449452,0.3569036111796927
946.946946946947,0.3568354884100701
948.948948948949,0.3567674333343772
950.950950950951,0.3566996107313452
952.9529529529532,0.3566318614913174
954.954954954955,0.3565642476453566
956.956956956957,0.3564968282601933
958.958958958959,0.3564295407667107
960.9609609609612,0.3563623766369161
962.962962962963,0.3562954140031841
964.964964964965,0.3562284855946037
966.9669669669672,0.3561618485315755
968.9689689689692,0.356095288640662
970.970970970971,0.3560288843783474
972.972972972973,0.3559626401345936
974.9749749749752,0.3558965930811827
976.9769769769772,0.3558307180249351
978.9789789789792,0.3557649189723643
980.980980980981,0.3556993104519128
982.9829829829832,0.355633857349212
984.9849849849852,0.3555686604463999
986.9869869869872,0.35550354713451
988.988988988989,0.3554386496433713
990.9909909909912,0.3553738079423765
992.9929929929932,0.3553092610286619
994.9949949949952,0.3552448190814627
996.996996996997,0.3551805803451752
998.9989989989992,0.3551164733284182
1001.0010010010012,0.3550525956084339
1003.0030030030032,0.3549888663728824
1005.005005005005,0.3549253017124615
1007.0070070070072,0.3548619137239713
1009.0090090090092,0.3547986836946846
1011.0110110110112,0.3547356482804841
1013.013013013013,0.3546728567652751
1015.0150150150153,0.3546101231798346
1017.0170170170172,0.3545476316597556
1019.0190190190192,0.3544853547066727
1021.021021021021,0.3544231773230055
1023.0230230230233,0.3543612308350966
1025.0250250250251,0.354299444766465
1027.027027027027,0.354237839673162
1029.029029029029,0.3541764724878747
1031.031031031031,0.3541152103835355
1033.0330330330332,0.3540541655264697
1035.0350350350352,0.3539932877126129
1037.0370370370372,0.3539325932682299
1039.0390390390392,0.3538720987038953
1041.0410410410411,0.3538117932786535
1043.043043043043,0.353751684773121
1045.045045045045,0.3536916953110992
1047.047047047047,0.3536319389954905
1049.0490490490492,0.3535723774254587
1051.0510510510512,0.3535129805306036
1053.0530530530532,0.3534537927176274
1055.0550550550552,0.3533947489702801
1057.0570570570571,0.3533359108383517
1059.059059059059,0.3532772477191774
1061.061061061061,0.3532188158903691
1063.063063063063,0.3531604984326089
1065.0650650650653,0.3531024130800273
1067.0670670670672,0.353044529820072
1069.0690690690692,0.3529867778202328
1071.0710710710712,0.3529292453598766
1073.0730730730731,0.3528718832940248
1075.0750750750751,0.3528147275076275
1077.077077077077,0.3527577603881933
1079.079079079079,0.3527009553514547
1081.0810810810813,0.352644342906336
1083.0830830830832,0.3525879272538638
1085.0850850850852,0.3525316607506397
1087.0870870870872,0.3524756620881396
1089.0890890890892,0.352419752077207
1091.0910910910911,0.3523640761179277
1093.093093093093,0.3523085891470097
1095.0950950950953,0.3522532700680595
1097.0970970970973,0.3521981609687609
1099.0990990990992,0.352143202441173
1101.1011011011012,0.3520884378570334
1103.1031031031032,0.3520338699932011
1105.1051051051052,0.3519794588182763
1107.1071071071071,0.3519252703314081
1109.109109109109,0.3518712286557853
1111.1111111111113,0.3518173971477109
1113.1131131131133,0.3517637342166891
1115.1151151151153,0.3517102530836871
1117.1171171171172,0.3516569553677755
1119.1191191191192,0.3516038598156667
1121.1211211211212,0.3515509172157404
1123.1231231231232,0.3514981539406508
1125.1251251251251,0.3514456218555045
1127.127127127127,0.3513931969785752
1129.1291291291293,0.3513410044017766
1131.1311311311313,0.3512889778607217
1133.1331331331332,0.3512371193826996
1135.1351351351352,0.3511854567327849
1137.1371371371372,0.3511339735671786
1139.1391391391392,0.351082656904452
1141.1411411411411,0.3510315084664253
1143.143143143143,0.3509805645008881
1145.1451451451453,0.3509297881493664
1147.1471471471473,0.3508791887207547
1149.1491491491493,0.3508287753195758
1151.1511511511512,0.3507785049558928
1153.1531531531532,0.3507284407222036
1155.1551551551552,0.3506785500784437
1157.1571571571574,0.3506288187908336
1159.1591591591591,0.3505792829416698
1161.161161161161,0.3505299072329613
1163.1631631631633,0.3504807005410673
1165.1651651651653,0.3504316825251588
1167.1671671671672,0.3503828297342366
1169.1691691691692,0.3503341460997922
1171.1711711711712,0.3502856424844267
1173.1731731731734,0.3502372936325464
1175.1751751751754,0.3501891537726945
1177.177177177177,0.3501411454491695
1179.1791791791793,0.3500933098649553
1181.1811811811813,0.350045663675849
1183.1831831831832,0.3499981797848644
1185.1851851851852,0.3499508593384914
1187.1871871871872,0.3499037037250238
1189.1891891891894,0.3498567407819543
1191.1911911911914,0.3498099146732187
1193.193193193193,0.3497632843632506
1195.1951951951953,0.3497167761708454
1197.1971971971973,0.3496704845179779
1199.1991991991993,0.3496243314086313
1201.2012012012012,0.3495783434264394
1203.2032032032032,0.3495325234764986
1205.2052052052054,0.3494868779057387
1207.2072072072074,0.3494413855955811
1209.2092092092091,0.3493960433664185
1211.211211211211,0.3493508778119583
1213.2132132132133,0.3493058958105656
1215.2152152152153,0.3492610207526348
1217.2172172172172,0.3492163842532723
1219.2192192192194,0.3491717974916566
1221.2212212212214,0.3491274771017753
1223.2232232232234,0.3490832532488702
1225.2252252252254,0.3490392337325931
1227.227227227227,0.3489953311578473
1229.2292292292293,0.3489516041089279
1231.2312312312313,0.3489080242210007
1233.2332332332332,0.3488646300677469
1235.2352352352357,0.3488213695946533
1237.2372372372374,0.348778259477998
1239.2392392392394,0.3487353149437486
1241.2412412412414,0.3486925231256459
1243.2432432432431,0.3486498812620658
1245.245245245245,0.3486074096996069
1247.2472472472473,0.3485650652831458
1249.2492492492493,0.34852288776157
1251.2512512512517,0.3484808718320326
1253.2532532532534,0.348438984101739
1255.2552552552554,0.3483972610624396
1257.2572572572574,0.3483557029855834
1259.2592592592594,0.3483142574730549
1261.261261261261,0.348272998923971
1263.2632632632633,0.3482318784413126
1265.2652652652653,0.3481908906048863
1267.2672672672677,0.348150055346992
1269.2692692692694,0.3481093844354148
1271.2712712712714,0.3480688502381744
1273.2732732732734,0.3480284561484137
1275.2752752752754,0.3479882136534619
1277.277277277277,0.3479481181294435
1279.2792792792793,0.3479081680976401
1281.2812812812813,0.3478683601615918
1283.2832832832837,0.3478286922018019
1285.2852852852857,0.3477891643984099
1287.2872872872874,0.347749788658238
1289.2892892892894,0.3477105561623917
1291.2912912912914,0.3476714551795931
1293.2932932932931,0.3476325011632717
1295.295295295295,0.3475936834040453
1297.2972972972975,0.3475550165916998
1299.2992992992995,0.3475164789413225
1301.3013013013017,0.3474780817248992
1303.3033033033034,0.3474398304279754
1305.3053053053054,0.3474017050042474
1307.3073073073074,0.3473637183710431
1309.3093093093094,0.3473258819533583
1311.311311311311,0.3472881729560535
1313.3133133133135,0.3472506040080558
1315.3153153153155,0.3472131571466507
1317.3173173173177,0.3471758561022253
1319.3193193193194,0.347138684021293
1321.3213213213214,0.3471016573121158
1323.3233233233234,0.3470647419260635
1325.3253253253254,0.3470279932828297
1327.327327327327,0.3469913482185341
1329.3293293293295,0.346954834896914
1331.3313313313315,0.3469184675349377
1333.3333333333337,0.3468822281116057
1335.3353353353357,0.3468461140609046
1337.3373373373374,0.3468101418033629
1339.3393393393394,0.3467742608536518
1341.3413413413414,0.3467385546667089
1343.3433433433431,0.3467029592581879
1345.3453453453455,0.3466674784737292
1347.3473473473475,0.3466321507420111
1349.3493493493495,0.3465969317701486
1351.3513513513517,0.3465618416522842
1353.3533533533534,0.3465268737867163
1355.3553553553554,0.3464920452008455
1357.3573573573574,0.3464573262093162
1359.3593593593596,0.3464227397941459
1361.3613613613616,0.3463882702123467
1363.3633633633635,0.3463539390366738
1365.3653653653655,0.3463197089622885
1367.3673673673677,0.3462856179781107
1369.3693693693697,0.3462516428994822
1371.3713713713714,0.3462177894832792
1373.3733733733734,0.3461840531836151
1375.3753753753756,0.3461504497457799
1377.3773773773776,0.346116954071931
1379.3793793793795,0.3460835731875252
1381.3813813813815,0.3460503275475869
1383.3833833833835,0.3460171887174177
1385.3853853853857,0.345984173990002
1387.3873873873874,0.3459512764430416
1389.3893893893894,0.3459184926937061
1391.3913913913916,0.345885822255853
1393.3933933933936,0.3458532750985191
1395.3953953953956,0.345820835786334
1397.3973973973975,0.3457885236171101
1399.3993993993995,0.3457563181395895
1401.4014014014017,0.3457242282854171
1403.4034034034034,0.3456922444612322
1405.4054054054054,0.3456603884028161
1407.4074074074076,0.345628640895067
1409.4094094094096,0.3455969945505861
1411.4114114114116,0.3455654826681128
1413.4134134134135,0.345534056898438
1415.4154154154155,0.3455027556585948
1417.4174174174177,0.3454715711929519
1419.4194194194197,0.345440477306922
1421.4214214214217,0.3454095160856773
1423.4234234234236,0.3453786397274043
1425.4254254254256,0.3453478958059249
1427.4274274274276,0.3453172488168637
1429.4294294294295,0.3452867128025315
1431.4314314314315,0.3452562853342844
1433.4334334334335,0.3452259527266361
1435.4354354354357,0.3451957359858345
1437.4374374374377,0.3451656326745136
1439.4394394394396,0.345135630848995
1441.4414414414416,0.3451057226048992
1443.4434434434436,0.3450759408592523
1445.4454454454456,0.3450462397587032
1447.4474474474475,0.3450166544840553
1449.4494494494495,0.3449871797036353
1451.4514514514517,0.344957799910286
1453.4534534534537,0.3449285193710968
1455.4554554554556,0.3448993493498736
1457.4574574574576,0.3448702788183053
1459.4594594594596,0.3448413054437386
1461.4614614614616,0.3448124385536825
1463.4634634634635,0.3447836750051933
1465.4654654654655,0.3447550080519967
1467.4674674674677,0.344726431316367
1469.4694694694697,0.344697966988888
1471.4714714714717,0.3446696010024233
1473.4734734734736,0.3446413262717298
1475.4754754754756,0.3446131605642627
1477.4774774774776,0.3445850787051778
1479.4794794794796,0.3445571060438259
1481.4814814814815,0.3445292299365189
1483.4834834834835,0.3445014455352935
1485.4854854854857,0.3444737568284764
1487.4874874874877,0.3444461614330292
1489.4894894894896,0.3444186758751644
1491.4914914914916,0.3443912705191555
1493.4934934934936,0.3443639717088577
1495.4954954954956,0.3443367537046075
1497.4974974974975,0.3443096373889083
1499.4994994994995,0.3442826187986262
1501.5015015015017,0.3442556894053609
1503.5035035035037,0.3442288396562592
1505.5055055055057,0.3442021026549152
1507.5075075075076,0.3441754552314339
1509.5095095095096,0.3441488877237102
1511.5115115115116,0.3441224178069926
1513.5135135135135,0.3440960484194195
1515.5155155155155,0.3440697489738132
1517.5175175175175,0.3440435559072835
1519.5195195195197,0.344017446960254
1521.5215215215217,0.3439914227742019
1523.5235235235236,0.3439654982432149
1525.5255255255256,0.3439396521663534
1527.5275275275276,0.343913904312032
1529.5295295295296,0.3438882353212196
1531.5315315315318,0.3438626637895297
1533.5335335335335,0.3438371724579446
1535.5355355355357,0.3438117663284114
1537.5375375375377,0.3437864477420781
1539.5395395395396,0.3437612215217009
1541.5415415415416,0.3437360780927746
1543.5435435435436,0.3437110125291975
1545.5455455455458,0.3436860422928685
1547.5475475475478,0.3436611549955015
1549.5495495495495,0.3436363496112097
1551.5515515515517,0.3436116305579466
1553.5535535535537,0.3435869848055586
1555.5555555555557,0.3435624447707902
1557.5575575575576,0.3435379655891061
1559.5595595595596,0.3435135775665838
1561.5615615615618,0.3434892741309016
1563.5635635635638,0.3434650542299503
1565.5655655655655,0.3434409099261464
1567.5675675675675,0.343416852861896
1569.5695695695697,0.3433928665355802
1571.5715715715717,0.3433689729400946
1573.5735735735736,0.3433451551431624
1575.5755755755756,0.3433214138300667
1577.5775775775778,0.3432977622479986
1579.5795795795798,0.3432741754629183
1581.5815815815818,0.3432506805207297
1583.5835835835835,0.3432272563904262
1585.5855855855857,0.343203922014808
1587.5875875875877,0.3431806505047722
1589.5895895895897,0.3431574591851185
1591.5915915915916,0.3431343632592418
1593.5935935935938,0.3431113191755832
1595.5955955955958,0.3430883714533725
1597.5975975975978,0.3430654863439198
1599.5995995995995,0.3430426878822817
1601.6016016016015,0.3430199634452924
1603.6036036036037,0.3429973094991672
1605.6056056056057,0.3429747348528297
1607.607607607608,0.3429522340420647
1609.6096096096098,0.3429298088261682
1611.6116116116118,0.3429074578912963
1613.6136136136138,0.3428851787128542
1615.6156156156158,0.3428629750972048
1617.6176176176175,0.3428408435472621
1619.6196196196197,0.3428187876548543
1621.6216216216217,0.3427968055824353
1623.623623623624,0.3427748907700235
1625.6256256256258,0.3427530542321337
1627.6276276276278,0.3427312805746169
1629.6296296296298,0.3427095909551894
1631.6316316316318,0.3426879709837447
1633.6336336336335,0.3426664117089688
1635.6356356356357,0.342644931233419
1637.6376376376377,0.3426235179144627
1639.63963963964,0.3426021787736167
1641.641641641642,0.3425809047264593
1643.6436436436438,0.3425597029898369
1645.6456456456458,0.3425385719212052
1647.6476476476478,0.3425175093653996
1649.6496496496495,0.3424965085408903
1651.6516516516515,0.3424755903922114
1653.6536536536537,0.3424547297095896
1655.655655655656,0.3424339402818961
1657.657657657658,0.3424132218498172
1659.6596596596598,0.3423925634313547
1661.6616616616618,0.3423719779452097
1663.6636636636638,0.3423514563955147
1665.6656656656658,0.3423310032470575
1667.6676676676675,0.342310618628406
1669.66966966967,0.3422902949916856
1671.671671671672,0.3422700404922829
1673.673673673674,0.3422498544708259
1675.6756756756758,0.3422297248785297
1677.6776776776778,0.3422096649859081
1679.6796796796798,0.3421896751215831
1681.6816816816818,0.3421697379227978
1683.6836836836835,0.3421498833287511
1685.685685685686,0.3421300738691499
1687.687687687688,0.3421103356319064
1689.68968968969,0.3420906676815827
1691.691691691692,0.3420710536593398
1693.6936936936938,0.3420515032678459
1695.6956956956958,0.3420320200669813
1697.6976976976978,0.3420125970772983
1699.6996996996995,0.3419932356650434
1701.701701701702,0.3419739336701194
1703.703703703704,0.3419547058830524
1705.705705705706,0.3419355267139272
1707.707707707708,0.3419164070396319
1709.7097097097098,0.3418973615769763
1711.7117117117118,0.3418783647891376
1713.7137137137138,0.3418594336979501
1715.7157157157158,0.3418405682366557
1717.717717717718,0.3418217524537967
1719.71971971972,0.3418030003090843
1721.721721721722,0.3417843127189963
1723.723723723724,0.3417656724777793
1725.725725725726,0.3417471031508844
1727.7277277277278,0.3417285867745804
1729.7297297297298,0.3417101371758919
1731.731731731732,0.3416917316963738
1733.733733733734,0.3416733929531433
1735.735735735736,0.341655116401778
1737.737737737738,0.3416368909274219
1739.73973973974,0.3416187268837569
1741.741741741742,0.3416006126752913
1743.7437437437438,0.3415825620282616
1745.7457457457458,0.3415645687005598
1747.747747747748,0.3415466299752484
1749.74974974975,0.3415287469935764
1751.751751751752,0.3415109194012431
1753.753753753754,0.3414931519284681
1755.755755755756,0.3414754343316076
1757.757757757758,0.3414577771518983
1759.7597597597598,0.3414401717330206
1761.7617617617618,0.3414226231672975
1763.763763763764,0.34140513294507
1765.765765765766,0.3413876874535663
1767.767767767768,0.3413703100747048
1769.76976976977,0.3413529733116332
1771.771771771772,0.3413356989189651
1773.773773773774,0.3413184760729844
1775.775775775776,0.341301306400373
1777.7777777777778,0.3412841887122258
1779.77977977978,0.3412671217331116
1781.781781781782,0.341250118953721
1783.783783783784,0.3412331570560437
1785.785785785786,0.3412162544415362
1787.787787787788,0.3411994008153716
1789.78978978979,0.3411825984870451
1791.791791791792,0.3411658543630428
1793.793793793794,0.3411491516604277
1795.795795795796,0.3411325149508577
1797.797797797798,0.3411159068383777
1799.7997997998,0.3410993727728287
1801.801801801802,0.3410828785085664
1803.803803803804,0.3410664385162048
1805.805805805806,0.3410500452189974
1807.807807807808,0.3410337036345092
1809.80980980981,0.3410174166563502
1811.811811811812,0.341001175007562
1813.813813813814,0.3409849804162945
1815.815815815816,0.3409688408176777
1817.817817817818,0.3409527472205156
1819.81981981982,0.3409367060959469
1821.821821821822,0.340920715190412
1823.823823823824,0.3409047660504071
1825.825825825826,0.340888864952551
1827.827827827828,0.3408730156673946
1829.82982982983,0.3408572229629867
1831.831831831832,0.3408414685088981
1833.833833833834,0.340825761281097
1835.835835835836,0.3408101031582879
1837.837837837838,0.3407945006751631
1839.83983983984,0.3407789335578045
1841.841841841842,0.3407634199276043
1843.843843843844,0.340747947011854
1845.845845845846,0.3407325313315911
1847.847847847848,0.340717155307821
1849.84984984985,0.3407018281802171
1851.851851851852,0.3406865405586664
1853.853853853854,0.3406713080843301
1855.855855855856,0.3406561166596396
1857.857857857858,0.3406409728677854
1859.85985985986,0.3406258739939818
1861.861861861862,0.3406108183770731
1863.863863863864,0.3405958084786022
1865.865865865866,0.3405808430007243
1867.867867867868,0.3405659282171047
1869.86986986987,0.340551050804084
1871.871871871872,0.3405362255613826
1873.873873873874,0.3405214373431425
1875.875875875876,0.340506691377997
1877.877877877878,0.3404919957801267
1879.87987987988,0.3404773438814974
1881.881881881882,0.3404627333053631
1883.883883883884,0.3404481661703847
1885.885885885886,0.3404336430523976
1887.887887887888,0.3404191584190483
1889.88988988989,0.3404047270727049
1891.891891891892,0.3403903284817479
1893.893893893894,0.3403759805275939
1895.895895895896,0.3403616690489588
1897.897897897898,0.3403473993427808
1899.8998998999,0.3403331753584466
1901.901901901902,0.3403189949328492
1903.903903903904,0.3403048523193142
1905.905905905906,0.3402907497951526
1907.907907907908,0.3402766950794462
1909.90990990991,0.3402626761600955
1911.911911911912,0.3402487031926315
1913.913913913914,0.3402347662097599
1915.915915915916,0.3402208740504854
1917.917917917918,0.3402070198904365
1919.91991991992,0.340193206996856
1921.921921921922,0.3401794393438735
1923.923923923924,0.3401657092725932
1925.925925925926,0.3401520110538098
1927.927927927928,0.3401383625396734
1929.92992992993,0.3401247543991886
1931.931931931932,0.340111176765686
1933.9339339339344,0.3400976508012527
1935.935935935936,0.340084150189684
1937.9379379379384,0.3400707025309274
1939.93993993994,0.3400572881208811
1941.941941941942,0.340043911104803
1943.943943943944,0.3400305737709628
1945.945945945946,0.3400172791452652
1947.947947947948,0.3400040142362323
1949.9499499499505,0.3399907933092082
1951.951951951952,0.3399776150967567
1953.9539539539544,0.3399644688239311
1955.955955955956,0.3399513606458478
1957.957957957958,0.3399382919732304
1959.95995995996,0.3399252609467493
1961.961961961962,0.3399122655593393
1963.963963963964,0.3398993125539583
1965.9659659659665,0.3398863936434077
1967.967967967968,0.339873507010429
1969.9699699699704,0.3398606655782141
1971.971971971972,0.3398478549950358
1973.973973973974,0.3398350825700489
1975.975975975976,0.339822351558818
1977.977977977978,0.3398096521623213
1979.97997997998,0.3397969894333065
1981.9819819819825,0.3397843608569067
1983.983983983984,0.3397717744323291
1985.9859859859864,0.3397592201103612
1987.987987987988,0.3397466986081797
1989.98998998999,0.339734223399773
1991.991991991992,0.339721769779575
1993.993993993994,0.3397093566454178
1995.9959959959965,0.3396969827523494
1997.9979979979985,0.3396846402976182
2000.0,0.3396754013482868


==> anc/lambda_infinity_massless_deltas.csv <==
mu_MeV,Delta_ud_MeV,Delta_us_MeV,Delta_ds_MeV
0,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
1,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
2,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
3,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
4,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
5,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
6,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
7,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
8,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
9,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
10,2.925259453499922e-07,1.269405865594593e-06,8.802825758857264e-07
11,1.410036959103788e-09,3.520900928152683e-10,1.7417224410565328e-10
12,1.410036868380989e-09,3.520900763711386e-10,1.741721879277858e-10
13,1.410036758980049e-09,3.520901849431809e-10,1.7417202472558028e-10
14,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
15,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
16,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
17,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
18,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
19,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
20,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
21,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
22,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
23,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
24,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
25,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
26,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
27,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
28,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
29,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
30,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
31,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
32,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
33,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
34,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
35,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
36,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
37,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
38,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
39,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
40,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
41,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
42,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
43,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
44,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
45,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
46,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
47,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
48,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
49,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
50,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
51,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
52,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
53,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
54,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
55,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
56,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
57,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
58,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
59,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
60,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
61,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
62,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
63,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
64,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
65,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
66,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
67,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
68,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
69,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
70,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
71,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
72,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
73,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
74,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
75,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
76,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
77,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
78,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
79,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
80,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
81,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
82,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
83,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
84,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
85,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
86,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
87,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
88,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
89,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
90,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
91,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
92,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
93,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
94,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
95,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
96,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
97,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
98,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
99,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
100,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
101,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
102,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
103,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
104,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
105,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
106,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
107,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
108,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
109,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
110,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
111,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
112,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
113,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
114,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
115,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
116,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
117,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
118,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
119,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
120,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
121,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
122,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
123,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
124,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
125,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
126,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
127,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
128,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
129,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
130,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
131,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
132,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
133,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
134,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
135,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
136,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
137,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
138,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
139,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
140,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
141,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
142,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
143,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
144,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
145,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
146,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
147,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
148,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
149,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
150,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
151,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
152,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
153,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
154,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
155,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
156,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
157,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
158,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
159,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
160,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
161,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
162,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
163,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
164,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
165,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
166,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
167,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
168,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
169,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
170,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
171,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
172,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
173,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
174,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
175,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
176,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
177,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
178,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
179,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
180,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
181,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
182,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
183,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
184,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
185,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
186,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
187,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
188,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
189,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
190,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
191,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
192,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
193,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
194,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
195,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
196,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
197,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
198,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
199,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
200,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
201,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
202,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
203,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
204,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
205,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
206,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
207,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
208,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
209,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
210,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
211,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
212,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
213,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
214,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
215,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
216,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
217,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
218,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
219,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
220,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
221,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
222,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
223,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
224,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
225,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
226,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
227,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
228,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
229,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
230,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
231,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
232,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
233,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
234,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
235,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
236,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
237,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
238,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
239,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
240,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
241,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
242,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
243,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
244,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
245,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
246,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
247,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
248,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
249,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
250,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
251,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
252,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
253,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
254,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
255,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
256,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
257,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
258,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
259,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
260,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
261,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
262,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
263,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
264,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
265,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
266,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
267,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
268,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
269,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
270,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
271,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
272,1.410000704796088e-09,3.5214704750619987e-10,1.7419723191406468e-10
273,1.4102267763900551e-09,3.5209565560750107e-10,1.7416043635400008e-10
274,1.410414821466437e-09,3.520495665499692e-10,1.742016185871989e-10
275,1.410591860455935e-09,3.5199825275754537e-10,1.7420261314734179e-10
276,1.408477019803996e-09,3.5166378778999347e-10,1.743270125526906e-10
277,1.409440975279954e-09,3.518495754488821e-10,1.7431236379383258e-10
278,1.411603045220914e-09,3.528465936983865e-10,1.7511163523838528e-10
279,1.415583034204496e-09,3.5374081848267416e-10,1.7534033845023458e-10
280,1.408197190380463e-09,3.5459147880870884e-10,1.7586897877277578e-10
281,1.3706088746791602e-09,3.5221549891242077e-10,1.8062098437560056e-10
282,1.362640722438076e-09,3.517311171962174e-10,1.813872624945457e-10
283,1.34076780744076e-09,3.503063478022481e-10,1.8431175303103908e-10
284,1.379847249294327e-09,3.3011773620083757e-10,1.8952924038264247e-10
285,1.379939764711664e-09,3.300658940402591e-10,1.8954785668846375e-10
286,1.323204912864678e-06,3.994979571529016e-07,0.0020023664873716
287,4.784656937956624e-09,4.374953655101759e-09,1.531656755455186e-05
288,4.784656937956624e-09,4.374953655101759e-09,1.531656755455186e-05
289,4.784656937956624e-09,4.374953655101759e-09,1.531656755455186e-05
290,4.784127188452842e-09,4.372980823993092e-09,1.53281144786634e-05
291,4.785681736346708e-09,4.374615465305332e-09,1.531469720402433e-05
292,4.783795464834653e-09,4.375812781924408e-09,1.531889634705166e-05
293,4.7902680296234955e-09,4.372680542723723e-09,1.531796016707849e-05
294,4.779433162903241e-09,4.374720429858399e-09,1.529644441001801e-05
295,4.7775848446768254e-09,4.368097867462981e-09,1.528407774774513e-05
296,4.764498562052622e-09,4.311256191848594e-09,1.524693103966433e-05
297,4.820259146827235e-09,4.141654745270759e-09,1.508685442321733e-05
298,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
299,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
300,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
301,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
302,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
303,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
304,2.33516698559364e-08,1.954100146580005e-05,0.0001549065516384
305,2.3342150875208912e-08,1.954148063715575e-05,0.0001549639140411
306,2.3342150875208912e-08,1.954148063715575e-05,0.0001549639140411
307,2.3343565634976043e-08,1.954096440544861e-05,0.0001550137860013
308,2.335063566804673e-08,1.953843097107442e-05,0.0001546995081929
309,2.33545695987451e-08,1.953708422696008e-05,0.000154682630041
310,2.336443123524757e-08,1.954100500379475e-05,0.0001546654821203
311,2.335139305175237e-08,1.951591519681663e-05,0.0001545928811491
312,2.335139305175237e-08,1.951591519681663e-05,0.0001545928811491
313,2.4453508768865743e-08,1.950180465325541e-05,0.0001413671513916
314,2.445323954385326e-08,1.950218752838269e-05,0.0001413672798509
315,2.4456898196334123e-08,1.950236794888569e-05,0.0001414202062137
316,2.446442922996615e-08,1.949770707595747e-05,0.0001413780582575
317,2.4823616371732934e-08,1.959618252955687e-05,0.0001411894226268
318,2.482152843254374e-08,1.958799354536548e-05,0.0001411075900549
319,1.326229083153028e-06,6.336648834926153e-05,3.534279060001152e-05
320,1.361211810712079e-06,6.069582191486505e-05,3.321673338949511e-05
321,1.726007734491605e-06,0.000111492018589,0.0007700401507092
322,6.792472524102242e-08,6.33783265304658e-06,1.688328637640265e-05
323,6.670742083821236e-08,6.223775128930052e-06,1.715700768762556e-05
324,5.510690767231825e-08,5.72565120798203e-06,1.713763561396104e-05
325,3.585192910648003e-08,2.353908716529552e-06,3.165822220790855e-05
326,4.403082945851168e-08,1.444423714738746e-06,2.691615094841215e-05
327,4.290350112082148e-08,1.809370736963917e-06,2.679033319237765e-05
328,5.15097309851567e-08,1.778917475094599e-06,2.875792405231886e-05
329,5.0339563838030975e-08,1.81130078955259e-06,2.912252064847086e-05
330,5.36412872779851e-08,2.083899177079894e-06,2.686179510734742e-05
331,4.55612771792849e-08,2.135622721505378e-06,2.507402388442519e-05
332,5.770174152130395e-09,1.019291251851872e-05,0.0003123735664789
333,7.199361458475129e-08,2.412590202471387e-06,5.536605152265462e-06
334,1.199626843667831e-07,1.414598469708577e-06,0.0001139198667428
335,1.317774149253719e-07,1.220286096156598e-06,8.527543468879544e-05
336,1.362336852870345e-07,1.267779443156813e-06,7.699646001896912e-05
337,1.309452969154775e-07,1.218946927103561e-06,7.837828698319178e-05
338,1.270970743779083e-07,1.200344900225729e-06,7.525874638444725e-05
339,7.149864109848009e-08,1.815383026956501e-07,6.200967214535255e-05
340,8.643603699272807e-08,1.34158362182557e-07,4.608370908110184e-05
341,8.670994732587404e-08,1.342830578434096e-07,4.611891490753699e-05
342,1.113073953208743e-07,1.524740970642371e-07,4.574240792633787e-05
343,1.313879507845951e-07,7.99895192253899e-08,1.410022592868321e-05
344,3.419201889004736e-07,4.980840003176278e-08,6.757864664010591e-06
345,1.273928398569671e-07,9.552278236014877e-08,1.097224230074846e-05
346,1.36210136623318e-06,2.8573595588379163e-08,0.0001084655636392
347,1.23256312673824e-07,4.397062465934376e-07,0.0003862970419623
348,1.875656084243638e-05,4.072918357972659e-06,0.007744407130798
349,1.712366988050664e-12,2.595635350950606e-10,0.000916280906762
350,8.268038726020009e-07,1.302003542478423e-06,0.0019393919027021
351,1.023142588048946e-05,5.975415655812894e-06,0.0006771216355321
352,4.576330807490015e-06,3.12650933524342e-07,0.0062712665910221
353,3.688859038447485e-07,1.105712519418053e-05,0.0019887614240169
354,2.530169208301953e-06,1.023383488300859e-06,0.0005398693507901
355,126.3904054907039,0.0,0.0
356,127.1755621357622,0.0,0.0
357,127.931805912704,0.0,0.0
358,128.6636451782531,0.0,0.0
359,129.3746625885563,0.0,0.0
360,130.0677498398275,0.0,0.0
361,130.7452834642105,0.0,0.0
362,131.4092406258351,0.0,0.0
363,132.0613001316021,0.0,0.0
364,132.7029016262891,0.0,0.0
365,133.3352976382623,0.0,0.0
366,133.9595995401709,0.0,0.0
367,134.5768028274153,0.0,0.0
368,135.1878112421871,0.0,0.0
369,135.7934603140294,0.0,0.0
370,136.3945191651276,0.0,0.0
371,136.9916942868811,0.0,0.0
372,137.5856266289429,0.0,0.0
373,138.1769306719318,0.0,0.0
374,138.7660264800123,0.0,0.0
375,139.35342549235,0.0,0.0
376,139.9394528025153,0.0,0.0
377,140.5243790588043,0.0,0.0
378,141.1084065348132,0.0,0.0
379,141.6916695133949,0.0,0.0
380,142.2742620235452,0.0,0.0
381,142.8562262331999,0.0,0.0
382,143.4375885204672,0.0,0.0
383,144.0183410540146,0.0,0.0
384,144.5984831075733,0.0,0.0
385,145.1779974468916,0.0,0.0
386,145.7568622748061,0.0,0.0
387,146.3350659817688,0.0,0.0
388,146.9126047569657,0.0,0.0
389,147.4894816273393,0.0,0.0
390,148.065675566533,0.0,0.0
391,148.6413133645773,0.0,0.0
392,149.2163526835553,0.0,0.0
393,149.7909072793952,0.0,0.0
394,150.3650715812961,0.0,0.0
395,150.9389874646618,0.0,0.0
396,151.5128158680259,0.0,0.0
397,152.086752070158,0.0,0.0
398,152.6610001554176,0.0,0.0
399,153.235803958218,0.0,0.0
400,153.8113990806221,0.0,0.0
401,154.3880183434196,0.0,0.0
402,154.9659043880441,0.0,0.0
403,155.5453295701665,0.0,0.0
404,126.990316399561,118.9220004745988,118.9164469748645
405,127.4788483894958,119.4883897821679,119.4844507535962
406,127.9634834347148,120.0491648867662,120.0463798068839
407,128.444113409841,120.6046662109702,120.6027056836409
408,128.9207513282716,121.1551476244264,121.1537653143782
409,129.3934220328557,121.7008093481405,121.6998447498953
410,129.8620766106812,122.2418585480391,122.2411852468149
411,130.3268373308732,122.7783596554425,122.7778964281197
412,130.7877256790818,123.3104985924993,123.3101030530822
413,131.2448643999557,123.8380972164249,123.8380363413682
418,133.6708119323245,126.6045315267509,126.6046123992699
419,134.1080888026942,127.1096849787342,127.1098094460908
420,134.5419654213751,127.6110448039527,127.6111051620357
421,134.9725468067686,128.1085534565164,128.1086695903575
422,135.3999207436991,128.6023675448579,128.6024056496987
423,135.8240475733159,129.0924253443166,129.0924424672975
424,136.2450935529511,129.5788339534679,129.5788611509646
425,136.6630630395701,130.0616604750669,130.0616237365349
426,137.0780339516675,130.5408721011073,130.5408768973815
427,137.4900162072751,131.0166183554843,131.0165962876261
428,137.8991199044908,131.4888732613313,131.4888472014765
429,138.3053481241184,131.9577332639259,131.9576914872976
430,138.7087080527516,132.4232603216102,132.4231909890718
431,139.1093776448634,132.8853476485037,132.8853123575995
432,139.5073296868581,133.3441965959574,133.3441574127237
433,139.9025676225186,133.7998110801346,133.7997999889922
434,140.2951941458668,134.2522434006296,134.2522013991658
435,140.6852344526027,134.7014922707996,134.7014629230987
436,141.0726609698198,135.1476804357958,135.1476744909253
437,141.4576973400617,135.5907252378825,135.5906820790214
438,141.8402168130969,136.0307458123702,136.0307314037701
439,142.2203151989783,136.4678055554791,136.4677268653081
440,142.5980078011419,136.9018582485841,136.9018670976238
441,142.9733590709958,137.3330408619035,137.333027902279
442,143.3464375357117,137.7612289589136,137.7612622232425
443,143.7171402046602,138.1867809769078,138.1867250319171
444,144.0856491233942,138.6094071619035,138.6093686994541
445,144.4519404228469,139.0292286346135,139.0292618507582
446,144.8160555223849,139.4463424476592,139.4463970020913
447,145.1780022663993,139.8607725190437,139.8608194004979
448,145.5378500737034,140.272517532421,140.2725102194235
449,145.8955946072224,140.681674143009,140.6817035795586
450,146.2512982280487,141.0881888950246,141.088214115677
451,146.604941028942,141.4921533689121,141.4922028918417
452,146.9566401919021,141.8935465743276,141.8935752841055
453,147.3062740794254,142.2924946512225,142.292523012114
454,147.6540157317379,142.6889639837828,142.689000052774
455,147.999870866926,143.0829153296849,143.0829494404165
456,148.3438069455415,143.4744570308671,143.4745530755344
457,148.6858395030788,143.863682908899,143.8637238032461
458,149.0260765935915,144.2505258164389,144.2505865844161
459,149.3644755889974,144.6350295156371,144.6351083366282
460,149.7010968088461,145.017264254923,145.0173486714357
461,150.0358900527038,145.3972093757172,145.3972366136394
462,150.3689547888892,145.7749292899819,145.7749943637278
463,150.7003129265456,146.1504430122023,146.1504636293446
464,151.0299334695621,146.523722332927,146.52375601726
465,151.3578603963526,146.894913574594,146.8949480142546
466,151.684194141173,147.263857767163,147.2638936976754
467,152.0088131552533,147.6307700264255,147.6307789392573
468,152.3318382135602,147.9955458632026,147.9955831974817
469,152.6532606194809,148.3582658628518,148.3583043602548
470,152.9730884889161,148.7189536381456,148.7189969196396
471,153.2913500709081,149.0776251779135,149.0776576315712
472,153.6080318117349,149.4343184858983,149.4343395972194
473,153.9232197721487,149.7890289007593,149.7890340512174
474,154.2368964547286,150.1417833215805,150.1417647193626
475,154.5490591047107,150.4925925791589,150.4926324888966
476,154.8597481011979,150.8414919693856,150.8415322030893
477,155.1689712146235,151.1885276118047,151.1885594109139
478,155.4767329428432,151.5336922326692,151.5337374387268
479,155.7831004759375,151.8770169517806,151.8770362065011
480,156.0880331755348,152.2185038149343,152.2185352428134
481,156.3915553370024,152.5582377565937,152.5582121824165
482,156.6936801674442,152.8961406415969,152.8961875068572
483,156.9944465498351,153.2322751353029,153.2322697194471
484,157.2938582355614,153.5666889803153,153.5666549922342
485,157.5919435304754,153.8993295104831,153.8993529832873
486,157.8886874332256,154.2302755394197,154.2303181192652
487,158.1840897663272,154.5596039820802,154.5596149993375
488,158.4782377369291,154.8871248649796,154.8871837592217
489,158.7710661732987,155.2130715440042,155.2131340337369
490,159.0626426465034,155.5373748734381,155.5373918206977
491,159.3529112657908,155.8600494659318,155.860087118267
492,159.642007916349,156.1810990004717,156.1810784768153
493,159.929776207444,156.5005895321554,156.5006553134568
494,160.2163582799225,156.8184886083054,156.8185282874005
495,160.501723569209,157.1348384521661,157.1348566426758
496,160.785871728695,157.4496518515046,157.4496707258083
497,161.0688520940625,157.7629064963799,157.7629242002918
498,161.3506249915056,158.0747001031135,158.0747006324129
499,161.6312372078069,158.3849397786328,158.3849878417758
500,161.9107021451321,158.6937180651484,158.6937689685798
501,162.1890092678984,159.0010530911055,159.0010658708682
502,162.4661771072534,159.3069033171498,159.3069276317561
503,162.7422079256078,159.6113246974287,159.6113536790877
504,163.0171160436094,159.9143311060953,159.9143400866934
505,163.2909199373494,160.2159080593174,160.215921129214
506,163.5636446630064,160.5160838532989,160.5161010387262
507,163.8352637080291,160.8148757927241,160.8148682900352
508,164.105800318618,161.1122844374004,161.1123309714948
509,164.3752568447616,161.4083748088153,161.4083866216603
510,164.6436582893571,161.7031409340529,161.7030232001756
511,164.9110121879759,161.9965132313958,161.9963979753025
512,165.1773139071746,162.2885089040451,162.2885064777425
513,165.4425576026187,162.579292395344,162.5792242313109
514,165.7068091789949,162.868672775508,162.8687058399553
515,165.9700133182571,163.1568948371974,163.1568006569084
516,166.2322314090063,163.4437921944903,163.4436389311921
517,166.4934389277465,163.7293451378945,163.7292976127997
518,166.7536484827164,164.0136705556214,164.0136695150452
519,167.0128555897162,164.2967168987271,164.2968509682217
520,167.2710868133536,164.5786206861368,164.5787238608596
521,167.5283592058139,164.8592457403111,164.8593508145186
522,167.7846591471105,165.138760633152,165.1387418080506
523,168.0400020762344,165.4170444780575,165.4169228750309
524,168.2943863863842,165.6941247278611,165.6939973233711
525,168.5478369587221,165.9699444613665,165.9698417476193
526,168.800335841395,166.2446537406403,166.2445581856202
527,169.051928217346,166.5181891989716,166.5180728852101
528,169.3025827668786,166.7905736036967,166.7904563925792
529,169.5523289848975,167.0617647185348,167.0617257107203
530,169.801173513891,167.3318874362906,167.3317938724453
531,170.0490851967092,167.600917208175,167.6007980828378
532,170.2961201374522,167.868736420194,167.8686301346422
533,170.5422501826911,168.1354630265681,168.1354565518091
534,170.7875070810466,168.401139924627,168.4011020788894
535,171.0318793770253,168.6657417997291,168.66564237292
536,171.2754031923875,168.9291256151712,168.929205596177
537,171.517999638005,169.1915788183395,169.1916618617059
538,171.7598125517532,169.4529642949357,169.4529633898073
539,172.0007352466064,169.7132619495777,169.7132709897433
540,172.2408305904617,169.9725167381752,169.9725008625764
541,172.4800485809122,170.230721457559,170.2307515460916
542,172.7184413981585,170.4879231581413,170.4879265871178
543,172.9560166483286,170.7440858609574,170.7440794102113
544,173.1927637054253,170.9992132900922,170.9992416940046
545,173.4286625153252,171.2533813207712,171.2533665089013
546,173.6637628547757,171.5065200636874,171.5065134849048
547,173.8980593519928,171.7586714595082,171.7586378074752
548,174.1315386111322,172.0098283862026,172.0098076780977
549,174.3642211211177,172.2600022678758,172.2599999729214
550,174.5961170693244,172.5092142895884,172.5092022343181
551,174.827208574833,172.7574588984865,172.7574592137918
552,175.0575217575155,173.0047559600261,173.0047436973716
553,175.2870464167218,173.2510897524661,173.2510928195127
554,175.515812897837,173.4964849354508,173.4964836285514
555,175.7437896041749,173.7409492047673,173.7409494048069
556,175.9710182000458,173.9844754007039,173.9844691111766
557,176.1974723361377,174.2270907406328,174.2270721855906
558,176.4231679511327,174.4687736171161,174.4687668217106
559,176.6481289543851,174.709546530057,174.7095368284165
560,176.8723157233098,174.9494217677928,174.9494132995101
561,177.0957712642534,175.1883903840499,175.188383514752
562,177.3184929288345,175.4264781493536,175.4264668399258
563,177.5404699929998,175.6636683499672,175.6636681261305
564,177.7617199306671,175.8999858119481,175.8999791103413
565,177.9822357544797,176.1354266661247,176.1354311108222
566,178.2020376156158,176.3700014261114,176.3699940592051
567,178.4211220682197,176.6036967897112,176.6037097706069
568,178.639488019685,176.8365605007316,176.8365567278494
569,178.8571378488345,177.0685664135287,177.0685573054547
570,179.0740895425755,177.2997228943203,177.2997146072269
571,179.2903339175567,177.5300314723823,177.5300350173647
572,179.5058797339681,177.7595154922252,177.7595107877362
573,179.7207382837386,177.9881629084001,177.9881642287648
574,179.9349192371834,178.2159607467019,178.2159863670402
575,180.1483642394563,178.4430012463252,178.4430040653332
576,180.3611553662197,178.6692003817533,178.6691984423725
577,180.5732587647761,178.8945881774087,178.894590083917
578,180.7846765707374,179.1191948051344,179.1191698545016
579,180.9954524648054,179.3429572299084,179.3429561827262
580,181.205541800194,179.5659505661099,179.5659447964544
581,181.4149621669417,179.7881380237187,179.7881528798283
582,181.6237301219022,180.0095614916352,180.0095837643759
583,181.8318301760453,180.23021424807,180.2302107341046
584,182.0392887268291,180.4500778914903,180.4500806990168
585,182.246079825054,180.6691791158693,180.6691679949616
586,182.4522127820753,180.8875174892613,180.8875085754637
587,182.6577173070042,181.1050816041711,181.1050879343159
588,182.8625779834913,181.3219046675351,181.3218994556432
589,183.0667950762396,181.5379677466752,181.53798581274
590,183.2703826032523,181.7532938888053,181.7532848131271
591,183.4733266701266,181.967868254217,181.9678768417728
592,183.6756520274715,182.1817102367971,182.1817092191973
593,183.8773491588594,182.3948198099013,182.3948141533791
594,184.0784236477549,182.6071959895899,182.6071913448442
595,184.2788671981633,182.8188496337775,182.8188518102079
596,184.4787094286581,183.029801796219,183.0297604693241
597,184.6779310927533,183.2399919022588,183.2400011157238
598,184.8765437854798,183.4495149810274,183.4494802829988
599,185.0745512350765,183.6583144105377,183.6582673322077
600,185.2719370951478,183.8664030438723,183.866376140392
601,185.4687377081178,184.0737845841559,184.0737708005099
602,185.6649405364723,184.2804451211663,184.280467586433
603,185.8605261173768,184.4864635997872,184.4864960259121
604,186.0555324819538,184.691768493186,184.6918064460646
605,186.2499083770666,184.8964202236468,184.8964266651599
606,186.4437448695359,185.1003945158173,185.100384343313
607,186.6370017706647,185.3036183055065,185.303654990275
608,186.8296652037799,185.5062044691691,185.5062516863982
609,187.0217419785133,185.7081377731311,185.7081684546795
610,187.213242212021,185.9093970752457,185.9094333093445
611,187.4041807612971,186.1099990212452,186.1100082452761
612,187.594517197857,186.3099612664078,186.3099463428274
613,187.7843031355332,186.5092206535569,186.5092512477235
614,187.9735088060943,186.7078650413409,186.707864621392
615,188.1621836712969,186.9058153038681,186.9058691361695
616,188.3502713094807,187.1031717882631,187.1031822729196
617,188.537795496235,187.2998748548906,187.2998835567449
618,188.724765083115,187.4959262689928,187.495948380034
619,188.9111798249549,187.6913576207175,187.691354285499
620,189.0970547610182,187.8861415576921,187.886126736994
621,189.2823706776368,188.0803128113929,188.0803126452125
622,189.4671336388122,188.2738414322991,188.2738660006804
623,189.6513640838261,188.466754733853,188.4667796675493
624,189.8350509344723,188.6590590615867,188.6590606452639
625,190.0182006405381,188.8507508772344,188.850728077811
626,190.2007982561365,189.0418014189136,189.0418297494672
627,190.382882380825,189.2322413098511,189.2322898892784
628,190.564415550256,189.422113584444,189.4221281773795
629,190.7454121797239,189.6113854877447,189.6113741140355
630,190.9259016700279,189.8000163423521,189.8000358186067
631,191.1058545390432,189.9880631155353,189.9880931420064
632,191.2852866567413,190.1755206376938,190.1755569431559
633,191.4641929894109,190.3623934008986,190.3624199671319
634,191.6425843730044,190.5486746032942,190.5486959669601
635,191.8204629648463,190.7343638915567,190.7343926244859
636,191.9978211388824,190.9194870484946,190.9194886413185
637,192.1746562376491,191.1040186781028,191.1040300510168
638,192.3509969785364,191.2879754642578,191.2879772685926
639,192.5268153811384,191.4713645823459,191.4713565816893
640,192.7021409799446,191.6541660460487,191.6541720180594
641,192.8769456582109,191.8364123597536,191.8364150456718
642,193.0512690764378,192.0180777294745,192.0180964318838
643,193.2250715191426,192.1991894296264,192.1992263621259
644,193.3983772394336,192.3797636085652,192.3797613540959
645,193.5712103068348,192.55974838008,192.5597518554217
646,193.7435510423578,192.7391527733415,192.7392047135329
647,193.915361054868,192.9180944626521,192.9180996383415
648,194.0867088153702,193.0964206404959,193.0964103321827
649,194.257567869597,193.2742070480126,193.2742056522677
650,194.4279413645951,193.4514520702829,193.45145343518
651,194.5978343371521,193.6281452735142,193.6281529843584
652,194.767229388352,193.8043221054902,193.8043266460073
653,194.936145601803,193.9799441751843,193.9799568385442
654,195.1045884233401,194.1550333563783,194.1550533624649
655,195.2725543142568,194.3296093954609,194.3295978859632
656,195.4400463894309,194.5036365905281,194.503631458216
657,195.6070724504505,194.6771226272414,194.6771430665132
658,195.7736169581806,194.8501209562092,194.8501204161735
659,195.9396885952213,195.0226135247009,195.0225738516357
660,196.1053150085734,195.1945236928589,195.1945143536302
661,196.2704513875232,195.3659436372819,195.3659376575102
662,196.4351424424416,195.5368416766351,195.5368378324345
665,196.9264371072249,196.0464909509618,196.0464744804737
666,197.0892783428476,196.2153483446118,196.2153567278151
667,197.2516854017991,196.3837038777557,196.3837112081202
668,197.4136172017435,196.5515696360787,196.5515795265932
669,197.5751114999406,196.7189312100409,196.7189344739168
670,197.7361484028905,196.8858086234599,196.8858063038701
671,197.8967446031074,197.052166661677,197.0521668209289
672,198.0568922903486,197.2180409215951,197.2180375225896
673,198.2165977135431,197.3834297090062,197.3834272044433
674,198.3758670108556,197.5483243648536,197.5483045060197
675,198.5346757396295,197.7127360845651,197.712735280727
676,198.6930603545719,197.876657913724,197.8766621774203
677,198.8509985401287,198.0401101918397,198.0401027594293
678,199.008510714537,198.2030678593665,198.2030680255161
679,199.1655880977607,198.3655493274839,198.3655518786742
680,199.3222267509258,198.5275631232026,198.52756058135
681,199.4784300082326,198.6890985228174,198.6891035477236
682,199.6342173338869,198.8501516389738,198.850168296266
683,199.7895655326271,199.010762631149,199.0107503101265
684,199.9445034905341,199.1708798083882,199.1708715334816
685,200.0990036779666,199.3305333001469,199.3305366447921
686,200.2530837141826,199.489730864509,199.4897293613971
687,200.4067452509746,199.6484618611026,199.6484622867584
688,200.5599807472339,199.8067433413058,199.8067308469102
689,200.7128029553406,199.9645358498906,199.9645588956828
690,200.8652124384549,200.1218855960263,200.1219209381455
691,201.0171905899519,200.2788052034003,200.2788239536224
692,201.1687596962797,200.4352684755568,200.4352657439151
693,201.3199323313986,200.5912632842332,200.5912629424387
694,201.4706746571654,200.7468132185127,200.7468282182347
695,201.62102807017,200.9019170996402,200.9019189948687
696,201.7709576406925,201.056583437645,201.0565782455799
697,201.9204885117145,201.2107955111974,201.210794525607
698,202.069610977526,201.3645746250632,201.3645660731565
699,202.2183306539196,201.5179035763141,201.517913454502
700,202.3666534094613,201.6708013973707,201.6708012338455
701,202.5145706215816,201.8232637175903,201.823259615753
702,202.6620898202219,201.9752905455468,201.9752861797467
703,202.8092116151101,202.1268827538097,202.1268822271718
704,202.9559387358296,202.2780429033254,202.2780468068403
705,203.1022691909942,202.4287775490543,202.4287819238636
706,203.2482066977079,202.579080424737,202.5790869555876
707,203.3937537722112,202.7289626377315,202.7289719691597
708,203.5389110187611,202.8784227435715,202.8784232321329
709,203.6836820768904,203.0274581219757,203.0274566926637
710,203.828052269781,203.1760619914677,203.1760866192972
711,203.9720483414568,203.3242672357435,203.3242663133875
712,204.1156547224246,203.4720309951713,203.4720573193278
713,204.258866752154,203.6194075611718,203.6194067763423
714,204.4017187925512,203.7663698193965,203.7663540920502
715,204.5441823985258,203.9128912135619,203.9128908048636
716,204.6862605653161,204.0590151220165,204.0590217752176
717,204.8279631130567,204.2047452014905,204.2047215165619
718,204.9692987774389,204.3500394670316,204.3500397771887
719,205.1102414180954,204.4949442224249,204.4949437550981
720,205.2508254845595,204.639445512787,204.6394313330717
721,205.3910201309905,204.7835519649353,204.783500507807
722,205.5308531987839,204.9272350968223,204.9272221264328
723,205.6703216722136,205.0705403531541,205.0705009381921
724,205.8094137244236,205.2134282673785,205.213410825983
725,205.9481149995732,205.3559247504743,205.3559412295427
726,206.086477449595,205.4980262291932,205.4980403617301
727,206.2244785696787,205.6397493290697,205.6397327920737
728,206.3621072891467,205.7810522920126,205.7810742361236
729,206.4993752661205,205.9219988329012,205.9219873744977
730,206.6362739689981,206.062520498424,206.0625391590873
731,206.7728066123091,206.2026818717678,206.2026778339704
732,206.9089991506467,206.3424238619148,206.342471166812
733,207.044838761791,206.4818151363403,206.4818279829418
734,207.1802997578799,206.6208254092508,206.620827225003
735,207.3154135347282,206.7594439203907,206.7594435683565
736,207.450178572833,206.8976790053965,206.897680267033
737,207.5845789094062,207.0355320296592,207.0355435403305
738,207.7186367795642,207.1730136256159,207.1730228356946
739,207.8523259533187,207.3101382401661,207.3101280132271
740,207.9857095001265,207.4468265756849,207.4468443319615
741,208.1187020418951,207.5832035888942,207.583220897099
742,208.2513633499781,207.7191976768328,207.7191884989029
743,208.3836700082551,207.8548233243623,207.8548182765016
744,208.5156562482335,207.9900606403546,207.9900300585691
745,208.6472714725204,208.1249323388799,208.1249295207791
746,208.7785572911477,208.259448566122,208.2594389471029
747,208.9094981984144,208.3935898407422,208.3935915712836
748,209.0401001546123,208.5273690651881,208.5273741027027
749,209.1703605779372,208.6607904396631,208.6607996221099
750,209.300285542478,208.7938555346125,208.7938490956102
751,209.4298677510036,208.9265583771258,208.9265379921771
752,209.5591295353611,209.0588975830056,209.0588916957739
753,209.6880463720976,209.190880033424,209.1908795326475
754,209.8166282254239,209.3225092691792,209.3225112670168
755,209.9448877366671,209.4537914833014,209.4537771900783
756,210.0728060509493,209.5847069637991,209.584702640363
757,210.2003969989789,209.7152813168074,209.7152710268372
758,210.3276540079406,209.8454919953494,209.8455126393003
759,210.4545868548872,209.9753680714324,209.9753660238691
760,210.5812011927619,210.1048891069445,210.1048891127577
761,210.7074867934278,210.2340747118562,210.2340579459543
762,210.8334426374011,210.3629164717524,210.362872797122
763,210.9590781307575,210.4913750403185,210.4913813154418
764,211.0843896445311,210.6195229768187,210.6195208615872
765,211.2093696914007,210.7473312847943,210.7473133205551
766,211.3340495638455,210.8747783279207,210.8747850276843
767,211.4583947170014,211.0019123723388,211.0019121377783
768,211.5824266244824,211.1286849075215,211.1286972748963
769,211.7061277482414,211.2551386102945,211.2551580835269
770,211.8295374338859,211.3812499116338,211.3812508018653
771,211.9526285924468,211.5070391706264,211.5070122569707
772,212.0753836053695,211.6324900401745,211.6324562267673
773,212.1978490706342,211.7575774174421,211.7575775318458
774,212.3199903535013,211.8823565593267,211.8823607693485
775,212.4418221549292,212.0068193953365,212.0068066710257
776,212.563343851045,212.1309325759715,212.1309331647575
777,212.6845605797164,212.2547104825923,212.2547329277725
778,212.8054643040613,212.3781901025723,212.378209579427
779,212.9260566995792,212.501330700575,212.5013561903616
780,213.046366365417,212.6241233879031,212.6241523807676
781,213.1663394001455,212.7466293566496,212.7466709863231
782,213.286025615761,212.8688256805121,212.8688236096981
783,213.40540283437,212.990676201178,212.9906779869925
784,213.5244780883111,213.1122124537985,213.1122138055548
785,213.6432563107676,213.233427320874,213.2334279841611
786,213.7617310341836,213.3543273296462,213.3543250380773
787,213.8799093325527,213.474904940977,213.4749086891215
788,213.9977843828955,213.5951768903959,213.5951746130717
789,214.11536631872,213.7151288041767,213.7151268940011
790,214.23264978056,213.8347693037053,213.8347673386957
791,214.3496382694055,213.9540945143654,213.9540995815369
792,214.4663279333706,214.0731172034213,214.0731170108852
793,214.5827342512439,214.1918180676382,214.1918244676156
794,214.6988392082288,214.3102197109041,214.3102223423539
795,214.8146523776535,214.4283178855315,214.4283108042144
796,214.9301819098573,214.5460956135852,214.5460995214112
797,215.0454211872604,214.6635771341715,214.6635747454273
798,215.1603642083958,214.780751478755,214.7807517686983
799,215.2750252865952,214.8976236506321,214.8976244836325
800,215.3893947070845,215.0141941718913,215.0141927723958
801,215.5034758079388,215.1304689005506,215.1304590706667
802,215.6172802064648,215.2464268677645,215.2464293218932
803,215.7307972307811,215.3620961393237,215.3620973567347
804,215.8440247679231,215.4774738359052,215.4774636011473
805,215.9569755506222,215.5925412377129,215.5925417364509
806,216.0696441213405,215.7073181802611,215.7073172761264
807,216.1820306212178,215.8217968141571,215.8218001710539
808,216.2941285397209,215.9359922234721,215.9359913335627
809,216.4059639413227,216.0498826236088,216.0498810877368
810,216.5175133901208,216.1634805089501,216.1634870577743
811,216.6287862140043,216.2767817666774,216.2768005376263
812,216.7397812351192,216.3898127070028,216.3898135701926
813,216.8504964439229,216.5025463529334,216.5025484778488
814,216.9609424605227,216.6149811932938,216.6149913565227
815,217.0711167555274,216.7271412241131,216.727143494522
816,217.1810129955624,216.8390076667814,216.8390165121118
817,217.290641835971,216.9505929585152,216.9505961664042
818,217.3999946062313,217.0618944673466,217.0618927303602
819,217.5090790359221,217.1729081136678,217.1729085438735
820,217.617893331775,217.2836472702937,217.2836360966563
821,217.7264380907124,217.3940915045646,217.3940934442222
822,217.8347166994818,217.5042615548961,217.5042598032696
823,217.9427270645588,217.6141569871438,217.6141469174039
824,218.0504690971628,217.723763225551,217.7237658725653
825,218.1579503495301,217.8330970319508,217.8330957369346
826,218.2651618703936,217.9421601742952,217.9421447394853
827,218.3721120829048,218.0509313944438,218.0509396931662
828,218.4787998628919,218.1594381929486,218.1594393554261
829,218.585222737798,218.2676708743633,218.267668402832
830,218.6913864968427,218.3756244996318,218.3756297464319
831,218.7972905013564,218.4833118816301,218.4833102778425
832,218.9029349818948,218.5907255784009,218.5907230003403
833,219.0083173982702,218.6978688806909,218.6978638991641
834,219.1134443116515,218.8047404807104,218.8047359445127
835,219.218309025849,218.9113415393776,218.9113451014207
836,219.3229204047088,219.0176776063497,219.017680533438
837,219.427281939065,219.1237556116855,219.1237254355126
838,219.5313778201621,219.2295441502411,219.2295522216337
839,219.6352260110047,219.3351122695526,219.3350540772715
840,219.738817372776,219.4403544669642,219.440356454195
841,219.8421536182543,219.545363253622,219.5453670731956
842,219.9452476508083,219.6501049048044,219.6501088980129
843,220.0480820577968,219.7545905084625,219.7545943184445
844,220.150667074325,219.8588132855367,219.8588146074886
845,220.2530045718723,219.962773125589,219.9627755920473
846,220.3550928714905,220.0664916155186,220.0664619825588
847,220.4569334591768,220.1699192267226,220.1699200738118
848,220.5585240405996,220.2731041998758,220.2731058743528
849,220.6598677998695,220.3760323093113,220.3760355396402
850,220.7609688005624,220.4787023475474,220.4787093887105
851,220.8618236034667,220.5811187483707,220.581125306393
852,220.9624331194233,220.6832833733692,220.6832853055792
853,221.0628006112156,220.7851942947422,220.7851923636854
854,221.1629219310184,220.886841402672,220.886854371933
855,221.2628046695025,220.9882519184654,220.9882513375451
856,221.3624435244753,221.0894033021696,221.0894048269794
857,221.4618432434395,221.1903041986104,221.1903062685183
858,221.5610056644981,221.2909532593807,221.2909590888434
859,221.6599246819223,221.3913528704588,221.3913641183618
860,221.7586065348231,221.4915085444795,221.4915155372266
861,221.8570479474492,221.5914193430508,221.591425024845
862,221.9552543519695,221.6910810852462,221.6910852770801
863,222.0532201578724,221.7904981141616,221.790500346361
864,222.1509564768575,221.88966616863,221.8896695123776
865,222.2484545731961,221.9885933611437,221.9885967468651
866,222.345718951685,222.0872754546819,222.0872801229785
867,222.4427490511667,222.1857160493686,222.1857194949999
868,222.5395498584563,222.2839107371894,222.2839200262468
869,222.6361163587086,222.381870430471,222.3818692825682
870,222.732436031554,222.4795938276775,222.4795995577446
871,222.8285525399963,222.5770634031798,222.5770701708827
872,222.9244208169859,222.6743038049343,222.6743118961162
873,223.020068484507,222.7713005625464,222.7713082866118
874,223.1154790059125,222.8680648215566,222.8680707419594
875,223.2106695480308,222.9645861949674,222.9645998045912
876,223.3056346157368,223.0608840073252,223.0608737618471
877,223.4003664888524,223.1569420394364,223.1569201165028
878,223.4948703189365,223.2527622032941,223.252752714897
879,223.5891528013289,223.3483508206961,223.3483303022046
880,223.6832070571699,223.4437057959443,223.4436931058983
881,223.7770420741073,223.5388202642004,223.5388180085204
882,223.8706526053626,223.6336866115015,223.633731208339
883,223.964039490064,223.7283760900318,223.7283618874476
884,224.057200426596,223.8228012111005,223.8227972738042
885,224.1501467578286,223.9170021236846,223.9169956877726
886,224.2428679241589,224.0109752781743,224.0109657732129
887,224.3353691502383,224.1047165870123,224.1047131311733
888,224.4276511794791,224.1982350432907,224.1982268083987
889,224.5197178081986,224.2915235751346,224.2915155817352
890,224.6115578251354,224.3845939475429,224.3845749532431
891,224.703195203281,224.4774187749794,224.4774236624302
892,224.7946009390308,224.5700483991816,224.5700335840979
893,224.885797341973,224.6624322144893,224.6624244152294
894,224.9767739826636,224.7546047707676,224.7545908491031
895,225.0675408111671,224.8465483683411,224.8465353917753
896,225.1580925419265,224.9382731240797,224.9382574383109
897,225.2484311285299,225.0297782121944,225.0297548641911
898,225.3385510757607,225.1210587511893,225.1210439315464
899,225.4284654517679,225.2121181093834,225.2121041648424
900,225.5181631693885,225.3029594701902,225.3029523612025
901,225.6076512960213,225.3935886847565,225.393575582827
902,225.6969283320089,225.4840030848267,225.4839788178723
903,225.7859975450449,225.5741866875203,225.5741767973092
904,225.8748559602438,225.6641629359675,225.6641480425705
905,225.9635044426383,225.7539213539439,225.7539062832322
906,226.0519436760071,225.8434682349752,225.8434501055624
907,226.1401714875824,225.9327979489166,225.9327880596151
908,226.228206664587,226.0219070984013,226.0219025796087
909,226.3160264563092,226.110810622094,226.1108043953637
910,226.4036420247274,226.1995152118833,226.1994825232633
911,226.4910497227881,226.2879852807486,226.287970873551
912,226.5782555994901,226.3762505243261,226.3762454849776
913,226.6652606620438,226.4643056993931,226.4642943064238
914,226.7520542290478,226.5521638518946,226.5521407532624
915,226.8386479566706,226.6398045871987,226.6397749214345
916,226.9250431896872,226.7272375044634,226.7271985813073
917,227.0112357188068,226.8144485607852,226.8144333575745
918,227.0972247015997,226.9014628827732,226.9014508110467
919,227.1830094918899,226.988276012911,226.9882581739737
920,227.2686029930122,227.0748750452798,227.0748619607853
921,227.3539922350729,227.1612766345382,227.1612584160449
922,227.4391866348767,227.2474729857815,227.2474439549255
923,227.524179739735,227.3334523141214,227.3334392620789
924,227.6089796991913,227.4192369397189,227.4192195678818
925,227.69357673691,227.5048197902556,227.504800929889
926,227.7779834946548,227.5901976577227,227.5901803721824
927,227.8621870482718,227.6753726458906,227.6753617067585
928,227.9461968488355,227.7603545402251,227.7603341328373
929,228.0300159318158,227.8451242814561,227.8451152457565
930,228.1136404241378,227.9296983854435,227.9296919719278
931,228.1970661964372,228.0140768604663,228.014069877269
932,228.2803073600055,228.0982550512505,228.0982447436534
933,228.3633494458256,228.1822362547393,228.1822234119552
934,228.4462015142069,228.2660189016556,228.2660041874945
935,228.5288586061974,228.3496020389907,228.3495979328629
936,228.6113308848032,228.4329940747824,228.4329774173019
937,228.6936008877688,228.5161880848423,228.5161750456615
938,228.7756948972446,228.5991855306703,228.5991740533594
939,228.8576003012637,228.6819867687866,228.6819735894193
940,228.9393102565923,228.764596262214,228.7645846299531
941,229.0208358686041,228.8470152913056,228.8469931753168
942,229.1021704553798,228.9292314770572,228.9292245968408
943,229.1833155254906,229.011264144732,229.0112582141218
944,229.2642773578754,229.0931167153884,229.0930859364209
945,229.3450626523729,229.1747517273527,229.1747364171383
946,229.4256493216736,229.2562085323468,229.256196978183
947,229.5060587911793,229.337476796086,229.3374552432081
948,229.5862809527071,229.4185509914168,229.4185387479528
949,229.6663172856541,229.4994411834351,229.4994283980255
950,229.7461690224189,229.5801444952989,229.5801277501922
951,229.8258438123873,229.6606504698048,229.6606434822958
952,229.90533386543,229.7409747416955,229.7409690659715
953,229.984638053687,229.8211131618727,229.8211085192804
954,230.0637656649226,229.9010661193978,229.9010596299498
955,230.1427125167968,229.9808322399043,229.980825826991
956,230.2214780962123,230.060413864094,230.0604078884043
957,230.3000629810542,230.1398101545276,230.1398041833833
958,230.3784676992614,230.2190228510156,230.2190180540645
959,230.456697620257,230.2980508633686,230.2980463316219
960,230.5347454901412,230.3768983086695,230.376893883405
961,230.6126153115247,230.455564498,230.4555574192167
962,230.6903120649268,230.5340431573469,230.5340389290445
963,230.7678282935521,230.6123470132893,230.6123393198743
964,230.8451678142787,230.6904676212046,230.6904609981493
965,230.9223353660766,230.7684032474094,230.7684055323427
966,230.9993299028475,230.8461691335742,230.8461547869124
967,231.0761408849895,230.9237476329712,230.9237407916679
968,231.1527809545506,231.0011501065565,231.0011434675829
969,231.2292486885462,231.0783738511411,231.0783665221186
970,231.3055437077289,231.1554178932942,231.1554153458812
971,231.3816649348747,231.2322884047763,231.2322826030043
972,231.4576148520898,231.3089792268751,231.3089761778286
973,231.5333914250639,231.3854971426531,231.3854914478029
974,231.6089972157783,231.4618375852284,231.461831266018
975,231.6844313222011,231.5380028404827,231.5379993455432
976,231.759697314546,231.6139928576825,231.613988492087
977,231.8347922119724,231.6898107646646,231.689805548976
978,231.9097144197905,231.7654520907726,231.7654534292656
979,231.9844730212395,231.8409331284624,231.8409121609581
980,232.0590626115943,231.9162271863503,231.9162102575341
981,232.1334840409392,231.9913582667126,231.9913299931675
982,232.2077308105226,232.0663058189212,232.0662938254846
983,232.2818201941749,232.141087620945,232.1410743012737
984,232.355735633797,232.2157059963369,232.2156838223039
985,232.4294894089171,232.2901423778162,232.2901298980665
986,232.5030734394396,232.3644015791513,232.3644162336946
987,232.5764976572157,232.4385196115647,232.4385023954524
988,232.6497528470868,232.5124507510914,232.5124411825642
989,232.722846615283,232.5862184614739,232.5862038206798
990,232.79577563488,232.6598136951632,232.6598031693009
991,232.8685419067332,232.733246143097,232.7332348373152
992,232.941142449568,232.8065135111203,232.8064963867448
993,233.013580568164,232.8796024248831,232.8796021086104
994,233.0858590034395,232.9525423473597,232.9525296265406
995,233.1579731693098,233.0253104077822,233.0252982434868
996,233.2299277453106,233.0978864537093,233.0979271142194
997,233.3017193166741,233.1703268097615,233.1703655294038
998,233.3733563940099,233.242618328487,233.2426183538405
999,233.4448289458498,233.3146994743777,233.314759198112
1000,233.5161447132573,233.3866762755407,233.3866766754041
1001,233.5873076704263,233.4584595564511,233.4584590804352
1002,233.658301217264,233.5300736552082,233.5300915277525
1003,233.7291354800039,233.601546208036,233.6015472320456
1004,233.799817501007,233.6728457225213,233.6728462970035
1005,233.8703439265757,233.7439776397169,233.7439920018194
1006,233.9407091668667,233.8149647014895,233.8149642496847
1007,234.0109203647879,233.8857710934389,233.8857985060791
1008,234.0809747683722,233.9564449325794,233.9564439425748
1009,234.1508744481706,234.0269460950821,234.026945430058
1010,234.2206195630683,234.0972898108635,234.0972859801756
1011,234.2902074362825,234.16747403292,234.1674738856535
1012,234.3596446170395,234.2375019964917,234.2375000964152
1013,234.4289269725794,234.3073725317638,234.3073707057038
1014,234.4980556694299,234.3770829555549,234.3770847494504
1015,234.5670300334546,234.4466425057818,234.4466420597825
1016,234.6358524551323,234.5160423373419,234.516046544636
1017,234.7045256964561,234.5852804886034,234.5852940458478
1018,234.773048153658,234.6543652125885,234.6543940165553
1019,234.8414115916416,234.7233184265083,234.723319046603
1020,234.9096283545814,234.7921015285156,234.7921005491328
1021,234.9776952280882,234.8607304883689,234.8607294804658
1022,235.0456113155081,234.929206529223,234.9292066805517
1023,235.1133790756365,234.9975308085648,234.997527931836
1024,235.1809961417163,235.0657011060041,235.0657007591657
1025,235.2484645407241,235.1337201827777,235.1337205627723
1026,235.3157835864004,235.201586915217,235.2015911622607
1027,235.3829581270695,235.2693143260394,235.2692949796578
1028,235.4499797297794,235.3368693364683,235.3368735324683
1029,235.5168607090986,235.404282477262,235.4042887736936
1030,235.5835908827415,235.4715546270745,235.4715505382707
1031,235.6501757275624,235.5386692993795,235.5386673095329
1032,235.7166120026236,235.6056297106145,235.605643716503
1033,235.7829062867329,235.6724479755893,235.6724616295738
1034,235.8490538101863,235.7391222819072,235.7391265025216
1035,235.9150576004342,235.8056506911361,235.8056487968993
1036,235.9809160902806,235.872020243947,235.8720278145398
1037,236.0466272809996,235.9382508650676,235.9382639930726
1038,236.1121998434189,236.0043362515942,236.0043398750624
1039,236.1776307996053,236.0702704492638,236.070270463911
1040,236.2429116204823,236.1360653360517,236.1360659636618
1041,236.3080508187386,236.201709164758,236.2017169445282
1042,236.3730521766929,236.2672135243533,236.2672112778217
1043,236.4379110240317,236.3325667885474,236.3325698999522
1044,236.5026296998434,236.3977712906868,236.3977872203775
1045,236.5672051617014,236.4628491951739,236.4628484890602
1046,236.6316383318572,236.5277752633719,236.5277721944801
1047,236.6959326221687,236.5925599432781,236.5925543261312
1048,236.76008776664,236.6571977887988,236.6571971518614
1049,236.824102848924,236.7216929096114,236.7216979025437
1050,236.8879790405269,236.7860527948015,236.7860517219749
1051,236.9517181755303,236.8502661072784,236.8502647954011
1052,237.0153160191345,236.9143408610539,236.9143395278396
1053,237.0787768700201,236.9782677267557,236.9782764057367
1054,237.1421017407463,237.0420657597838,237.0420671778009
1055,237.2052879695742,237.1057219728664,237.1057189100954
1056,237.2683388905434,237.1692273627712,237.1692394412654
1057,237.3312526888683,237.2326079248913,237.2326094608533
1058,237.3940270638895,237.2958513731091,237.2958409273589
1059,237.4566669892018,237.3589635048135,237.3589292157736
1060,237.5191779173115,237.4219062863513,237.4219013133489
1061,237.5815478623611,237.4847272614121,237.4847266927173
1062,237.6437842176398,237.5474137432433,237.5474115641268
1063,237.7058859767883,237.609961165276,237.6099611223859
1064,237.7678532239415,237.6723717258203,237.6723781508911
1065,237.8296902838332,237.734646268347,237.7346517145716
1066,237.8913912313213,237.796792461945,237.7967892340242
1067,237.9529585546138,237.8587976020377,237.8587965430116
1068,238.014392261976,237.9206681047741,237.9206679131933
1069,238.0757000135763,237.982410737818,237.9823947586691
1070,238.1368689180442,238.0440070667638,238.0440065375128
1071,238.1979101071727,238.1054714379738,238.105475644173
1072,238.2588203935689,238.1668023724982,238.1668140797347
1073,238.3195981612952,238.2280109544949,238.2280139389824
1074,238.3802413858198,238.2890790856248,238.2890841834596
1075,238.4407617514618,238.3500182620328,238.3500179792309
1076,238.501149694402,238.410823111536,238.4108228725682
1077,238.5614098937845,238.4714864216045,238.4715034134994
1078,238.6215377230298,238.532037380052,238.5320390708153
1079,238.6815399757373,238.5924459006852,238.5924500965426
1080,238.7414106617527,238.6527299360025,238.6527298270243
1081,238.8011543265699,238.7128809070632,238.7128787379005
1082,238.8607706280214,238.7728950646635,238.7729014642802
1083,238.9202597402548,238.8327857382292,238.8327932657886
1084,238.9796233962425,238.8925535959407,238.8925524251402
1085,239.0388609618417,238.9521869485978,238.9521836965589
1086,239.0979666859731,239.0116890730197,239.0116918257277
1087,239.1569544835305,239.071056077354,239.0710735757555
1088,239.2158066357042,239.1303155655117,239.1303172994363
1089,239.2745399300564,239.1894361964596,239.1894378480154
1090,239.333146664131,239.2484294717789,239.248433862985
1091,239.3916307220851,239.3072956110151,239.307299164186
1092,239.449987274258,239.3660387116986,239.3660386857939
1093,239.5082217485152,239.4246488917944,239.4246559487633
1094,239.5663307700838,239.4831429478746,239.4831430389778
1095,239.6243154490116,239.5415074939601,239.5415079756928
1096,239.6821822460898,239.599745466488,239.5997438549482
1097,239.7399223483787,239.6578591628172,239.6578601206167
1098,239.7975401463705,239.7158489465129,239.7158499136048
1099,239.8550385445171,239.7737043990539,239.7737227551313
1100,239.9124113085208,239.8314563356959,239.8314559789586
1101,239.9696643117533,239.8890694662265,239.8890805273956
1102,240.026796239508,239.946569658816,239.9465699394715
1103,240.0838072990046,240.0039430527708,240.0039411296925
1104,240.1407009888976,240.0611941431267,240.0611866547545
1105,240.1974679402033,240.1183201534999,240.1183207344086
1106,240.254118514002,240.1753269121143,240.1753267146212
1107,240.3106498000229,240.2322042440861,240.2322195619662
1108,240.3670595426036,240.2889777117026,240.2889749225648
1109,240.4233539471045,240.3456189718135,240.3456171140251
1110,240.4795270197915,240.4021422783806,240.4021394377378
1111,240.5355818224178,240.4585439028498,240.4585429199644
1112,240.591520028726,240.5148273254878,240.5148243572
1113,240.6473374937053,240.5709903933709,240.5709887440311
1114,240.703041695365,240.6270334141454,240.6270318418627
1115,240.75862705009,240.6829579336657,240.6829570549397
1116,240.8140955958308,240.7387646917021,240.7387623744296
1117,240.8694478867299,240.7944532382789,240.7944497689959
1118,240.9246829243643,240.850023813031,240.8500200516652
1119,240.979803087753,240.9054753569555,240.9054726704596
1120,241.0348081274599,240.9608098406572,240.9608071987018
1121,241.0896962998412,241.0160293588811,241.0160252199988
1122,241.1444700650085,241.0711298396515,241.0711275399307
1123,241.1991295134189,241.1261120605412,241.1261166035019
1124,241.2536730318619,241.1809838153387,241.1809816151109
1125,241.3081041062215,241.2357372919829,241.2357340475146
1126,241.3624217837072,241.2903733478826,241.2903732462509
1127,241.4166256355136,241.3448923428606,241.3448962909389
1128,241.4707145369767,241.3993052398671,241.3993019147261
1129,241.5246905836069,241.4536008420622,241.4535950538656
1130,241.5785558971928,241.5077769335848,241.5077736780384
1131,241.6323085299763,241.5618404897836,241.5618383151498
1132,241.685947271577,241.6157923228346,241.6157898030691
1133,241.7394748398429,241.6696307094646,241.6696269987434
1134,241.7928919171967,241.723354654917,241.7233524548294
1135,241.84619761918,241.7769672556846,241.7769639492932
1136,241.8993909635674,241.8304662222374,241.8304652221711
1137,241.9524760685216,241.8838548479078,241.8838493131378
1138,242.0054491571075,241.9371288582676,241.9371258593303
1139,242.0583119931082,241.9902940764858,241.9902881505165
1140,242.1110661991063,242.0433451304063,242.0433415649247
1141,242.1637109504323,242.0962855227454,242.0962814724195
1142,242.2162450929952,242.1491163543637,242.1491152147373
1143,242.2686713171421,242.2018369973405,242.2018336404577
1144,242.320987486847,242.2544460736807,242.2544441458773
1145,242.3731966296685,242.3069461137668,242.3069435766236
1146,242.4252981850176,242.3593382831387,242.3593338998351
1147,242.4772908790772,242.4116174130509,242.4116151118121
1148,242.529175758985,242.4637903549134,242.4637887458136
1149,242.5809525261361,242.515856543505,242.5158502282129
1150,242.6326255962901,242.5678079121291,242.5678062165134
1151,242.684190046922,242.6196526793661,242.6196546870156
1152,242.7356487601957,242.6713934786854,242.6713915542289
1153,242.7869995496776,242.7230264879744,242.7230218398449
1154,242.8382456418614,242.7745494508257,242.7745466845778
1155,242.8893867777174,242.8259661638309,242.8259634225719
1156,242.9404194842378,242.8772765598618,242.8772742394363
1157,242.9913483750079,242.9284807682721,242.9284783893045
1158,243.0421719214537,242.9795776376536,242.9795759768011
1159,243.0928907355823,243.0305714960524,243.0305666530269
1160,243.1435095335128,243.0814544246223,243.0814521510492
1161,243.1940198844866,243.1322363446039,243.1322316085808
1162,243.2444284550579,243.1829101073224,243.1829081673816
1163,243.2947324330497,243.2334819090864,243.2334774034583
1164,243.344935603496,243.283946421835,243.2839443144817
1165,243.3950321043122,243.3343076682173,243.3343056255019
1166,243.4450276607706,243.3845649439142,243.3845623691533
1167,243.4949201738524,243.4347180225622,243.434716218755
1168,243.5447102526017,243.4847690561733,243.4847656954598
1169,243.5943992965494,243.5347141250347,243.5347143779879
1170,243.643986250745,243.5845577062357,243.5845573769237
1171,243.6934727309037,243.6342989871137,243.634296781136
1172,243.7428564044017,243.683938183116,243.6839353711104
1173,243.7921373700753,243.7334740782877,243.7334742199586
1174,243.8413226692393,243.7829075400207,243.7829082857529
1175,243.89040372681,243.832241808181,243.8322392840972
1176,243.9393860032121,243.8814724799761,243.8814709249084
1177,243.9882678372657,243.9306032311443,243.9306011510241
1178,244.0370502784921,243.9796330369358,243.9796297764152
1179,244.0857337027961,244.0285608254819,244.0285578990499
1180,244.1343176360676,244.0773894667188,244.0773868920868
1181,244.1828030092475,244.1261161708391,244.1261139858059
1182,244.2311895002789,244.1747453488516,244.1747425818623
1183,244.2794754691519,244.2232718677629,244.2232730033705
1184,244.3276655929445,244.2717015417191,244.2717014185385
1185,244.3757577217182,244.3200329028778,244.3200303304224
1186,244.4237508649205,244.3682644437547,244.3682615698627
1187,244.471648053604,244.416396696639,244.416395112104
1188,244.5194480110082,244.4644303561963,244.4644287218314
1189,244.5671486682699,244.5123671502797,244.5123644627231
1190,244.6147541541685,244.5602082688801,244.5602002105022
1191,244.6622636635358,244.6079456512363,244.6079443950949
1192,244.7096772420683,244.6555897647309,244.6555861116748
1193,244.7569930220092,244.7031355470985,244.7031326730979
1194,244.8042143654767,244.7505850078821,244.750581675927
1195,244.8513402588175,244.7979368903027,244.7979344973692
1196,244.8983704045253,244.8451935188401,244.8451897090958
1197,244.9453049666843,244.8923536284276,244.892351538302
1198,244.9921463141831,244.9394180505059,244.9394142658882
1199,245.0388920527241,244.9863862392188,244.9863827412275
1200,245.0855433214922,245.0332586760587,245.033256692278
1201,245.1321010411942,245.0800371641862,245.0800339115251
1202,245.1785643949881,245.1267198624922,245.1267179355327
1203,245.2249359377199,245.1733076766352,245.1733040836364
1204,245.2712116371387,245.2198012367585,245.219801489641
1205,245.3173941901734,245.2662013132093,245.2661994768715
1206,245.3634838544737,245.3125050692615,245.3125084318927
1207,245.4094873356855,245.3587149166683,245.3587162306997
1208,245.4553876851933,245.4048365397194,245.4048353762734
1209,245.5012007064442,245.4508617836536,245.4508607005592
1210,245.5469234714623,245.4967940622132,245.4967913415566
1211,245.5925511728316,245.5426345056298,245.5426299983405
1212,245.6380882824118,245.5883801885725,245.5883782582065
1213,245.6835361740744,245.6340343239112,245.6340327156827
1214,245.7288906133929,245.6795969880287,245.6795928628234
1215,245.7741548801875,245.7250675493798,245.7250637259314
1216,245.8193277467848,245.7704482981796,245.7704414239873
1217,245.864411665966,245.8157338405565,245.8157296923085
1218,245.9094053680397,245.8609273848942,245.8609268311772
1219,245.9543078554704,245.9060331963707,245.9060312685942
1220,245.9991207874667,245.951047262479,245.9510461106055
1221,246.043845273871,245.9959723185344,245.9959693177138
1222,246.0884782227014,246.040805117522,246.0408048704873
1223,246.133025158212,246.0855486173048,246.0855469809599
1224,246.1774806176888,246.1302033750317,246.1301989750692
1225,246.2218483965718,246.1747665740494,246.1747646497223
1226,246.2661276239542,246.2192393364471,246.2192397705863
1227,246.3103188615935,246.263625863771,246.2636258067385
1228,246.3544220585956,246.307922685322,246.3079216495887
1229,246.3984368202161,246.352130691003,246.3521287570945
1230,246.4423656503972,246.3962514479765,246.396245814585
1231,246.486203829194,246.4402823290888,246.44027759458
1232,246.5299590597836,246.484224213403,246.4842212217204
1233,246.5736252698012,246.5280793188644,246.5280767290396
1234,246.6172039071226,246.5718493491554,246.571843128984
1235,246.6606968859164,246.6155262802538,246.6155246195746
1236,246.7041033161571,246.6591188908066,246.6591183553149
1237,246.7474241721353,246.7026250824075,246.7026233878806
1238,246.7906600324581,246.7460430931402,246.7460422298563
1239,246.8338076203116,246.7893753177833,246.7893762917077
1240,246.876871404232,246.832621370902,246.8326223619309
1241,246.919851860008,246.8757814363919,246.8757810799451
1242,246.9627432236729,246.9188569391004,246.9188553753927
1243,247.005551723078,246.9618457967447,246.9618427960186
1244,247.0482754216992,247.0047483713339,247.0047460679674
1245,247.0909160045605,247.0475679892403,247.0475624137871
1246,247.1334697399446,247.0902958795206,247.0903009743159
1247,247.1759405742628,247.1329457674463,247.1329461989154
1248,247.2183252119285,247.1755105087753,247.1755088771524
1249,247.2606337085814,247.2179846393202,247.2179890443191
1250,247.3028517656167,247.2603826100392,247.2603811989438
1251,247.3449887058151,247.3026934725066,247.3026915540042
1252,247.3870430191935,247.3449196924597,247.3449183533022
1253,247.4290140324835,247.3870624043702,247.3870617081528
1254,247.4709043140546,247.4291229545504,247.4291190599445
1255,247.5127057886644,247.4710994902243,247.4710995103845
1256,247.5544332205369,247.5129926610389,247.5129899816354
1257,247.5960747763563,247.5548016425352,247.5548019918057
1258,247.6376348637782,247.5965312086921,247.5965280594177
1259,247.6791125441487,247.6381769118246,247.6381752177621
1260,247.7205117801871,247.6797408057689,247.6797368976228
1261,247.7618275287248,247.7212218803634,247.7212182289777
1262,247.8030622886816,247.7626222149712,247.7626181042421
1263,247.8442164193065,247.8039395249803,247.8039366655979
1264,247.8852884336338,247.845172229783,247.8451753583529
1265,247.9262831714978,247.8863327146011,247.88632734182
1266,247.9671953279868,247.9274065410921,247.9274031797875
1267,248.0080290934666,247.9683994942407,247.9683960677152
1268,248.0487814338286,248.0093124237491,248.0093106207222
1269,248.0894558954771,248.0501462714719,248.0501428481842
1270,248.1300475125253,248.0908972882856,248.0908956106547
1271,248.1705626802483,248.1315695513676,248.1315680082947
1272,248.2109993364291,248.1721629528561,248.1721607463747
1273,248.2513546870602,248.2126751871552,248.2126745091622
1274,248.2916330575602,248.2531096030806,248.2531068356621
1275,248.3318316052987,248.2934637342557,248.293463075705
1276,248.3719536287509,248.3337393956022,248.3337366536998
1277,248.4119966529287,248.3739352312168,248.3739330967894
1278,248.451961435087,248.4140533277071,248.4140505539696
1279,248.4918485177654,248.4540921402786,248.4540894629493
1280,248.531658928239,248.4940546302977,248.4940490556361
1281,248.5713912237057,248.5339351046399,248.5339346335229
1282,248.6110460990785,248.5737410081436,248.5737390327822
1283,248.6506215976926,248.6134681779599,248.6134664994852
1284,248.6901241043716,248.6531179709463,248.6531164074876
1285,248.7295497184238,248.6926916941522,248.6926865477925
1286,248.7688967456556,248.7321863072306,248.7321839067546
1287,248.8081688054922,248.7716041825524,248.7716017484959
1288,248.847364295814,248.8109458334501,248.8109432057218
1289,248.8864848467015,248.8502110656711,248.8502056157129
1290,248.9255277281762,248.8893991576194,248.889396984777
1291,248.9644963402054,248.928510398499,248.9285073976953
1292,249.0033889438257,248.9675474598767,248.9675447900435
1293,249.0422055970335,249.0065074029327,249.0065069646775
1294,249.0809499804278,249.0453920907802,249.0453900357253
1295,249.1196170491291,249.0842016796415,249.0841993711458
1296,249.1582107830126,249.1229357305369,249.1229333624129
1297,249.1967297177547,249.1615946987808,249.1615914243139
1298,249.2351740743409,249.2001780252577,249.2001753929907
1299,249.2735438078209,249.2386890557981,249.2386824514699
1300,249.3118414869682,249.2771212659087,249.277118169069
1301,249.3500607106249,249.3154814351007,249.3154804136227
1302,249.388211837653,249.3537665454111,249.3537653707958
1303,249.4262886875286,249.3919788180995,249.3919739665635
1304,249.4642891187294,249.4301156829858,249.4301153421809
1305,249.5022175874253,249.468181914763,249.4681781988342
1306,249.5400748430635,249.5061705664895,249.5061680632112
1307,249.5778567057479,249.5440841580528,249.5440900550246
1308,249.6155663834537,249.5819319429156,249.5819310354589
1309,249.6532074613548,249.6197028413647,249.619700516789
1310,249.690773463412,249.6574008476922,249.6573984821702
1311,249.7282651681232,249.6950271249941,249.6950262892897
1312,249.7656898569088,249.7325816305418,249.7325748160131
1313,249.8030396106959,249.7700594264452,249.7700581232564
1314,249.8403185814094,249.8074655494094,249.8074712962151
1315,249.877524830392,249.8448061447884,249.8448022323592
1316,249.9146630735283,249.8820699463974,249.8820672094127
1317,249.9517283689806,249.9192623535925,249.9192608199831
1318,249.9887229425318,249.9563849095288,249.9563819511712
1319,250.0256467716307,249.9934334168668,249.9934320702177
1320,250.0625000379528,250.0304135794275,250.0304115913703
1321,250.0992828186085,250.067322726906,250.0673194546958
1322,250.1359950300816,250.1041607621708,250.1041565893249
1323,250.1726377338944,250.1409259442709,250.1409235747444
1324,250.2092093565279,250.177623563085,250.1776199477313
1325,250.2457144167082,250.2142494179899,250.2142466803352
1326,250.282147436903,250.2508045481579,250.2508011494733
1327,250.3185102980131,250.2872901592297,250.2872870742002
1328,250.3548045871212,250.3237052274521,250.3237051705262
1329,250.3910294012087,250.3600541427737,250.3600506965496
1330,250.4271869442531,250.3963295825134,250.396328096876
1331,250.4632747517718,250.4325386395776,250.4325355393891
1332,250.4992937611362,250.4686780333836,250.4686735994584
1333,250.5352443746804,250.5047462067168,250.5047457350078
1334,250.5711266860224,250.5407499287246,250.540743695429
1335,250.6069414353449,250.5766796260675,250.5766774643701
1336,250.6426896745168,250.6125430989332,250.6125401502366
1337,250.6783669688323,250.648338562777,250.6483372719908
1338,250.7139766272409,250.6840660349886,250.6840633210543
1339,250.749521398818,250.7197255591144,250.7197234635642
1340,250.7849965664395,250.7553177034783,250.7553149216993
1341,250.8204068344882,250.7908409469175,250.7908386165965
1342,250.8557487498701,250.826297084449,250.8262947020904
1343,250.8910239478285,250.8616841438678,250.8616854658366
1344,250.9262325017903,250.8970077595093,250.8970051286284
1345,250.9613745568371,250.9322627198978,250.932259327896
1346,250.9964499021029,250.9674492585236,250.9674473718234
1347,251.031458741524,251.0025700167208,251.002569727436
1348,251.0664019669133,251.0376255070706,251.0376227465805
1349,251.101278960348,251.0726136605867,251.0726113081675
1350,251.1360898159976,251.1075346183133,251.1075337612102
1351,251.1708366229846,251.1423826083756,251.1423923171708
1352,251.2055169093485,251.1771800710275,251.1771778098839
1353,251.2401321012211,251.2119032920256,251.2119026620714
1354,251.2746817050592,251.2465611187551,251.2465606528955
1355,251.3091661356401,251.2811552868745,251.281152997949
1356,251.3435849713533,251.315682428278,251.3156792730059
1357,251.3779413266284,251.3501431615488,251.3501433623082
1358,251.4122322801847,251.3845411636204,251.3845396601622
1359,251.4464591133689,251.4188729071686,251.4188709544094
1360,251.480619640276,251.4531394772157,251.4531404782308
1361,251.514718298861,251.4873436973437,251.4873408910314
1362,251.5487523586419,251.5214817160722,251.5214825420172
1363,251.5827217709897,251.5555559979537,251.5555534080691
1364,251.6166272312199,251.5895645072437,251.5895665111576
1365,251.6504725763033,251.6235122100528,251.6235093887478
1366,251.684251760917,251.6573928503495,251.6573922626447
1367,251.7179667751971,251.6912119849851,251.691210007744
1368,251.7516229114514,251.7249678087127,251.724961290362
1369,251.7852103147896,251.7586577893319,251.758656109603
1370,251.8187378331393,251.7922862154751,251.7922833495004
1371,251.8522020948772,251.8258504928478,251.8258497426688
1372,251.885603435451,251.8593525839788,251.8593509660341
1373,251.918944416897,251.8927906389933,251.8927909079853
1374,251.9522214581811,251.9261684891944,251.92616653531
1375,251.9854364899333,251.9594825166604,251.959481251007
1376,252.0185893524036,251.9927338382338,251.9927330811827
1377,252.0516810813627,252.0259220822946,252.0259233039186
1378,252.0847118830166,252.059047680596,252.0590483212654
1379,252.1176795973187,252.0921158591823,252.0921152238928
1380,252.1505862842633,252.1251195241933,252.1251184944641
1381,252.18343165014,252.158059384587,252.158060591463
1382,252.2162174332803,252.1909406195217,252.1909409542838
1383,252.2489395404047,252.2237606259015,252.223759450366
1384,252.2816036458421,252.2565186800946,252.2565160110537
1385,252.3142066528501,252.2892136677306,252.2892128735124
1386,252.3467457643026,252.321850634341,252.3218489338444
1387,252.3792283510851,252.3544243699729,252.3544225371478
1388,252.4116490017131,252.3869375155537,252.386938281493
1389,252.4440083346476,252.4193933397602,252.4193914914103
1390,252.4763097010357,252.4517849938009,252.4517829926494
1391,252.5085500752637,252.4841180428111,252.4841166568234
1392,252.5407310375494,252.5163895690122,252.5163902867917
1393,252.5728533998143,252.5486039795172,252.5486015666735
1394,252.6049150833516,252.5807565488442,252.5807546770777
1395,252.6369160924403,252.6128506738868,252.6128459080528
1396,252.6688605277253,252.6448826866396,252.6448816238599
1397,252.7007447910646,252.6768563839551,252.6768552644973
1398,252.7325698430083,252.7087714470567,252.7087700607409
1399,252.7643365865955,252.7406267842608,252.7406257028826
1400,252.7960450055131,252.7724234495528,252.7724220605152
1401,252.8276944597658,252.804160949565,252.8041592791344
1402,252.8592851630919,252.835839636505,252.8358384374969
1403,252.890817540062,252.867459775982,252.8674580996693
1404,252.9222924119792,252.8990212091128,252.8990195555992
1405,252.9537122279496,252.9305247297552,252.9305218276936
1406,252.9850673613641,252.9619697546443,252.9619684196185
1407,253.0163675714323,252.9933561229104,252.993355101266
1408,253.0476119949445,253.0246855656984,253.0246838987787
1409,253.078797998114,253.055956854377,253.0559547999702
1410,253.109928385746,253.0871681834347,253.0871704432044
1411,253.1409972734,253.1183258260052,253.1183236330737
1412,253.1720110096365,253.1494196039468,253.1494235017712
1413,253.2029691979606,253.1804647036261,253.1804616806162
1414,253.2338692329425,253.2114480807404,253.2114463048794
1415,253.264712660211,253.242374319118,253.2423741004661
1416,253.2955002011751,253.2732435926738,253.2732425536687
1417,253.3262304211289,253.3040573837406,253.3040561982065
1418,253.3569047383182,253.3348133013419,253.3348121095503
1419,253.3875227430651,253.3655128426772,253.3655118649833
1420,253.4180849853717,253.3961570719496,253.3961536862303
1421,253.4485905197714,253.4267429955526,253.426741833349
1422,253.4790407834134,253.4572742860182,253.4572718812298
1423,253.5094352453492,253.487748060636,253.4877471268736
1424,253.539774965213,253.5181683965941,253.5181642240917
1425,253.5700575639028,253.5485295383207,253.5485296245441
1426,253.6002851832754,253.5788382059763,253.5788360059906
1427,253.6304571465822,253.6090912166968,253.609087322966
1428,253.6605752599864,253.6392850723834,253.6392865197819
1429,253.6906391479746,253.6694269070885,253.6694246579906
1430,253.7206465119626,253.6995125735963,253.6995114693842
1431,253.7506003070738,253.7295433481655,253.7295416249304
1432,253.7804990626568,253.7595175211792,253.7595186709219
1433,253.8103428686898,253.7894398554153,253.7894386337644
1434,253.8401325827837,253.8193064553507,253.8193053033931
1435,253.869868292391,253.8491178171914,253.8491162376492
1436,253.8995501510073,253.8788767397842,253.8788734416806
1437,253.9291779891398,253.9085779971394,253.9085772904654
1438,253.9587520327805,253.9382303333794,253.9382240536942
1439,253.9882712887669,253.9678214935174,253.967822602711
1440,254.0177372217716,253.9973613991818,253.9973631330099
1441,254.0471512438741,254.0268478035243,254.0268496310057
1442,254.0765092184704,254.0562833105793,254.0562825933435
1443,254.1058159364934,254.0856635736903,254.0856620228909
1444,254.1350672931444,254.114988454734,254.1149886030008
1445,254.164266986881,254.1442620963229,254.1442610019364
1446,254.1934123802771,254.1734831572935,254.1734825418021
1447,254.222507117468,254.2026486619367,254.202647863525
1448,254.2515499648893,254.2317622678622,254.2317605757196
1449,254.2805384141814,254.2608230251383,254.2608202364507
1450,254.309473970558,254.2898302299602,254.2898298844182
1451,254.3383590435937,254.3187860245044,254.3187844248755
1452,254.367190329325,254.3476886335592,254.3476870925971
1453,254.3959700716033,254.3765384259868,254.3765376981066
1454,254.4246982370409,254.4053353852024,254.4053364064047
1455,254.4533734861899,254.4340827463588,254.4340818020507
1456,254.4819976285488,254.4627767483126,254.4627752708343
1457,254.5105700543692,254.4914145737681,254.491419271276
1458,254.5390921973391,254.5200080251903,254.5200038267745
1459,254.5675605444769,254.548545945912,254.5485459527278
1460,254.5959779876893,254.5770323426526,254.5770335262594
1461,254.6243432981367,254.6054683685339,254.605468682569
1462,254.6526616198353,254.6338521344336,254.633849789496
1463,254.6809263914717,254.6621860006755,254.6621827438745
1464,254.7091390533172,254.6904649667325,254.6904670555504
1465,254.7373021837112,254.7186977143639,254.7186943674662
1466,254.7654148773064,254.7468779395431,254.7468716151927
1467,254.7934774628125,254.7750035157094,254.7750037855087
1468,254.8214879860549,254.8030823417772,254.8030816253183
1469,254.8494503107382,254.8311091692105,254.8311081705223
1470,254.8773607611245,254.8590870251877,254.8590853628784
1471,254.9052237949905,254.8870116498807,254.8870138312874
1472,254.9330322706923,254.9148889582675,254.9148881424557
1473,254.9607926794674,254.9427138902616,254.9427160819204
1474,254.9885050758049,254.9704909057404,254.9704898756081
1475,255.016165517778,254.998216985025,254.9982172697541
1476,255.0437787776577,255.0258940330667,255.0258924255395
1477,255.0713410832777,255.0535199725198,255.0535191274426
1478,255.0988542795149,255.081097066888,255.081096045543
1479,255.1263180421698,255.1086254221708,255.1086230512138
1480,255.1537326997586,255.1361030435806,255.1361019528585
1481,255.18109899571,255.163531755,255.163530771041
1482,255.2084162271431,255.1909111604286,255.1909100917411
1483,255.2356833584041,255.2182415507336,255.2182416134605
1484,255.2629046935888,255.2455237553185,255.2455223763007
1485,255.2900747178771,255.2727563631738,255.2727553315877
1486,255.3171979556306,255.2999400784853,255.2999387818548
1487,255.3442713815636,255.3270757915172,255.327074974454
1488,255.3712969957085,255.3541633470707,255.3541618562145
1489,255.3982750933916,255.3812017600812,255.3811999124547
1490,255.425204706716,255.4081913710544,255.4081908847669
1491,255.4520865732017,255.4351371398421,255.4351313596679
1492,255.4789186263377,255.4620286271187,255.4620279822469
1493,255.5057058363415,255.4888734776472,255.4888726328882
1494,255.5324433160065,255.5156699681958,255.5156724839427
1495,255.5591344041928,255.5424218219113,255.5424213497645
1496,255.5857782427871,255.569124678047,255.5691225696661
1497,255.6123739508025,255.5957785724619,255.5957786785127
1498,255.6389225524569,255.6223863842784,255.6223861385369
1499,255.6654249154258,255.6489465777674,255.6489450927818
1500,255.6918791522066,255.6754592594839,255.6754583547062
1501,255.7182871867667,255.7019248271885,255.7019240453442
1502,255.7446488159218,255.7283447564929,255.7283407368261
1503,255.7709626081593,255.7547147112865,255.7547142717856
1504,255.7972306649262,255.7810399245287,255.7810381039544
1505,255.8234503210873,255.8073177653979,255.8073177157682
1506,255.8496253926924,255.8335487081076,255.833548616604
1507,255.8757526732953,255.8597343333256,255.8597341395403
1508,255.9018340926102,255.8858724419373,255.8858723371351
1509,255.9278707210231,255.9119641951007,255.9119634570326
1510,255.9538598360563,255.9380103769796,255.9380093822141
1511,255.9798048912326,255.9640097284424,255.9640084685718
1512,256.0057023844462,255.9899630569102,255.9899618742745
1513,256.0315547518453,256.0158702491998,256.0158695283582
1514,256.0573616502406,256.0417311519101,256.0417317388416
1515,256.0831228004408,256.0675478174506,256.0675468491102
1516,256.108837391545,256.0933174240292,256.0933177113855
1517,256.1345078739768,256.1190424412833,256.1190427105163
1518,256.1601330760597,256.1447222972009,256.1447212241752
1519,256.1857134429374,256.1703554439918,256.1703550580472
1520,256.211248161214,256.1959439504422,256.1959440688037
1521,256.2367377468405,256.2214876250957,256.221486954751
1522,256.2621832337963,256.2469855839544,256.2469853913574
1523,256.2875834256549,256.2724386719946,256.2724388398448
1524,256.3129382226276,256.2978477542366,256.2978465555826
1525,256.3382500916602,256.3232112764428,256.3232097943369
1526,256.3635165417937,256.3485295576028,256.348529145225
1527,256.3887386583988,256.3738032300597,256.3738046502137
1528,256.4139159795475,256.399033883131,256.3990336086707
1529,256.4390492990396,256.4242194738354,256.4242188158779
1530,256.464140919966,256.4493613313229,256.4493599090123
1531,256.4891846776978,256.4744569989807,256.4744568711341
1532,256.5141866951765,256.4995103455577,256.4995094014311
1533,256.5391428957469,256.52451961921,256.5245172695554
1534,256.5640583693418,256.549483600601,256.5494828666542
1535,256.5889289552011,256.5744032479304,256.5744041885912
1536,256.6137554891294,256.5992814928715,256.5992803498826
1537,256.6385390030831,256.6241153908721,256.6241139813881
1538,256.6632786850107,256.6489041284079,256.6489060905759
1539,256.6879762708284,256.6736502047917,256.6736504889858
1540,256.7126291478025,256.6983544799577,256.6983538979845
1541,256.7372400041352,256.7230143092616,256.7230133139848
1542,256.7618068107826,256.7476300994686,256.7476312027342
1543,256.7863321800759,256.7722040845433,256.7722039624338
1544,256.8108132714831,256.7967352367307,256.7967343712165
1545,256.8352519301868,256.8212235908676,256.8212220903218
1546,256.8596487884541,256.8456667608038,256.845667196579
1547,256.8840031370539,256.8700704702426,256.8700685222265
1548,256.9083137540405,256.8944285724922,256.8944284144548
1549,256.9325839088413,256.9187455558367,256.9187443792587
1550,256.956809381807,256.9430196480084,256.94301927992
1551,256.9809944756686,256.967254049623,256.9672490838394
1552,257.0051373388006,256.9914411915923,256.9914404768429
1553,257.0292363876181,257.0155881814168,257.0155895144298
1554,257.0532963743348,257.039694649491,257.0396923744327
1555,257.0773122545982,257.0637575992226,257.0637582117078
1556,257.1012873814989,257.0877773593519,257.0877795369661
1557,257.1252206874018,257.1117582495206,257.1117580724304
1558,257.1491127258259,257.1356955357997,257.135695081832
1559,257.1729622431957,257.1595917958752,257.1595926132249
1560,257.196772380567,257.1834456936387,257.1834476856573
1561,257.2205389966845,257.2072603179643,257.207259744621
1562,257.2442657502903,257.2310327130971,257.2310313417715
1563,257.2679517838425,257.2547629339987,257.2547607193765
1564,257.2915949125182,257.2784519403115,257.2784501114623
1565,257.3151976550574,257.302099234706,257.3020984888549
1566,257.3387588709965,257.3257070896971,257.3257050540181
1567,257.3622828680473,257.3492707644747,257.34927241862
1568,257.3857626064093,257.372797202213,257.3727967188548
1569,257.4092017544064,257.3962825700618,257.3962811034485
1570,257.4326014930463,257.4197243308768,257.4197251469038
1571,257.4559617377621,257.4431285466643,257.443127631126
1572,257.4792796007992,257.4664908613699,257.466490092425
1573,257.5025585859852,257.4898125104587,257.4898116501395
1574,257.5257974514229,257.5130935221865,257.5130930982689
1575,257.5489952403242,257.5363354766031,257.536334594758
1576,257.5721539867898,257.5595354176149,257.5595361718918
1577,257.5952719079073,257.5826966438481,257.582695761206
1578,257.6183486782917,257.6058193992056,257.6058173386836
1579,257.6413881994823,257.6288989929188,257.6288986719397
1580,257.6643867625151,257.6519415332002,257.6519385179244
1581,257.6873456489729,257.6749418324378,257.6749398803142
1582,257.7102655520725,257.6979036907231,257.6979027651273
1583,257.7331458910362,257.7208252596113,257.7208248956534
1584,257.7559863351052,257.743707545529,257.7437081440318
1585,257.7787884832637,257.7665508147236,257.7665497077976
1586,257.8015502847257,257.7893541921729,257.7893535466987
1587,257.8242734583075,257.8121189314649,257.8121175476654
1588,257.8469578255784,257.8348436615052,257.8348426641117
1589,257.8696032882337,257.857528598024,257.8575284680658
1590,257.8922096108614,257.8801758213075,257.8801760225139
1591,257.9147755100017,257.9027853304677,257.9027836969938
1592,257.9373054446961,257.9253529541609,257.9253528812575
1593,257.9597965095776,257.9478842825046,257.9478823174079
1594,257.9822471222462,257.9703747204446,257.9703742246065
1595,258.0046597920992,257.9928284193534,257.9928276706943
1596,258.0270344431844,258.0152422444679,258.0152421688437
1597,258.0493705122192,258.0376182393932,258.037617958009
1598,258.0716688379551,258.0599581407959,258.0599544023089
1599,258.0939286555357,258.0822547852898,258.082255216733
1600,258.1161507136125,258.1045166218501,258.10451470102
1601,258.1383335856017,258.1267402449359,258.1267372714704
1602,258.1604799100284,258.1489229304029,258.1489233866199
1603,258.1825877608369,258.1710704760503,258.1710690350685
1604,258.2046576024172,258.1931792370102,258.1931783409571
1605,258.2266911045364,258.2152491276016,258.2152485587817
1606,258.2486865669131,258.2372825989606,258.2372805519279
1607,258.2706424085081,258.2592775888779,258.2592772212055
1608,258.29256313331,258.2812376568199,258.2812347915998
1609,258.3144462350717,258.303155459487,258.3031541730408
1610,258.3362890439286,258.3250379779756,258.3250382630835
1611,258.358097756787,258.3468834930299,258.3468832186927
1612,258.3798687037767,258.368692741599,258.3686909505189
1613,258.4016026869081,258.3904629231446,258.3904619035654
1614,258.4232985818473,258.4121964265216,258.4121955902084
1615,258.4449590851231,258.4338933024299,258.4338922115834
1616,258.4665812301167,258.4555534469973,258.4555519596033
1617,258.4881655745901,258.4771744037495,258.4771755521721
1618,258.5097165461098,258.4987632118484,258.498760502863
1619,258.5312298625725,258.5203105400176,258.520308100588
1620,258.5527052466471,258.5418220589819,258.5418211023687
1621,258.5741442681372,258.5632988472676,258.5632973741759
1622,258.595548641935,258.58473747458,258.584736551098
1623,258.6169151936701,258.6061396667276,258.6061384148425
1624,258.6382447319079,258.6275055548311,258.6275056183404
1625,258.6595397512365,258.6488352284803,258.6488351621869
1626,258.6807974735573,258.6701297983792,258.670128628368
1627,258.7020199766899,258.6913862099681,258.6913857729249
1628,258.7232065474239,258.7126085345967,258.7126071603643
1629,258.7443567122852,258.7337931437844,258.7337929348631
1630,258.7654711509451,258.7549429509119,258.7549421892078
1631,258.7865484607874,258.7760553217445,258.7760569917046
1632,258.8075927660594,258.7971328795434,258.7971350647996
1633,258.8285987726223,258.818176415279,258.8181764532686
1634,258.8495728252963,258.8391826240127,258.8391813077361
1635,258.8705087930184,258.8601525974781,258.8601521691834
1636,258.8914096511874,258.8810883406608,258.8810869922917
1637,258.9122751426032,258.9019871373584,258.9019870007091
1638,258.9331061185945,258.9228524674602,258.9228510006701
1639,258.953901901936,258.9436804826669,258.9436797416612
1640,258.9746621075457,258.9644746676182,258.9644732060908
1641,258.9953861500566,258.9852341801465,258.9852321173929
1642,259.0160771312351,259.0059581392201,259.0059546165862
1643,259.0367313211644,259.0266455252033,259.0266443014271
1644,259.0573526984983,259.0472988404923,259.0472978348759
1645,259.0779382510641,259.0679173178231,259.0679166981486
1646,259.0984892913455,259.0885011205519,259.0885002520271
1647,259.1190058835766,259.1090503395379,259.1090500771598
1648,259.1394866980597,259.1295662048384,259.129563126971
1649,259.1599349236723,259.1500449625141,259.1500434655939
1650,259.1803475466306,259.1704907895034,259.1704891499999
1651,259.2007262431076,259.1909006161835,259.1909001171412
1652,259.2210702328895,259.2112769342046,259.2112764098601
1653,259.2413816311219,259.2316192076025,259.2316181714828
1654,259.2616582881557,259.2519259205016,259.2519270822953
1655,259.2819004401701,259.2721997673183,259.2721997911444
1656,259.3021064044923,259.2924393970845,259.2924402607118
1657,259.3222799183824,259.3126509921757,259.3126428627321
1658,259.3424209394212,259.3328168821151,259.3328174965437
1659,259.3625283550945,259.3529590360335,259.3529492505704
1660,259.3826001851813,259.3730582513102,259.3730593025893
1661,259.4026394764089,259.3931283665257,259.393128209193
1662,259.4226458982861,259.4131654988121,259.4131632706147
1663,259.4426164754397,259.4331681955973,259.4331670920601
1664,259.4625548530581,259.4531358250231,259.4531370733802
1665,259.4824582820326,259.4730737856729,259.4730726007611
1666,259.5023322698125,259.4929746880663,259.4929745079351
1667,259.5221708320858,259.5128434706724,259.5128435022168
1668,259.5419768232754,259.5326789937103,259.5326785429182
1669,259.5617466623577,259.5524809577485,259.5524815943216
1670,259.581486673157,259.5722517334809,259.5722498353481
1671,259.6011928819424,259.5919864751659,259.5919860646317
1672,259.6208665153784,259.611688895805,259.6116897701626
1673,259.6405065223728,259.6313595398048,259.6313598243099
1674,259.6601149235705,259.6509963886741,259.6509964489813
1675,259.6796890713081,259.6706001614207,259.6706010100088
1676,259.6992309062773,259.6901713690223,259.6901706156352
1677,259.7187405068801,259.7097105699159,259.7097107091066
1678,259.7382182555471,259.7292168488424,259.7292168832631
1679,259.7576627942098,259.7486900185614,259.7486906043142
1680,259.7770756408992,259.7681322068462,259.7681311014643
1681,259.796453777666,259.7875394375092,259.7875404031938
1682,259.8158029771373,259.8069166667264,259.8069149406097
1683,259.8351176672392,259.8262601338176,259.8262598932035
1684,259.8544008990841,259.8455718116322,259.8455717605169
1685,259.8736511736302,259.8648517347111,259.8648510715174
1686,259.8928703600688,259.8840986854819,259.8840984982918
1687,259.9120588979226,259.9033116864468,259.9033146254305
1688,259.9312133694281,259.9224971698282,259.9224961281777
1689,259.9503368736295,259.941648782403,259.9416476619355
1690,259.969428276448,259.9607682834929,259.9607675749699
1691,259.9884870159975,259.9798556788382,259.9798561952104
1692,260.0075159521975,259.9989115058887,259.9989113805703
1693,260.0265134371587,260.0179361036614,260.0179352818855
1694,260.0454783884873,260.0369288494107,260.0369266052765
1695,260.0644119660581,260.055889190923,260.0558892042644
1696,260.0833145131234,260.0748186822617,260.074818212482
1697,260.1021845989175,260.0937178250917,260.093715881229
1698,260.1210247073639,260.1125834915844,260.1125836590489
1699,260.1398328094962,260.1314191311641,260.1314189741681
1700,260.158610808417,260.150222993395,260.1502229428318
1701,260.1773568728167,260.1689956164315,260.1689964984599
1702,260.1960727466528,260.1877384335571,260.1877378234811
1703,260.2147567430487,260.2064486519748,260.2064480668735
1704,260.2334096169382,260.2251304761543,260.2251263352389
1705,260.2520319559371,260.2437772867195,260.2437780708386
1706,260.2706262614354,260.2623950456526,260.2623923726426
1707,260.2891825900819,260.2809844245274,260.2809816922989
1708,260.3077151248165,260.2995383739412,260.2995390177598
1709,260.3262145448253,260.3180641224757,260.3180648219713
1710,260.344683978643,260.3365599013477,260.3365595482847
1711,260.3631229621353,260.3550228626705,260.3550251522969
1712,260.381531724709,260.3734579405546,260.3734572428616
1713,260.3999094275095,260.3918620302143,260.3918609021927
1714,260.4182576964017,260.4102345066184,260.4102346951007
1715,260.4365746149175,260.4285776503398,260.4285774044398
1716,260.4548614125193,260.4468900169866,260.4468897323821
1717,260.4731184272591,260.4651724392294,260.4651718950821
1718,260.4913454960387,260.4834248568834,260.4834235470518
1719,260.5095415674889,260.5016455376842,260.5016475441535
1720,260.5277100370903,260.5198386544799,260.5198365207997
1721,260.5458466764395,260.5380000785007,260.5379993481088
1722,260.5639531924627,260.5561323561129,260.5561316461792
1723,260.5820305373835,260.5742346667662,260.5742351758021
1724,260.6000792542243,260.5923068837513,260.5923067544568
1725,260.6180979480716,260.6103489371385,260.6103492855741
1726,260.6360855380968,260.6283620497656,260.6283622362371
1727,260.6540433021366,260.6463453393038,260.6463445336586
1728,260.6719740815017,260.6643001790922,260.6642979936017
1729,260.6898745096825,260.6822239180077,260.6822223571788
1730,260.70774415225,260.7001178542864,260.7001178118662
1731,260.725586725419,260.717983787605,260.7179823944077
1732,260.7433977867067,260.7358186135282,260.7358185532802
1733,260.7611812061642,260.7536260182197,260.753625637056
1734,260.7789348603432,260.7714033843629,260.7714031489452
1735,260.7966598760478,260.7891514747974,260.7891514065128
1736,260.8143553058658,260.8068709891669,260.8068700783271
1737,260.8320225306238,260.824561159555,260.8245602876427
1738,260.8496596365442,260.8422217894466,260.8422216557847
1739,260.8672683700275,260.8598542244823,260.8598533455008
1740,260.8848487179804,260.8774569369466,260.8774567380878
1741,260.9023994546325,260.8950318631601,260.8950307500582
1742,260.9199227803341,260.912577522625,260.9125760718081
1743,260.9374157601908,260.9300932242998,260.9300931456206
1744,260.95488138335,260.9475816117138,260.9475813208035
1745,260.9723175372453,260.9650419249391,260.9650421877394
1746,260.9897265495424,260.9824734433442,260.9824718178103
1747,261.0071055690785,260.999876146752,260.9998736737945
1748,261.0244577480038,261.0172487991918,261.0172489701998
1749,261.0417807388355,261.0345951802939,261.0345938913943
1750,261.0590759369138,261.051911594043,261.0519119722579
1751,261.0763426111041,261.0692011916912,261.0692005541022
1752,261.0935809027382,261.0864620913943,261.0864614944493
1753,261.1107919656516,261.103694924282,261.1036940109111
1754,261.1279742022804,261.1208986317174,261.1208981449669
1755,261.1451284313841,261.1380751091159,261.138074488291
1756,261.162254202754,261.1552246071081,261.1552229240842
1757,261.1793543339098,261.1723437602067,261.1723441796181
1758,261.1964233934295,261.189437276425,261.18943542881
1759,261.2134666436555,261.2065008433571,261.2065008703405
1760,261.2304820609236,261.2235376371395,261.2235374618494
1761,261.2474701419643,261.2405471570902,261.2405462709401
1762,261.264429440397,261.2575281302981,261.2575279503272
1763,261.281362597647,261.2744816700607,261.2744819417243
1764,261.2982673134886,261.2914073188365,261.2914077433354
1765,261.3151452314169,261.3083052246924,261.3083067021429
1766,261.3319948937841,261.3251775959053,261.3251775656987
1767,261.3488173095811,261.3420224773546,261.342020917966
1768,261.3656134775159,261.3588380594251,261.3588365765391
1769,261.3823802170646,261.3756269659673,261.3756258864267
1770,261.3991210700942,261.3923883452943,261.3923882010979
1771,261.4158356054767,261.4091226713761,261.4091224112165
1772,261.4325216284255,261.4258302978265,261.4258295061816
1773,261.4491813029284,261.4425101721212,261.4425100572607
1774,261.4658144866633,261.4591636307419,261.4591625745333
1775,261.4824194686763,261.4757890237812,261.4757893588736
1776,261.4989975166434,261.4923886338481,261.4923885394977
1777,261.515550153351,261.5089606231214,261.5089610134982
1778,261.5320752941067,261.5255052893462,261.5255065360203
1779,261.548573875622,261.5420251042339,261.5420239377769
1780,261.5650450025685,261.5585160298644,261.5585155313767
1781,261.5814903380813,261.5749808746716,261.5749813085191
1782,261.5979084049217,261.5914198392267,261.5914200614171
1783,261.6143006973552,261.6078311851554,261.6078311690836
1784,261.6306655865025,261.6242168570674,261.6242169759846
1785,261.6470054188381,261.6405751824433,261.640575242581
1786,261.6633172044352,261.6569075468672,261.6569076771992
1787,261.679603989065,261.6732135596835,261.6732133676481
1788,261.6958636981989,261.6894925041863,261.6894933409916
1789,261.7120982736394,261.7057470603307,261.7057450239133
1790,261.7283056789465,261.7219736491332,261.7219722937111
1791,261.744486473901,261.7381732873975,261.7381745542313
1792,261.7606418268844,261.7543480910487,261.754349091291
1793,261.776770866947,261.7704967858606,261.7704966601431
1794,261.7928742461238,261.7866193840242,261.7866190634292
1795,261.8089512944765,261.8027156503576,261.8027160646129
1796,261.8250026759539,261.8187864765753,261.8187861006084
1797,261.8410290175665,261.8348297891571,261.8348309689046
1798,261.8570302379205,261.8508487852829,261.8508491527754
1799,261.8730024194164,261.8668423398659,261.8668419310324
1800,261.888950816993,261.8828089538803,261.8828088504013
1801,261.9048721384099,261.8987506009944,261.8987514682397
1802,261.9207705704632,261.9146660994523,261.9146661583805
1803,261.9366424002771,261.9305567278043,261.9305552099386
1804,261.9524880077003,261.9464204318529,261.9464205127518
1805,261.9683092952628,261.9622592326966,261.962259106658
1806,261.9841027712972,261.9780734414677,261.9780736152236
1807,261.999873293283,261.9938610217768,261.993861608768
1808,262.0156174848679,262.0096241672269,262.0096246688871
1809,262.0313369929865,262.0253609239987,262.0253605142319
1810,262.0470308586739,262.0410737302805,262.0410729222044
1811,262.0626996694754,262.0567598758607,262.0567596113139
1812,262.0783446733448,262.0724216921211,262.0724211309569
1813,262.0939621089007,262.0880574439597,262.0880582231408
1814,262.1095553885496,262.1036690834112,262.1036688088589
1815,262.1251242476976,262.1192556433639,262.1192558316749
1816,262.1406675223313,262.1348173783424,262.1348162705896
1817,262.156186252409,262.1503532990915,262.1503531409285
1818,262.1716807508955,262.1658646498294,262.1658644085579
1819,262.1871498029612,262.1813513863766,262.1813506830757
1820,262.2025933551191,262.1968125705597,262.1968130742399
1821,262.2180129967113,262.2122496851485,262.2122503866786
1822,262.2334085733528,262.2276614715889,262.2276621002014
1823,262.2487782176474,262.2430498728764,262.2430497359585
1824,262.2641242161058,262.2584128678313,262.2584119906609
1825,262.2794457566404,262.2737512211474,262.2737502795567
1826,262.2947420384232,262.2890656730082,262.2890640821048
1827,262.310014629078,262.3043537884679,262.3043547893366
1828,262.3252617502598,262.3196190435341,262.3196193512889
1829,262.3404852405433,262.3348613186024,262.3348578646588
1830,262.3556851202597,262.3500759956082,262.3500747534615
1831,262.3708596427232,262.3652672511887,262.3652674223286
1832,262.3860103758497,262.3804345247815,262.3804349608558
1833,262.4011375435583,262.3955779942686,262.3955776609899
1834,262.4162398281175,262.4106976336341,262.4106975671398
1835,262.431318129821,262.4257918233885,262.4257919693517
1836,262.4463726941525,262.4408630698697,262.4408628665395
1837,262.4614029278641,262.4559102158304,262.4559095887913
1838,262.4764095577391,262.4709325519815,262.4709327715501
1839,262.4913924795757,262.4859353236929,262.4859271610968
1840,262.506350585027,262.5009067736237,262.5009064795172
1841,262.5212850049939,262.5158575885146,262.5158588351109
1842,262.5361966084288,262.5307848347416,262.5307849337826
1843,262.5510842319897,262.5456882873585,262.5456880526938
1844,262.5659477750436,262.5605682520876,262.5605679416684
1845,262.5807872762346,262.5754237744966,262.5754245653742
1846,262.5956041476927,262.590257024777,262.5902559808172
1847,262.6103977314527,262.6050652511065,262.6050652375382
1848,262.6251664859092,262.6198505008797,262.6198509186262
1849,262.6399125401531,262.6346121718758,262.6346129655231
1850,262.654634077638,262.6493500642591,262.649351454748
1851,262.6693333017521,262.6640658458534,262.6640661548251
1852,262.684010374971,262.678756525625,262.6787562638519
1853,262.698661914703,262.6934255280448,262.6934253709042
1854,262.7132916294201,262.7080694346932,262.7080700463721
1855,262.7278977636731,262.7226912779698,262.7226912517476
1856,262.7424802558937,262.7372891741676,262.7372901067037
1857,262.7570405060047,262.7518643662671,262.7518647769809
1858,262.771576626001,262.766415865481,262.7664173839027
1859,262.7860904399349,262.7809454290085,262.7809457120339
1860,262.80058121775,262.7954520487733,262.7954503692324
1861,262.815049092815,262.8099337884814,262.8099349323961
1862,262.8294935520348,262.8243944672172,262.8243940242654
1863,262.843914941479,262.8388350374948,262.8388292445592
1864,262.8583141649012,262.85324485908,262.8532460370018
1865,262.8726917140932,262.8676366809033,262.8676343271321
1866,262.8870443962059,262.8820057173392,262.8820046617818
1867,262.9013754771819,262.8963508419408,262.8963509364814
1868,262.9156835752472,262.9106732004458,262.9106741980999
1869,262.9299698415513,262.9249749531931,262.9249722372091
1870,262.9442321961978,262.9392520363322,262.9392513609055
1871,262.9584729873571,262.9535064985943,262.9535070537657
1872,262.9726908781528,262.9677387401784,262.9677399009249
1873,262.9868862447388,262.9819492263644,262.9819495374546
1874,263.0010592440487,262.996137027141,262.996136666197
1875,263.0152096001446,263.0103019323122,263.0103023190884
1876,263.0293380516953,263.0244443867474,263.024445158078
1877,263.0434444027468,263.0385643691257,263.0385657775811
1878,263.0575282753366,263.0526634444591,263.0526639443596
1879,263.0715896069854,263.0667362565112,263.0667450648208
1880,263.0856289083928,263.080792500312,263.0807939012331
1881,263.0996464711029,263.0948245006136,263.094824404231
1882,263.1136416529977,263.1088337279625,263.1088337742632
1883,263.1276154895016,263.1228208499924,263.1228206002944
1884,263.1415664142712,263.1367861982629,263.1367859764889
1885,263.1554955106057,263.1507291043498,263.1507292186333
1886,263.1694018548907,263.1646506409542,263.164650511492
1887,263.1832875829984,263.178551025475,263.1785507891213
1888,263.1971513038333,263.19242695159,263.1924269335868
1889,263.2109886043538,263.2062907265437,263.2062841754228
1890,263.224812162804,263.2201172277494,263.2201152200298
1891,263.2386107840258,263.2339291662332,263.2339268842542
1892,263.2523868249034,263.2477195971051,263.2477174923401
1893,263.2661404252826,263.2614872395412,263.2614878494473
1894,263.279875627412,263.2752329073243,263.2752308039279
1895,263.2935869308331,263.28895854981,263.2889587511567
1896,263.3072772577424,263.3026615079498,263.3026622895508
1897,263.3209454631577,263.3163438338814,263.3163437907875
1898,263.3345934855165,263.330003204069,263.3300027026922
1899,263.3482182104067,263.3436430415582,263.3436432014434
1900,263.3618219762096,263.357259918356,263.3572628705624
1901,263.3754056586187,263.3708562111292,263.3708574923548
1902,263.3889673306148,263.3844320464655,263.3844314334237
1903,263.4025071991927,263.3979858016725,263.3979851427276
1904,263.4160261174778,263.4115182499168,263.4115187446915
1905,263.4295248744839,263.4250289321271,263.4250280124816
1906,263.4430009634048,263.43851967479,263.4385180273417
1907,263.4564566322789,263.4519867882497,263.4519871045577
1908,263.4698919686083,263.4654341687971,263.4654335421144
1909,263.4833049533817,263.4788609022632,263.4788605373452
1910,263.4966974530456,263.492265300066,263.4922670847961
1911,263.5100690827551,263.5056503989178,263.5056503987295
1912,263.5234172510392,263.5190201078253,263.5190128659215
1913,263.5367494658567,263.5323562932444,263.5323562500837
1914,263.5500584704059,263.5456783375614,263.5456777121368
1915,263.5633460234664,263.5589783469459,263.5589785046928
1916,263.5766132903872,263.5722581413689,263.5722585837548
1917,263.5898603195431,263.5855172992409,263.5855168495652
1918,263.60308578859,263.5987552652311,263.5987557284157
1919,263.6162909441393,263.6119730818318,263.6119731227149
1920,263.6294753697572,263.6251696004032,263.6251703752794
1921,263.6426349816546,263.6383515830268,263.6383522784182
1922,263.6557823913635,263.6515017639485,263.6515021287369
1923,263.6689057118923,263.6646370430173,263.664637097662
1924,263.6820071928186,263.6777522287926,263.6777522490332
1925,263.6950895266488,263.6908456794228,263.6908456317766
1926,263.7081508148929,263.7039192767407,263.7039193564219
1927,263.7211931066167,263.7169725214244,263.7169719516018
1928,263.7342127819819,263.7300052216904,263.730005291028
1929,263.7472126057639,263.7430175585015,263.7430184854904
1930,263.7601932356794,263.7560100788435,263.7560096750155
1931,263.7731536192406,263.7689823040747,263.7689809160098
1932,263.7860930253512,263.781933857704,263.7819327435579
1933,263.7990106571867,263.7948597853443,263.7948712340517
1934,263.8119137795399,263.8077756730591,263.8077725974885
1935,263.8247909838021,263.8206671633524,263.8206670965911
1936,263.8376508693258,263.8335375688745,263.8335379248442
1937,263.8504894431674,263.8463892909494,263.8463891082821
1938,263.8633087236624,263.859220113276,263.8592198609601
1939,263.8761079355543,263.8720309803304,263.8720309783423
1940,263.8888871313314,263.8848245672108,263.8848197427753
1941,263.9016468390058,263.8975932104806,263.8975932516913
1942,263.9143859822352,263.9103440248707,263.9103444603346
1943,263.9271059063076,263.9230760993217,263.9230756233907
1944,263.9398068123571,263.9357856222315,263.9357870714406
1945,263.9524862486699,263.9484787546669,263.9484789523702
1946,263.9651477771838,263.9611560432671,263.9611450863293
1947,263.9777879225846,263.9738031073762,263.9738031959581
1948,263.9904092984007,263.9864356856178,263.9864356809753
1949,264.0030116741631,263.9990479505728,263.9990488363582
1950,264.015593156639,264.011638053844,264.0116460576787
1951,264.0281565292634,264.0242165063455,264.0242160039702
1952,264.0406990633198,264.0367741745877,264.0367656232129
1953,264.0532224128301,264.0493044857963,264.0493050438706
1954,264.0657262828732,264.0618201769735,264.0618203749948
1955,264.0782115942127,264.0743164531877,264.0743147696601
1956,264.0906765365557,264.0867923209074,264.0867922310806
1957,264.1031226464941,264.0992493645338,264.0992494861907
1958,264.115549505684,264.1116875428891,264.1116869363483
1959,264.1279567605592,264.1241058091705,264.1241056539651
1960,264.1403455165832,264.1365048591943,264.1365041485647
1961,264.1527148539684,264.1488845545506,264.1488844998017
1962,264.1650638886227,264.1612455289944,264.1612455996277
1963,264.1773950395854,264.173587002751,264.1735869268157
1964,264.1897066532715,264.1859093874127,264.1859096390191
1965,264.2019991937229,264.1982129088848,264.1982134230884
1966,264.2142729099804,264.2104970032076,264.2104970691491
1967,264.2265276463326,264.2227624051129,264.2227623083124
1968,264.2387632816544,264.2350089445792,264.2350081389721
1969,264.2509805803058,264.247236401494,264.2472341577158
1970,264.2631768013508,264.259444482327,264.259444425333
1971,264.2753568713339,264.271633470181,264.271634037275
1972,264.2875169840704,264.2838041816021,264.2838042917425
1973,264.2996585274068,264.2959558100932,264.2959559206043
1974,264.3117789966064,264.308088383716,264.3080915016747
1975,264.3238844974101,264.3202032673711,264.3202033024224
1976,264.3359694068137,264.3322948308829,264.3323030439558
1977,264.3480364398751,264.3443758073174,264.344375271114
1978,264.3600842548182,264.3564336525327,264.3564331430946
1979,264.3721132975472,264.3684727792453,264.368473291166
1980,264.3841239012735,264.3804938597768,264.3804938069533
1981,264.3961153333936,264.392496099721,264.3924964309429
1982,264.4080899131071,264.4044794998097,264.4044789087189
1983,264.4200443278244,264.4164450861232,264.4164450610343
1984,264.4319805787811,264.4283907228582,264.4283920867241
1985,264.4438997562087,264.440320081445,264.4403198783787
1986,264.4557995358929,264.452229995858,264.4522297305323
1987,264.4676810868161,264.4641215448596,264.4641215899485
1988,264.4795443385304,264.4759948864379,264.4759944152986
1989,264.491389121149,264.4878495854352,264.4878495800903
1990,264.5032158453062,264.4996863328169,264.4996859465105
1991,264.5150241114038,264.5115041207614,264.5115048748854
1992,264.5268147434484,264.5233046301111,264.5233043899303
1993,264.5385870774657,264.5350854499108,264.5350860477562
1994,264.550340342132,264.5468501249016,264.546850169669
1995,264.5620766800874,264.5585957280841,264.5585958256442
1996,264.5737945159335,264.5703232580766,264.5703233199177
1997,264.5854939586972,264.5820325281746,264.5820336059588
1998,264.5971759644848,264.5937240711553,264.5937242866063
1999,264.6088399737912,264.6053976266413,264.6053975654852
2000,264.6204857087098,264.6170529444987,264.6170530459704


==> anc/lambda_infinity_minimal_cs2.csv <==
mu_MeV,cs2
350.3503503503504,-17.07864760214398
352.3523523523524,0.0
354.3543543543544,0.0
356.3563563563564,0.2165482097516724
358.3583583583584,0.2329421167688161
360.3603603603604,0.2476327701413964
362.3623623623624,0.2597611282019207
364.3643643643644,0.2697956081913845
366.3663663663664,0.2780784156183837
368.3683683683684,0.2848404150487745
370.3703703703704,0.2902478424593534
372.3723723723724,0.294393514886693
374.3743743743744,0.2973911372486843
376.3763763763764,0.2993654760363631
378.3783783783784,0.3005079999325276
380.3803803803804,0.3010207523814291
382.3823823823824,0.3010427019598379
384.3843843843844,0.3006377494790611
386.3863863863865,0.2996862429323516
388.3883883883884,0.2979225569534027
390.3903903903905,0.2949274282829253
392.3923923923924,0.2902269690636229
394.39439439439445,0.2835104989134815
396.3963963963964,0.2748977544896766
398.39839839839846,0.2649914287397328
400.4004004004004,0.2545357244224515
402.40240240240246,0.2441991430638289
404.4044044044044,0.237196395283779
406.40640640640646,0.2501197174240345
408.4084084084084,0.2541397592459276
410.41041041041046,0.257682924580105
412.4124124124125,0.2609448091777348
414.41441441441447,0.2640277511726959
416.4164164164165,0.2669833681420804
418.41841841841847,0.2698370689509359
420.4204204204205,0.2726108316171071
422.42242242242247,0.2749546087657529
424.4244244244245,0.2770245176021304
426.4264264264265,0.2795337602871403
428.4284284284285,0.2823667613259716
430.4304304304305,0.2852416569692085
432.4324324324325,0.287603438893475
434.4344344344345,0.289902371855213
436.43643643643645,0.2921432229103497
438.4384384384385,0.2943260515817225
440.44044044044045,0.2964512030991869
442.4424424424425,0.2985191949158872
444.44444444444446,0.3005320423260431
446.4464464464465,0.3024931300381613
448.4484484484485,0.3043989492294328
450.4504504504505,0.3062539405714543
452.4524524524525,0.308058329569631
454.4544544544545,0.3098117266746947
456.4564564564565,0.3115159490367891
458.4584584584585,0.3131740133284644
460.4604604604605,0.3147847372887253
462.4624624624625,0.3163497040170689
464.4644644644645,0.317870205485198
466.4664664664665,0.3193464865427909
468.4684684684685,0.3207806440655831
470.4704704704705,0.3221732333023291
472.4724724724725,0.3235256189074676
474.4744744744745,0.3248379137894274
476.4764764764765,0.3261112687957258
478.4784784784785,0.3273470985119754
480.4804804804805,0.3285467124532288
482.4824824824825,0.3297094807402489
484.4844844844845,0.3308392794979409
486.4864864864865,0.3319325960837793
488.4884884884885,0.3329938014824579
490.4904904904905,0.3340238773115972
492.4924924924925,0.3350216048962304
494.4944944944945,0.3359877081851408
496.49649649649655,0.3369263847373714
498.4984984984985,0.3378343662365523
500.50050050050055,0.3387151307301761
502.5025025025025,0.3395667707784234
504.50450450450455,0.3403940972742528
506.5065065065065,0.341192767735251
508.50850850850856,0.3419690826764931
510.5105105105105,0.342718204466926
512.5125125125126,0.343445984794217
514.5145145145145,0.3441478707515954
516.5165165165166,0.3448296762437686
518.5185185185186,0.3454877857520897
520.5205205205206,0.3461259895032822
522.5225225225225,0.346741482473142
524.5245245245246,0.3473387413972984
526.5265265265266,0.3479162592365143
528.5285285285286,0.3484736701494745
530.5305305305305,0.3490137275553152
532.5325325325326,0.349533676933577
534.5345345345346,0.3500393170923644
536.5365365365366,0.3505248861368913
538.5385385385385,0.3509959299138294
540.5405405405406,0.3514510242410395
542.5425425425426,0.3518893543897251
544.5445445445446,0.3523134329923819
546.5465465465466,0.3527223242971666
548.5485485485486,0.3531177694246318
550.5505505505506,0.353498401348194
552.5525525525526,0.353865759715788
554.5545545545546,0.3542201880278498
556.5565565565566,0.3545619259644319
558.5585585585586,0.3548913475078066
560.5605605605606,0.3552086090356491
562.5625625625626,0.3555142504591087
564.5645645645646,0.3558083837602364
566.5665665665666,0.3560922800045064
568.5685685685686,0.3563644408703184
570.5705705705706,0.3566269412265789
572.5725725725727,0.3568788030206568
574.5745745745746,0.3571216509096062
576.5765765765766,0.3573538348681453
578.5785785785787,0.3575780408254478
580.5805805805807,0.3577927403602298
582.5825825825826,0.3579981642830247
584.5845845845846,0.3581960454387085
586.5865865865867,0.3583848481393933
588.5885885885887,0.3585664933662403
590.5905905905906,0.3587397197616281
592.5925925925926,0.3589054783724278
594.5945945945947,0.3590641438142234
596.5965965965967,0.3592154929723311
598.5985985985986,0.35936026313967
600.6006006006006,0.3594975740442181
602.6026026026027,0.359629192181424
604.6046046046047,0.3597538514222801
606.6066066066066,0.3598731446010585
608.6086086086086,0.3599856612718844
610.6106106106107,0.3600925416022899
612.6126126126127,0.3601940465839287
614.6146146146147,0.3602897979520047
616.6166166166166,0.3603803741335215
618.6186186186187,0.360465927640518
620.6206206206207,0.3605458945803335
622.6226226226227,0.3606216858344446
624.6246246246246,0.3606922415605356
626.6266266266267,0.3607583099467383
628.6286286286287,0.3608202237952102
630.6306306306307,0.3608774963210072
632.6326326326326,0.3609305540614633
634.6346346346347,0.3609796016982622
636.6366366366367,0.3610248052318417
638.6386386386387,0.3610659297851291
640.6406406406406,0.3611032439315295
642.6426426426427,0.3611374614287209
644.6446446446447,0.3611674998585324
646.6466466466467,0.3611945032447807
648.6486486486488,0.3612178540881426
650.6506506506507,0.3612383528040935
652.6526526526527,0.3612555190924899
654.6546546546547,0.3612694540961854
656.6566566566568,0.3612810812046744
658.6586586586587,0.361289106172871
660.6606606606607,0.3612946876466417
662.6626626626627,0.3612975496458336
664.6646646646648,0.3612978746121394
666.6666666666667,0.3612953885474231
668.6686686686687,0.3612909265349152
670.6706706706707,0.3612835772725948
672.6726726726728,0.3612741483510935
674.6746746746747,0.3612622158369213
676.6766766766767,0.3612485970173555
678.6786786786787,0.3612325935015122
680.6806806806808,0.3612142921868598
682.6826826826828,0.3611943807086085
684.6846846846847,0.3611722945122245
686.6866866866867,0.3611485292019341
688.6886886886888,0.361122811311008
690.6906906906908,0.3610952857589882
692.6926926926927,0.3610662152532307
694.6946946946947,0.3610355289238634
696.6966966966968,0.3610031632993683
698.6986986986988,0.3609692129184315
700.7007007007007,0.3609338252236579
702.7027027027027,0.360896905686061
704.7047047047048,0.3608586581054904
706.7067067067068,0.3608190372679346
708.7087087087087,0.360778054767254
710.7107107107108,0.3607358877782987
712.7127127127128,0.3606924423993701
714.7147147147148,0.3606478395774536
716.7167167167167,0.3606019005771326
718.7187187187188,0.3605550443656227
720.7207207207208,0.3605072344147511
722.7227227227228,0.360458059407879
724.7247247247248,0.3604081670963863
726.7267267267268,0.3603571307062724
728.7287287287288,0.360305055397545
730.7307307307308,0.36025242192564
732.7327327327328,0.3601986845178833
734.7347347347348,0.3601439775369132
736.7367367367368,0.3600888193298902
738.7387387387388,0.3600325904206421
740.7407407407408,0.3599756868475517
742.7427427427428,0.3599180647994952
744.7447447447448,0.3598598582017516
746.7467467467468,0.3598006459942773
748.7487487487488,0.3597411458856308
750.7507507507509,0.3596808580435984
752.7527527527528,0.3596199823511531
754.7547547547548,0.359558557924595
756.7567567567568,0.3594965818519329
758.7587587587589,0.359433969866482
760.7607607607608,0.3593709142262368
762.7627627627628,0.3593075735066892
764.7647647647648,0.3592434590993527
766.7667667667669,0.3591789396212361
768.7687687687688,0.3591141723181362
770.7707707707708,0.359048933227773
772.7727727727729,0.3589832190522929
774.7747747747749,0.3589172244730343
776.7767767767768,0.358850749327549
778.7787787787788,0.3587840553901132
780.7807807807809,0.358717084551425
782.7827827827829,0.3586495419910748
784.7847847847848,0.3585820105547108
786.7867867867868,0.3585140657546667
788.7887887887889,0.3584458905287859
790.7907907907909,0.3583774403225166
792.7927927927929,0.3583088251001485
794.7947947947948,0.3582399284657676
796.7967967967969,0.3581708213448585
798.7987987987989,0.3581015465868414
800.8008008008009,0.3580321375465076
802.8028028028028,0.3579624287253827
804.8048048048049,0.3578926631677628
806.8068068068069,0.3578228643666837
808.8088088088089,0.3577526220370394
810.8108108108108,0.3576825627211255
812.8128128128129,0.3576123131304347
814.8148148148149,0.3575418298726405
816.8168168168169,0.3574714114830922
818.8188188188188,0.3574008543015708
820.8208208208209,0.3573302552285051
822.8228228228229,0.3572595257931458
824.8248248248249,0.3571887831776657
826.8268268268268,0.3571179788073517
828.8288288288289,0.3570472123020095
830.8308308308309,0.3569763043661371
832.8328328328329,0.3569054421831696
834.834834834835,0.3568346185096654
836.8368368368369,0.3567637237444566
838.8388388388389,0.3566928196421121
840.8408408408409,0.3566219845227676
842.842842842843,0.3565511042744842
844.8448448448449,0.3564802855497342
846.8468468468469,0.3564094744348998
848.8488488488489,0.3563388051287937
850.850850850851,0.3562680049160753
852.852852852853,0.356197333995965
854.8548548548549,0.356126859230336
856.8568568568569,0.3560561338039759
858.858858858859,0.3559857858562387
860.860860860861,0.3559153305295104
862.8628628628629,0.3558449983944661
864.8648648648649,0.3557747188818441
866.866866866867,0.3557046337695851
868.868868868869,0.3556345294335318
870.8708708708709,0.3555645769770318
872.8728728728729,0.3554946793091106
874.874874874875,0.3554249163745563
876.876876876877,0.3553552831910775
878.8788788788789,0.3552857695956822
880.8808808808809,0.3552163037236362
882.882882882883,0.3551470145301384
884.884884884885,0.3550778331026111
886.8868868868869,0.3550087596066653
888.8888888888889,0.3549398789960247
890.890890890891,0.3548710864785619
892.892892892893,0.3548024776124566
894.894894894895,0.3547339209399717
896.896896896897,0.3546655687137636
898.898898898899,0.3545974101809565
900.900900900901,0.3545293293848928
902.902902902903,0.3544613618676577
904.904904904905,0.35439371700791
906.906906906907,0.3543260612248622
908.908908908909,0.3542586561274102
910.910910910911,0.3541913905913618
912.912912912913,0.3541242928239556
914.914914914915,0.3540573253846958
916.916916916917,0.3539906250611817
918.918918918919,0.3539239918846056
920.920920920921,0.3538575643581957
922.922922922923,0.353791361311561
924.924924924925,0.3537252670478333
926.926926926927,0.3536594327641675
928.928928928929,0.3535936801266676
930.930930930931,0.3535281624649342
932.932932932933,0.3534628225663166
934.934934934935,0.3533977415273196
936.9369369369372,0.3533327102208918
938.938938938939,0.3532679588864681
940.940940940941,0.3532033632533174
942.942942942943,0.3531390094865776
944.9449449449452,0.3530747623326851
946.946946946947,0.3530107903462759
948.948948948949,0.3529469670844515
950.950950950951,0.3528833488287758
952.9529529529532,0.3528199292075136
954.954954954955,0.3527567074149729
956.956956956957,0.3526937133607205
958.958958958959,0.3526308178421495
960.9609609609612,0.3525682894769975
962.962962962963,0.3525058115857773
964.964964964965,0.3524435986959929
966.9669669669672,0.3523816029242439
968.9689689689692,0.352319738809622
970.970970970971,0.3522581539315753
972.972972972973,0.3521967716356421
974.9749749749752,0.3521355363187024
976.9769769769772,0.3520745541617786
978.9789789789792,0.3520137631271847
980.980980980981,0.3519531386059056
982.9829829829832,0.3518928302245255
984.9849849849852,0.3518326017144781
986.9869869869872,0.3517726466381884
988.988988988989,0.3517128780093783
990.9909909909912,0.3516533705297313
992.9929929929932,0.3515939987098844
994.9949949949952,0.3515348608723053
996.996996996997,0.3514759168678713
998.9989989989992,0.3514172537653247
1001.0010010010012,0.3513586836330457
1003.0030030030032,0.3513003936352881
1005.005005005005,0.3512423187522023
1007.0070070070072,0.3511844600032866
1009.0090090090092,0.3511267604890672
1011.0110110110112,0.351069268199547
1013.013013013013,0.3510120551914812
1015.0150150150153,0.3509549393988271
1017.0170170170172,0.3508981292133231
1019.0190190190192,0.3508415497550182
1021.021021021021,0.350785075520395
1023.0230230230233,0.3507288497483373
1025.0250250250251,0.3506728521114889
1027.027027027027,0.3506170506321241
1029.029029029029,0.3505614673487551
1031.031031031031,0.3505060457959726
1033.0330330330332,0.3504508933582237
1035.0350350350352,0.3503959135749396
1037.0370370370372,0.3503411484431882
1039.0390390390392,0.3502865923906079
1041.0410410410411,0.3502322370823892
1043.043043043043,0.3501780828191255
1045.045045045045,0.3501241312733724
1047.047047047047,0.3500703951489641
1049.0490490490492,0.3500168904835382
1051.0510510510512,0.3499635316808007
1053.0530530530532,0.3499104328834943
1055.0550550550552,0.3498575019525751
1057.0570570570571,0.3498047605151279
1059.059059059059,0.349752258718136
1061.061061061061,0.349699941491623
1063.063063063063,0.3496478230403033
1065.0650650650653,0.3495959116169119
1067.0670670670672,0.3495442464975098
1069.0690690690692,0.3494926753532879
1071.0710710710712,0.349441420629707
1073.0730730730731,0.3493902801406978
1075.0750750750751,0.349339378244615
1077.077077077077,0.3492886634752468
1079.079079079079,0.3492381424824969
1081.0810810810813,0.3491878386912265
1083.0830830830832,0.3491377265281687
1085.0850850850852,0.3490878102316479
1087.0870870870872,0.349038064799586
1089.0890890890892,0.3489885351198902
1091.0910910910911,0.3489392105336945
1093.093093093093,0.3488900514488283
1095.0950950950953,0.3488411312781502
1097.0970970970973,0.3487923466674705
1099.0990990990992,0.3487438079914698
1101.1011011011012,0.3486954091701922
1103.1031031031032,0.3486472571598824
1105.1051051051052,0.3485992709692681
1107.1071071071071,0.3485514778774974
1109.109109109109,0.3485038576470625
1111.1111111111113,0.3484564331813655
1113.1131131131133,0.3484092118057917
1115.1151151151153,0.3483621727673802
1117.1171171171172,0.3483153133850303
1119.1191191191192,0.3482686520480855
1121.1211211211212,0.3482221628428442
1123.1231231231232,0.3481758513952648
1125.1251251251251,0.3481297636327802
1127.127127127127,0.3480838190446906
1129.1291291291293,0.3480380913081389
1131.1311311311313,0.3479925064791386
1133.1331331331332,0.3479471500334062
1135.1351351351352,0.3479019472291741
1137.1371371371372,0.3478569265474404
1139.1391391391392,0.3478120910994677
1141.1411411411411,0.3477674370237792
1143.143143143143,0.3477229580966367
1145.1451451451453,0.3476786593377829
1147.1471471471473,0.3476345385635069
1149.1491491491493,0.3475905939561664
1151.1511511511512,0.3475468099642327
1153.1531531531532,0.3475032371775416
1155.1551551551552,0.3474598030940107
1157.1571571571574,0.3474165658293068
1159.1591591591591,0.347373502763799
1161.161161161161,0.3473305941812841
1163.1631631631633,0.3472878729201385
1165.1651651651653,0.3472453204764684
1167.1671671671672,0.3472029435640762
1169.1691691691692,0.3471607239705718
1171.1711711711712,0.3471187044121877
1173.1731731731734,0.3470768051928098
1175.1751751751754,0.3470351180511531
1177.177177177177,0.3469935653875606
1179.1791791791793,0.3469522121823742
1181.1811811811813,0.3469110037339624
1183.1831831831832,0.3468699591159123
1185.1851851851852,0.346829090928873
1187.1871871871872,0.3467883745064511
1189.1891891891894,0.3467478417262635
1191.1911911911914,0.3467074625543773
1193.193193193193,0.3466672417430763
1195.1951951951953,0.3466271898267202
1197.1971971971973,0.3465872684574786
1199.1991991991993,0.3465475613291646
1201.2012012012012,0.3465079675305077
1203.2032032032032,0.3464685570017087
1205.2052052052054,0.3464293018859596
1207.2072072072074,0.346390199821112
1209.2092092092091,0.3463512582907222
1211.211211211211,0.3463124554986797
1213.2132132132133,0.3462754589985848
1215.2152152152153,0.3462337443436996
1217.2172172172172,0.346197032078302
1219.2192192192194,0.3461588546143266
1221.2212212212214,0.3461208550103763
1223.2232232232234,0.3460829919648061
1225.2252252252254,0.3460452700943832
1227.227227227227,0.3460077219963342
1229.2292292292293,0.3459703059501633
1231.2312312312313,0.3459330439886244
1233.2332332332332,0.3458959283350482
1235.2352352352357,0.3458589892140687
1237.2372372372374,0.345822147049801
1239.2392392392394,0.3457854962467863
1241.2412412412414,0.3457489731814691
1243.2432432432431,0.3457126138420684
1245.245245245245,0.3456763634730523
1247.2472472472473,0.3456402816420275
1249.2492492492493,0.3456043471757351
1251.2512512512517,0.345568566283158
1253.2532532532534,0.3455328914247509
1255.2552552552554,0.3454973822335791
1257.2572572572574,0.3454620209301026
1259.2592592592594,0.3454267851140597
1261.261261261261,0.3453916941319203
1263.2632632632633,0.3453567552527206
1265.2652652652653,0.3453219479780304
1267.2672672672677,0.3452872711409391
1269.2692692692694,0.3452527208602515
1271.2712712712714,0.3452183498737836
1273.2732732732734,0.3451840815023228
1275.2752752752754,0.345149947513248
1277.277277277277,0.3451159764337126
1279.2792792792793,0.3450821080822295
1281.2812812812813,0.3450483996893581
1283.2832832832837,0.3450148165079862
1285.2852852852857,0.3449813444521594
1287.2872872872874,0.3449480473396634
1289.2892892892894,0.3449148536505828
1291.2912912912914,0.3448817921864476
1293.2932932932931,0.344848875622289
1295.295295295295,0.3448160725526878
1297.2972972972975,0.3447833972174559
1299.2992992992995,0.3447508742481369
1301.3013013013017,0.3447184577694269
1303.3033033033034,0.344686178145668
1305.3053053053054,0.3446540211572455
1307.3073073073074,0.3446219943896686
1309.3093093093094,0.3445900862062153
1311.311311311311,0.3445583115777131
1313.3133133133135,0.344526715408101
1315.3153153153155,0.3444950839598674
1317.3173173173177,0.3444637349302593
1319.3193193193194,0.3444324466614443
1321.3213213213214,0.3444012963472383
1323.3233233233234,0.3443704855024114
1325.3253253253254,0.344339110584594
1327.327327327327,0.3443085429483852
1329.3293293293295,0.3442778764696667
1331.3313313313315,0.3442473245533639
1333.3333333333337,0.3442168755214017
1335.3353353353357,0.3441865766518857
1337.3373373373374,0.3441563706742871
1339.3393393393394,0.3441262933226915
1341.3413413413414,0.3440963273348137
1343.3433433433431,0.3440664832099384
1345.3453453453455,0.3440367466220093
1347.3473473473475,0.3440071462889325
1349.3493493493495,0.3439776411270587
1351.3513513513517,0.3439482540548914
1353.3533533533534,0.3439189810990835
1355.3553553553554,0.3438898218075011
1357.3573573573574,0.3438607839074955
1359.3593593593596,0.3438318503221634
1361.3613613613616,0.3438030225295925
1363.3633633633635,0.3437743165207452
1365.3653653653655,0.3437457219943537
1367.3673673673677,0.3437172355027353
1369.3693693693697,0.3436888425449534
1371.3713713713714,0.3436605885315684
1373.3733733733734,0.3436324244699573
1375.3753753753756,0.3436043665675256
1377.3773773773776,0.3435764307858064
1379.3793793793795,0.3435485928976692
1381.3813813813815,0.3435208529025867
1383.3833833833835,0.3434932353380379
1385.3853853853857,0.3434657205222333
1387.3873873873874,0.3434382992372766
1389.3893893893894,0.3434110035179747
1391.3913913913916,0.3433837943514271
1393.3933933933936,0.3433566851728365
1395.3953953953956,0.3433297030310489
1397.3973973973975,0.3433028018663529
1399.3993993993995,0.3432760174735595
1401.4014014014017,0.3432493298380097
1403.4034034034034,0.3432227291721916
1405.4054054054054,0.3431962636769374
1407.4074074074076,0.3431698593156579
1409.4094094094096,0.3431435820759465
1411.4114114114116,0.3431174018723991
1413.4134134134135,0.3430913079982067
1415.4154154154155,0.3430653246437785
1417.4174174174177,0.3430394358780929
1419.4194194194197,0.3430136443289284
1421.4214214214217,0.3429879452063322
1423.4234234234236,0.3429623524536778
1425.4254254254256,0.3429368524240307
1427.4274274274276,0.3429114435254591
1429.4294294294295,0.3428861418118081
1431.4314314314315,0.3428609268669062
1433.4334334334335,0.3428358004874652
1435.4354354354357,0.3428107929183035
1437.4374374374377,0.3427858398784054
1439.4394394394396,0.3427610162144814
1441.4414414414416,0.3427362713011682
1443.4434434434436,0.3427116138526418
1445.4454454454456,0.342687059166449
1447.4474474474475,0.3426625992481986
1449.4494494494495,0.3426382111462021
1451.4514514514517,0.3426139338653579
1453.4534534534537,0.3425897350622627
1455.4554554554556,0.3425656286203455
1457.4574574574576,0.3425416162202418
1459.4594594594596,0.3425176902820228
1461.4614614614616,0.3424938548157435
1463.4634634634635,0.342470113754243
1465.4654654654655,0.3424464406769353
1467.4674674674677,0.3424228709253437
1469.4694694694697,0.3423993908666206
1471.4714714714717,0.3423759857113255
1473.4734734734736,0.3423526809611966
1475.4754754754756,0.3423294551773315
1477.4774774774776,0.3423063127194321
1479.4794794794796,0.3422832580527234
1481.4814814814815,0.3422602861144568
1483.4834834834835,0.3422374011797833
1485.4854854854857,0.3422146011752534
1487.4874874874877,0.3421918789652025
1489.4894894894896,0.3421692514939334
1491.4914914914916,0.3421466954760646
1493.4934934934936,0.342124225493662
1495.4954954954956,0.342101843959282
1497.4974974974975,0.3420795420424233
1499.4994994994995,0.3420573111689503
1501.5015015015017,0.34203517553077
1503.5035035035037,0.3420131134056025
1505.5055055055057,0.3419911289453469
1507.5075075075076,0.3419692309155702
1509.5095095095096,0.3419474038510932
1511.5115115115116,0.3419256674696177
1513.5135135135135,0.3419040081909165
1515.5155155155155,0.3418824139091747
1517.5175175175175,0.3418609161427844
1519.5195195195197,0.341839486206367
1521.5215215215217,0.3418181371433494
1523.5235235235236,0.3417968591735072
1525.5255255255256,0.3417756607104086
1527.5275275275276,0.3417545472852223
1529.5295295295296,0.341733497841355
1531.5315315315318,0.3417125333817481
1533.5335335335335,0.3416916374677649
1535.5355355355357,0.3416708232083104
1537.5375375375377,0.3416500744036136
1539.5395395395396,0.3416294122219306
1541.5415415415416,0.3416088113740849
1543.5435435435436,0.3415882967757119
1545.5455455455458,0.3415678459931063
1547.5475475475478,0.3415474753720645
1549.5495495495495,0.3415271724911722
1551.5515515515517,0.3415069402600266
1553.5535535535537,0.3414867837787101
1555.5555555555557,0.3414667043750986
1557.5575575575576,0.3414466867791202
1559.5595595595596,0.3414267470166833
1561.5615615615618,0.3414068716007712
1563.5635635635638,0.3413870719176007
1565.5655655655655,0.3413673403113218
1567.5675675675675,0.3413476820535141
1569.5695695695697,0.3413280877944735
1571.5715715715717,0.3413085749128555
1573.5735735735736,0.341289110312546
1575.5755755755756,0.3412697343413365
1577.5775775775778,0.3412504156598338
1579.5795795795798,0.3412311630709966
1581.5815815815818,0.3412119880424789
1583.5835835835835,0.341192877084865
1585.5855855855857,0.3411738255384722
1587.5875875875877,0.3411548483224478
1589.5895895895897,0.3411359410937397
1591.5915915915916,0.3411170902847342
1593.5935935935938,0.3410983096762997
1595.5955955955958,0.3410796007704968
1597.5975975975978,0.3410609490357775
1599.5995995995995,0.3410423665862569
1601.6016016016015,0.3410238441259854
1603.6036036036037,0.3410053954050311
1605.6056056056057,0.3409870025084948
1607.607607607608,0.3409686704908871
1609.6096096096098,0.3409504172618806
1611.6116116116118,0.3409322169211239
1613.6136136136138,0.3409140769875535
1615.6156156156158,0.340896004953425
1617.6176176176175,0.3408779921738977
1619.6196196196197,0.3408600496122666
1621.6216216216217,0.3408421614501345
1623.623623623624,0.3408243370475785
1625.6256256256258,0.3408065726875429
1627.6276276276278,0.3407888676909673
1629.6296296296298,0.3407712347809366
1631.6316316316318,0.3407536485988069
1633.6336336336335,0.3407361290870799
1635.6356356356357,0.3407186740681828
1637.6376376376377,0.3407012715872893
1639.63963963964,0.3406839276460355
1641.641641641642,0.3406666557508759
1643.6436436436438,0.3406494245188762
1645.6456456456458,0.3406322694145218
1647.6476476476478,0.3406151587694014
1649.6496496496495,0.3405981224550087
1651.6516516516515,0.3405811234557599
1653.6536536536537,0.340564198681486
1655.655655655656,0.340547329408912
1657.657657657658,0.3405305098358433
1659.6596596596598,0.3405137505943051
1661.6616616616618,0.3404970532759344
1663.6636636636638,0.3404804097947594
1665.6656656656658,0.3404638196497513
1667.6676676676675,0.3404472876779434
1669.66966966967,0.3404308082813043
1671.671671671672,0.3404143939345126
1673.673673673674,0.3403980228767395
1675.6756756756758,0.340381715586331
1677.6776776776778,0.3403654622221886
1679.6796796796798,0.3403492585040627
1681.6816816816818,0.3403331124870526
1683.6836836836835,0.340317020546425
1685.685685685686,0.3403009869318509
1687.687687687688,0.3402850001066512
1689.68968968969,0.340269069851575
1691.691691691692,0.3402531926650947
1693.6936936936938,0.340237367287618
1695.6956956956958,0.3402215950274473
1697.6976976976978,0.3402058760878562
1699.6996996996995,0.3401902117865797
1701.701701701702,0.3401746008901448
1703.703703703704,0.340159032708301
1705.705705705706,0.3401435207807068
1707.707707707708,0.3401280627966705
1709.7097097097098,0.3401126600108436
1711.7117117117118,0.3400972974440623
1713.7137137137138,0.3400819934346523
1715.7157157157158,0.3400667367660692
1717.717717717718,0.3400515319383421
1719.71971971972,0.340036377985166
1721.721721721722,0.3400212741274245
1723.723723723724,0.3400062179025666
1725.725725725726,0.3399912093249561
1727.7277277277278,0.3399762542734273
1729.7297297297298,0.3399613511871744
1731.731731731732,0.3399464891545162
1733.733733733734,0.3399316853095454
1735.735735735736,0.339916917614892
1737.737737737738,0.339902208175708
1739.73973973974,0.3398875429487236
1741.741741741742,0.3398729264605089
1743.7437437437438,0.3398583589822546
1745.7457457457458,0.3398438372122204
1747.747747747748,0.3398293628944731
1749.74974974975,0.3398149297946936
1751.751751751752,0.3398005570400585
1753.753753753754,0.3397862219844871
1755.755755755756,0.3397719368042265
1757.757757757758,0.3397576932786901
1759.7597597597598,0.3397435017867856
1761.7617617617618,0.3397293501762831
1763.763763763764,0.3397152510654903
1765.765765765766,0.3397011924896432
1767.767767767768,0.3396871790612015
1769.76976976977,0.3396732145651117
1771.771771771772,0.3396592892282264
1773.773773773774,0.3396454149476817
1775.775775775776,0.3396315865416163
1777.7777777777778,0.3396177938313119
1779.77977977978,0.3396040520051599
1781.781781781782,0.3395903569010651
1783.783783783784,0.3395766964223762
1785.785785785786,0.3395630843414388
1787.787787787788,0.339549518104196
1789.78978978979,0.3395359929495254
1791.791791791792,0.3395225124943031
1793.793793793794,0.3395090731878427
1795.795795795796,0.339495673264954
1797.797797797798,0.339482325129774
1799.7997997998,0.3394690094329197
1801.801801801802,0.3394557462139884
1803.803803803804,0.3394425160797443
1805.805805805806,0.3394293335837258
1807.807807807808,0.3394161903544132
1809.80980980981,0.3394030905029936
1811.811811811812,0.3393900288557987
1813.813813813814,0.3393770114107989
1815.815815815816,0.3393640323522741
1817.817817817818,0.3393511000469024
1819.81981981982,0.3393381997408077
1821.821821821822,0.3393253491004989
1823.823823823824,0.3393125318022011
1825.825825825826,0.3392997572369342
1827.827827827828,0.3392870220433941
1829.82982982983,0.3392743290600058
1831.831831831832,0.3392616751509129
1833.833833833834,0.3392490598398006
1835.835835835836,0.3392364883304547
1837.837837837838,0.3392239453125905
1839.83983983984,0.3392114490693463
1841.841841841842,0.3391989967185085
1843.843843843844,0.3391865715273169
1845.845845845846,0.3391741938878066
1847.847847847848,0.339161850770901
1849.84984984985,0.3391495484427331
1851.851851851852,0.3391372795351725
1853.853853853854,0.3391250581361794
1855.855855855856,0.3391128624622538
1857.857857857858,0.3391007136610482
1859.85985985986,0.3390885972193619
1861.861861861862,0.3390765251323981
1863.863863863864,0.3390644765735177
1865.865865865866,0.3390524833695321
1867.867867867868,0.3390405153605242
1869.86986986987,0.3390285852879547
1871.871871871872,0.3390166928397359
1873.873873873874,0.3390048367204374
1875.875875875876,0.3389930190066402
1877.877877877878,0.3389812405895657
1879.87987987988,0.3389694894507047
1881.881881881882,0.3389577787023012
1883.883883883884,0.3389461047705759
1885.885885885886,0.3389344644563158
1887.887887887888,0.3389228641944935
1889.88988988989,0.3389112931761086
1891.891891891892,0.3388997620014821
1893.893893893894,0.338888259385638
1895.895895895896,0.3388768016402854
1897.897897897898,0.3388653733653139
1899.8998998999,0.3388539786178224
1901.901901901902,0.3388426224115043
1903.903903903904,0.3388312941630246
1905.905905905906,0.3388200029093965
1907.907907907908,0.3388087518709465
1909.90990990991,0.3387975293027533
1911.911911911912,0.3387863410712909
1913.913913913914,0.3387751863013978
1915.915915915916,0.338764066741263
1917.917917917918,0.338752977887353
1919.91991991992,0.3387419273941694
1921.921921921922,0.3387309001771619
1923.923923923924,0.3387199204949936
1925.925925925926,0.3387089596158085
1927.927927927928,0.3386980456032236
1929.92992992993,0.3386871525312141
1931.931931931932,0.3386762958589553
1933.9339339339344,0.3386654745524688
1935.935935935936,0.3386546817325146
1937.9379379379384,0.3386439224167233
1939.93993993994,0.3386331958698161
1941.941941941942,0.3386225016109992
1943.943943943944,0.3386118367390379
1945.945945945946,0.3386012059994278
1947.947947947948,0.3385906036380627
1949.9499499499505,0.3385800397868549
1951.951951951952,0.3385694981926114
1953.9539539539544,0.3385589931803675
1955.955955955956,0.3385485213951658
1957.957957957958,0.3385380751145296
1959.95995995996,0.3385276642273832
1961.961961961962,0.3385172816748742
1963.963963963964,0.3385069260477912
1965.9659659659665,0.3384966094543659
1967.967967967968,0.3384863145183173
1969.9699699699704,0.33847605900126
1971.971971971972,0.3384658251573517
1973.973973973974,0.3384556256967882
1975.975975975976,0.3384454587061273
1977.977977977978,0.3384353158334004
1979.97997997998,0.3384252055014876
1981.9819819819825,0.3384151225804669
1983.983983983984,0.3384050703042425
1985.9859859859864,0.33839505295168
1987.987987987988,0.3383850536523274
1989.98998998999,0.3383750959903721
1991.991991991992,0.3383651580526925
1993.993993993994,0.338355253346706
1995.9959959959965,0.3383453731502533
1997.9979979979985,0.3383355259186481
2000.0,0.338328155458345


==> anc/lambda_infinity_minimal_deltas.csv <==
mu_MeV,Delta_ud_MeV,Delta_us_MeV,Delta_ds_MeV
0,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
1,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
2,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
3,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
4,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
5,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
6,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
7,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
8,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
9,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
10,6.119717987849445e-07,3.986394191115296e-06,7.536250525067427e-06
11,1.410036959103788e-09,3.520900928152683e-10,1.7417224410565328e-10
12,1.410036868380989e-09,3.520900763711386e-10,1.741721879277858e-10
13,1.410036758980049e-09,3.520901849431809e-10,1.7417202472558028e-10
14,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
15,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
16,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
17,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
18,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
19,1.410036604244399e-09,3.5209018292326616e-10,1.7417202238236886e-10
20,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
21,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
22,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
23,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
24,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
25,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
26,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
27,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
28,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
29,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
30,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
31,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
32,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
33,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
34,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
35,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
36,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
37,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
38,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
39,1.410036733333196e-09,3.52090174620818e-10,1.7417201734019958e-10
40,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
41,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
42,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
43,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
44,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
45,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
46,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
47,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
48,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
49,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
50,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
51,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
52,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
53,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
54,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
55,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
56,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
57,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
58,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
59,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
60,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
61,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
62,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
63,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
64,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
65,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
66,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
67,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
68,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
69,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
70,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
71,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
72,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
73,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
74,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
75,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
76,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
77,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
78,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
79,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
80,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
81,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
82,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
83,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
84,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
85,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
86,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
87,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
88,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
89,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
90,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
91,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
92,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
93,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
94,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
95,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
96,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
97,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
98,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
99,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
100,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
101,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
102,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
103,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
104,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
105,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
106,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
107,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
108,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
109,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
110,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
111,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
112,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
113,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
114,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
115,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
116,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
117,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
118,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
119,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
120,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
121,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
122,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
123,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
124,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
125,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
126,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
127,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
128,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
129,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
130,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
131,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
132,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
133,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
134,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
135,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
136,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
137,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
138,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
139,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
140,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
141,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
142,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
143,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
144,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
145,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
146,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
147,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
148,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
149,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
150,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
151,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
152,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
153,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
154,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
155,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
156,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
157,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
158,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
159,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
160,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
161,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
162,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
163,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
164,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
165,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
166,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
167,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
168,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
169,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
170,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
171,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
172,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
173,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
174,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
175,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
176,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
177,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
178,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
179,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
180,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
181,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
182,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
183,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
184,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
185,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
186,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
187,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
188,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
189,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
190,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
191,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
192,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
193,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
194,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
195,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
196,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
197,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
198,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
199,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
200,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
201,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
202,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
203,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
204,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
205,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
206,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
207,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
208,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
209,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
210,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
211,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
212,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
213,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
214,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
215,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
216,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
217,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
218,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
219,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
220,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
221,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
222,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
223,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
224,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
225,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
226,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
227,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
228,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
229,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
230,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
231,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
232,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
233,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
234,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
235,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
236,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
237,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
238,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
239,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
240,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
241,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
242,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
243,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
244,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
245,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
246,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
247,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
248,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
249,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
250,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
251,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
252,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
253,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
254,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
255,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
256,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
257,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
258,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
259,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
260,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
261,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
262,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
263,1.410036620376089e-09,3.520901274060943e-10,1.74172021691047e-10
264,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
265,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
266,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
267,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
268,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
269,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
270,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
271,1.410075950756434e-09,3.520824489313539e-10,1.7416956149433578e-10
272,1.410000704796088e-09,3.5214704750619987e-10,1.7419723191406468e-10
273,1.4102267763900551e-09,3.5209565560750107e-10,1.7416043635400008e-10
274,1.410414821466437e-09,3.520495665499692e-10,1.742016185871989e-10
275,1.410591860455935e-09,3.5199825275754537e-10,1.7420261314734179e-10
276,1.408477019803996e-09,3.5166378778999347e-10,1.743270125526906e-10
277,1.409440975279954e-09,3.518495754488821e-10,1.7431236379383258e-10
278,1.411603045220914e-09,3.528465936983865e-10,1.7511163523838528e-10
279,1.415583034204496e-09,3.5374081848267416e-10,1.7534033845023458e-10
280,1.408197190380463e-09,3.5459147880870884e-10,1.7586897877277578e-10
281,1.3706088746791602e-09,3.5221549891242077e-10,1.8062098437560056e-10
282,1.362640722438076e-09,3.517311171962174e-10,1.813872624945457e-10
283,1.34076780744076e-09,3.503063478022481e-10,1.8431175303103908e-10
284,1.379847249294327e-09,3.3011773620083757e-10,1.8952924038264247e-10
285,1.379939764711664e-09,3.300658940402591e-10,1.8954785668846375e-10
286,1.38107682208418e-07,2.5653666777547724e-09,7.173371415259406e-05
287,1.38107682208418e-07,2.5653666777547724e-09,7.173371415259406e-05
288,1.381029325667147e-07,2.565410534898135e-09,7.173388466255545e-05
289,1.380885545186039e-07,2.565061940595533e-09,7.173941787446269e-05
290,1.385853140507222e-07,2.576024333516141e-09,7.123963715425137e-05
291,1.386065607361325e-07,2.559170926450784e-09,7.115288479229711e-05
292,1.38443943848399e-07,2.553084988678716e-09,7.109923713510224e-05
293,1.383377230203374e-07,2.553874877560489e-09,7.118166731115426e-05
294,1.385041886247117e-07,2.55852953873531e-09,7.141128996322644e-05
295,1.346388965671727e-07,2.352397307079196e-09,6.920771958805898e-05
296,1.334421595682462e-07,2.368395251071502e-09,6.957804666012667e-05
297,1.539001763806227e-07,2.465067471770407e-09,6.676098311796364e-05
298,1.539121017765735e-07,2.465822936150106e-09,6.684378972292092e-05
299,1.542066415529722e-07,2.457574991432808e-09,6.691244089094899e-05
300,1.484672956085413e-07,2.481500363665644e-09,6.524144137720301e-05
301,1.469943775161822e-07,2.3778211828597804e-09,6.374049861733227e-05
302,1.450282225484781e-07,2.368141571967132e-09,6.416497237224306e-05
303,1.279469940104173e-07,1.991753366798456e-09,6.412856319974549e-05
304,1.280885098642695e-07,1.988843200431252e-09,6.372952867069622e-05
305,1.264807330531934e-07,2.047109879907514e-09,6.554605298316405e-05
306,1.258136219575531e-07,2.030691684124637e-09,6.599764098440608e-05
307,9.97501656134936e-08,2.419770776388053e-09,7.004307221327198e-05
308,9.976820907203692e-08,2.422223507564595e-09,6.999578752428353e-05
309,9.986996085647324e-08,2.412954680398642e-09,6.928820845050117e-05
310,8.986304683799755e-08,2.5212920227269204e-09,6.603210954285438e-05
311,9.311323380936269e-08,2.409383751216136e-09,6.831899226421984e-05
312,8.666880397603656e-08,2.637295912344287e-09,7.420401360283187e-05
313,1.53795172895137e-07,2.31088516837499e-08,2.8633087167247e-05
314,1.538108642493569e-07,2.311361147370371e-08,2.862352868593676e-05
315,1.54224828824657e-07,2.3078313801069472e-08,2.870595491393264e-05
316,1.393605889997801e-07,2.18499563469486e-08,2.777001366315129e-05
317,1.391780354221937e-07,2.184926984504125e-08,2.774067460658457e-05
318,1.423649664716202e-07,2.167291369935689e-08,2.896510989018654e-05
319,1.55048018055201e-07,2.6768206197123e-08,2.334711595555303e-05
320,1.546215054053694e-07,2.6856273564337174e-08,2.329420562599606e-05
321,1.324596216100275e-07,2.9168869180352117e-08,2.122020489129405e-05
322,1.167973330285806e-07,3.379238898547127e-08,2.033196524207279e-05
323,7.863053813289611e-08,2.6292758442931956e-08,2.06971773797746e-05
324,7.862982098533805e-08,2.6294406931613863e-08,2.069722324199532e-05
325,7.846384358847723e-08,2.6466977701648984e-08,2.081588863763116e-05
326,3.653336455482503e-07,1.350625720574881e-06,7.176756867739326e-06
327,3.652814681374915e-07,1.350980580327436e-06,7.179600173392576e-06
328,3.634886964583718e-07,1.346760863907985e-06,7.121678292185127e-06
329,3.647220656984151e-07,1.419770299704166e-06,6.771739424826202e-06
330,3.637830322327531e-07,1.416515822847778e-06,6.763109699964651e-06
331,3.717536820399832e-07,1.414704915806541e-06,6.749194296484716e-06
332,1.867133931892044e-07,1.13246733356899e-06,5.148663996939975e-06
333,1.751146354929921e-07,1.549377212177185e-06,7.63872888887286e-06
334,1.961523873560375e-07,1.486676607028443e-06,6.779541375447174e-06
335,3.978527580301494e-07,2.784997542452757e-06,0.0003903999091309
336,1.279112684634055e-07,2.29085274948167e-06,3.071700819211091e-06
337,1.305470938907125e-07,2.207770405853828e-06,2.960771841749325e-06
338,8.765163810524396e-09,3.693041027282991e-06,0.0027978673116763
339,4.8031655229321e-06,8.165268996646249e-06,0.0010533522817979
340,5.362213214581136e-07,2.825952789333943e-06,0.0026975306253145
341,2.252497590939652e-08,2.427156622333621e-06,2.417782778130305e-06
342,5.236229632093954e-08,3.218564644666103e-06,0.0002005345692339
343,6.74181814513261e-08,3.654828917430559e-06,0.0001632255304657
344,6.805536134985147e-08,3.976409325025101e-06,0.0001798868468743
345,5.783514171275578e-08,4.194032174004888e-06,0.0001359950122775
346,6.273557395832034e-08,4.205373852915141e-06,0.0001328473287738
347,6.12091492203074e-08,4.407230705471831e-06,0.0001462114328266
348,7.087969480798004e-08,4.634152385783207e-06,0.0001514973255585
349,7.136039631161093e-08,4.575909419688409e-06,0.0001481040971705
350,7.368916332192718e-08,4.456508241102556e-06,0.0001416322180575
351,7.652342926518723e-08,4.385346363257232e-06,0.0001400268841091
352,7.57667664642036e-08,4.332436284380846e-06,0.0001396702150396
353,1.051629365303067e-08,6.130796961425258e-06,0.000357621300923
354,1.565373721423938e-05,3.860975643972435e-05,0.0005664436571446
355,0.0001116572097078,1.724296851494415e-05,0.0030518702135487
356,120.6806550653517,0.0,0.0
357,121.3887895792078,0.0,0.0
358,122.0666963298813,0.0,0.0
359,122.7190892888653,0.0,0.0
360,123.3496942806137,0.0,0.0
361,123.9614816339206,0.0,0.0
362,124.5568814953256,0.0,0.0
363,125.1378487352238,0.0,0.0
364,125.7061972845676,0.0,0.0
365,126.2632135667137,0.0,0.0
366,126.8101669571886,0.0,0.0
367,127.3481138325778,0.0,0.0
368,127.8779985657846,0.0,0.0
369,128.4006866077783,0.0,0.0
370,128.9168420653155,0.0,0.0
371,129.427249287142,0.0,0.0
372,129.9325163504605,0.0,0.0
373,130.4332279919809,0.0,0.0
374,130.9299894238476,0.0,0.0
375,131.4231310282913,0.0,0.0
376,131.9132593877373,0.0,0.0
377,132.4007111546755,0.0,0.0
378,132.8858210427677,0.0,0.0
379,133.368863613793,0.0,0.0
380,133.8500537300659,0.0,0.0
381,134.3295492384282,0.0,0.0
382,134.8074663035318,0.0,0.0
383,135.2838821944648,0.0,0.0
384,135.7588371407763,0.0,0.0
385,136.2323558371602,0.0,0.0
386,136.7044485665578,0.0,0.0
387,137.17511352618,0.0,0.0
388,137.6443535218118,0.0,0.0
389,138.1121711932947,0.0,0.0
390,138.5785741518249,0.0,0.0
391,139.0435849377314,0.0,0.0
392,139.5072373615398,0.0,0.0
393,139.9695849506507,0.0,0.0
394,140.4306988555267,0.0,0.0
395,140.8906680477817,0.0,0.0
396,141.3496031748419,0.0,0.0
397,141.8076305892162,0.0,0.0
398,142.2648888751594,0.0,0.0
399,142.7215320630389,0.0,0.0
400,143.1776968991506,0.0,0.0
401,143.6335558645286,0.0,0.0
402,144.089266371178,0.0,0.0
403,144.5449649284747,0.0,0.0
404,145.0008134714851,0.0,0.0
405,120.6219651263746,112.214547992241,112.1801797529035
406,121.0261237121298,112.719959254412,112.6947958253095
407,121.4286549195114,113.2161818745046,113.1977308177189
408,121.8289014545778,113.7046615670734,113.6910938758691
409,122.2263902927374,114.1864012999914,114.1764026986703
410,122.620801938347,114.6621154681993,114.6547569163878
411,123.0119801249132,115.1323374041731,115.1269106631044
412,123.3997843188516,115.5974841689159,115.5934651350969
413,123.7841100359865,116.0578249165384,116.0548802880348
414,124.1649767144722,116.5136004797299,116.5114356666233
415,124.5423678451097,116.9649846296005,116.9633973259766
416,124.9162989726082,117.4121227152343,117.4109625772102
417,125.2868009723789,117.8551345185031,117.8542634610853
418,125.6538930887945,118.2940915171844,118.2934789244163
419,126.0176339423563,118.729151543243,118.7286570243251
420,126.3780607757542,119.160459720975,119.1598366949389
421,126.7352611550185,119.5877364096938,119.5872991990407
422,127.0892672043679,120.0110049895973,120.0111070955863
423,127.4401079242756,120.4309732800534,120.431054985202
428,129.2593598061904,122.5829910934116,122.5830179485462
429,129.5932234403446,122.9829055868639,122.9829520740922
430,129.9242916126281,123.3794998937437,123.379559975854
431,130.2526686343304,123.7726956037231,123.7727721180559
432,130.5782763618604,124.1627637246482,124.1628031555596
433,130.9012679966668,124.5495177813399,124.5495873368078
434,131.2216749368912,124.9331321883834,124.9331463093503
435,131.5394995116702,125.3136043328364,125.3136382251235
436,131.8547587910677,125.691003376808,125.6910227395003
437,132.1675327964113,126.0653460743152,126.0653879858608
438,132.4779094276118,126.4366528486498,126.4366717685802
439,132.785831400639,126.8050078899431,126.8050162200514
440,133.0914284248962,127.1704011254381,127.1704112494204
441,133.394657722776,127.5329040576907,127.5329158926187
442,133.6956207501603,127.89249401263,127.8924929214642
443,133.9942897066343,128.2493379756582,128.2493465060702
444,134.290755569575,128.6033300793166,128.603347272399
445,134.5850025733356,128.9546007448246,128.9546222516962
446,134.8771140656414,129.3031206022082,129.3031149516055
447,135.1671049535693,129.6489668188267,129.6489279506148
448,135.454955870776,129.9921293453284,129.9921287065542
449,135.7407669897025,130.3327067329152,130.3326849769039
450,136.0245308129233,130.6706330582794,130.6706350371653
451,136.3062927380437,131.0060452063271,131.0060431443668
452,136.5860767560883,131.338907985819,131.3388861693209
453,136.8639114449857,131.6692612776743,131.6692620711579
454,137.1398316561164,131.9971648634306,131.9971042027406
455,137.4138355606666,132.322617824707,132.3226217393201
456,137.6859804818845,132.6456914166695,132.6456540559361
457,137.9562710635834,132.9663580778469,132.9663447926688
458,138.2247467186336,133.2846726895449,133.284672712684
459,138.4914083974307,133.6006995674811,133.6006677117004
460,138.7563302723763,133.9143845636414,133.9143746898184
461,139.0194804085804,134.2258286662996,134.2258229177923
462,139.280919204567,134.5350147148891,134.5350145693694
463,139.5406465482434,134.8420183806101,134.8420272860712
464,139.7987172414843,135.1467722265101,135.1467688372866
465,140.0550945582216,135.4494339393233,135.4494229727454
466,140.3098280033917,135.7499496208596,135.7499398098652
467,140.562970953433,136.0483344436803,136.0483146100143
468,140.8145087866906,136.3446280867458,136.3446208929926
469,141.0644512255285,136.6388757133441,136.6388676158063
470,141.312852931187,136.9310934063331,136.9310431282622
471,141.5597136408798,137.2212669618669,137.2212411028866
472,141.8050277626905,137.5094684123666,137.5094686726369
473,142.0488590663045,137.7956943206488,137.7956441956038
474,142.2912161783291,138.0799642691803,138.079963424562
475,142.5320891952715,138.3622925329587,138.3623117336364
476,142.7715313960333,138.6427621575002,138.6427805163144
477,143.0095242117099,138.9213482841043,138.9213136955125
478,143.2460957265854,139.1980512340687,139.1980431902877
479,143.4813005571733,139.4728939741601,139.4728945162482
480,143.715049347949,139.7459873975017,139.7459794092485
481,143.9475277656613,140.0171902704496,140.0171989399498
482,144.1785551991818,140.2867180659747,140.2867028268521
483,144.4082838187605,140.5544497191702,140.5544325963266
484,144.6366992219712,140.8203783644482,140.8203601470797
485,144.8637981105155,141.0846171361562,141.0846117329145
486,145.0895966471659,141.3471950940535,141.3471936802934
487,145.3141145720383,141.6080608109348,141.6080568099926
488,145.5373576022357,141.8672572436624,141.8672572321294
489,145.759338474557,142.1248242535864,142.1248337026625
490,145.9801136262332,142.3807266038162,142.3807256024255
491,146.1996359797144,142.6350491882642,142.6350221282765
492,146.4179506707311,142.8877437666356,142.8877404613044
493,146.6350623809614,143.1388650808895,143.1388735747275
494,146.8509898128618,143.3884164870097,143.3884313761664
495,147.0657200964975,143.6364602136782,143.6364554515672
496,147.2792927705603,143.8829550499895,143.8829670334258
497,147.4916966873618,144.1279252041426,144.1279405381222
498,147.7029858793053,144.3713594166458,144.3713629884447
499,147.9131200844234,144.613370202471,144.6133765031332
500,148.1221375073177,144.8538623818567,144.8538742017381
501,148.3300198799087,145.0929400179039,145.092950911711
502,148.5368695192616,145.3305094485076,145.3305855866362
503,148.7425511745333,145.566787644892,145.5667627262774
504,148.947196290312,145.8015505193957,145.8015501848373
505,149.1507777306987,146.0349463834619,146.0349255198228
506,149.3532947061267,146.2669092009613,146.2669269098521
507,149.5547352272376,146.4975785186225,146.4975809583483
508,149.7551627894231,146.7268511838531,146.7268670865586
509,149.9545639965218,146.9547679742219,146.9547744916943
510,150.1529201112162,147.1813965753181,147.1813967154274
511,150.3502897486497,147.4066788364857,147.4066774199343
512,150.5466374596149,147.6306858656826,147.6306747658498
513,150.7420139267942,147.8533349598535,147.8533477750857
514,150.9363831480201,148.074769470699,148.0747638302875
515,151.1297850583491,148.2949109622254,148.2949159335684
516,151.3222125941713,148.513818185747,148.5138260895716
517,151.5136960841962,148.7314235897544,148.7314398905341
518,151.7042120610653,148.9478737002109,148.9478663258944
519,151.8938092305755,149.1630574306409,149.163042420384
520,152.082459432924,149.3770291993138,149.3770327465469
521,152.2701759034683,149.5898184968481,149.5898299045553
522,152.4569917553255,149.8013893815327,149.801400213171
523,152.6428732264973,150.0118534926136,150.0118533207975
524,152.8278713975843,150.2210830549363,150.2210854127357
525,153.0119734455382,150.4291791791978,150.4291798065416
526,153.1951229140002,150.6361702740782,150.6361766554952
527,153.3774906329905,150.8419594445272,150.8419663446925
528,153.5589458979297,151.0466583804242,151.0466484486785
529,153.7395226581031,151.2502346037418,151.2502588231619
530,153.9192519425888,151.4527077052018,151.4526950083721
531,154.0981381843513,151.6540707392428,151.6540675223655
532,154.2761633382665,151.8543515594075,151.8543860129414
533,154.4533388479006,152.0535961179112,152.0536359738621
534,154.6296758396269,152.2517737319407,152.2517637484991
535,154.805202081187,152.4488659424239,152.44886131949
536,154.9799306438972,152.6449009128145,152.6448689001126
537,155.1538304064132,152.8398962938445,152.8399408265086
538,155.3268622547807,153.0338924762516,153.0339451258968
539,155.4991538050079,153.2268694317885,153.2268687826618
540,155.670632560693,153.418819366914,153.4188201584105
541,155.8413191527837,153.6097499405134,153.6097937342707
542,156.0112451943872,153.7996893465481,153.7997111072013
543,156.1803764233416,153.9886691567811,153.9886668399005
544,156.3487317241712,154.176656470057,154.176653954321
545,156.5163125767649,154.3636774172534,154.363656133981
546,156.683150678638,154.5497102232772,154.5497149267769
547,156.8492369216579,154.7347971375238,154.7348320379016
548,157.0145584562532,154.9189444516497,154.9189546323921
549,157.1791427183552,155.102154546404,155.1021586797836
550,157.3429812763936,155.2844317592402,155.2844362104122
551,157.5061013899628,155.4657531756986,155.4658031099804
552,157.6684753191512,155.6462129938953,155.6462215995362
553,157.8301371610655,155.8257150816284,155.8257663798385
554,157.9910696845282,156.0043696880904,156.0043694975191
555,158.1513019072219,156.1820587484351,156.1821277085977
556,158.3108116134002,156.3589040609304,156.3589588343079
557,158.4696311195719,156.5348588784716,156.5349159548737
558,158.6277302111692,156.7099747961991,156.7099961636054
559,158.7851715177122,156.8841500524118,156.884202903409
560,158.9418922682106,157.0575133024109,157.0575870189139
561,159.0979442478505,157.2300107930807,157.2300874968343
562,159.2533142095678,157.4017211634447,157.4016853390285
563,159.4080094863851,157.5725377845868,157.5724963074567
564,159.5620287830905,157.7425012772896,157.7424893269425
565,159.7153754291679,157.9116481991682,157.9116743881581
566,159.8680850022621,158.0799905810287,158.0799815794999
567,160.020125578132,158.2475165229184,158.2474722533964
568,160.1714982145728,158.4142173713891,158.4141774672328
569,160.3222361222049,158.5801220745654,158.5800968470596
570,160.4723265925813,158.745229697437,158.745198115778
571,160.6217802115069,158.9095393353138,158.9095144341597
572,160.7705917852433,159.073069832187,159.0730492296314
573,160.9187798759272,159.2358102714506,159.2358035937884
574,161.0663274738843,159.3977944660725,159.3977839301824
575,161.2132599388834,159.5589976265788,159.5589905441597
576,161.3595573069703,159.7194340563519,159.7194518549161
577,161.5052520802932,159.8791531305145,159.8791473203796
578,161.6503442760625,160.0380738722331,160.038068971485
579,161.7948090867824,160.1962743610767,160.1962763604558
580,161.9386915053232,160.3537233993654,160.3536954584054
581,162.0819588475261,160.5104121676377,160.5104244529225
582,162.2246206167206,160.6664244919582,160.6664066886578
583,162.3667011437108,160.8216845560877,160.8216767005619
584,162.5081919130027,160.9762169575024,160.9762209964161
585,162.6490995759448,161.1300489900474,161.1300289996963
586,162.7894172721845,161.2831644652931,161.2831505672766
587,162.9291570182519,161.4355806026469,161.435562652468
588,163.0683171436114,161.587280238537,161.5873053463808
589,163.2069203316969,161.7382974750681,161.7382988100043
590,163.3449444992548,161.8886280105439,161.8886297784879
591,163.4823962979436,162.038270994075,162.0382738860918
592,163.6192952404211,162.1872417146217,162.1872344737296
593,163.755649216715,162.3355201485313,162.3355195108966
594,163.8914233223257,162.4831366644151,162.48313447876
595,164.0266534295095,162.6300912129517,162.6300886707921
596,164.1613448041001,162.7763721049245,162.7763726901487
597,164.2954880727324,162.9220057442564,162.9219992928203
598,164.4290824399096,163.0669832595055,163.066981736861
599,164.5621406557567,163.2113087195328,163.2113058834483
600,164.6946619926767,163.3549931206666,163.354990465812
601,164.826639802734,163.4980444020975,163.4980402807587
602,164.9581147549926,163.6404428358939,163.6404462385345
603,165.0890448807853,163.7822275349149,163.7822153436238
604,165.219458011232,163.9233726242095,163.9233689683047
605,165.3493473407258,164.0639028136624,164.0638965794638
606,165.4787237946669,164.203808163575,164.2038060872226
607,165.6075752755524,164.3430996545194,164.3430932794539
608,165.7359290602027,164.4817766262096,164.4817728568979
609,165.8637681840227,164.6198501152345,164.6198452069005
610,165.9911077609439,164.757319011951,164.7573070815562
611,166.1179311570248,164.8941923930634,164.8941855703964
612,166.2442585481975,165.0304656998351,165.0304676986449
613,166.3700906725736,165.1661518453639,165.1661507897554
614,166.4954327552057,165.3012420874599,165.3012464245201
615,166.6202766923142,165.4357582245905,165.4357598994574
616,166.744633527744,165.5696927912953,165.5696900040958
617,166.8685032684026,165.7030612933054,165.7030330423566
618,166.9918880831397,165.8358323120684,165.8358306737
619,167.1147960559332,165.9680457443367,165.9680426051945
620,167.2372224026205,166.0996865815852,166.0996851912909
621,167.359173881329,166.2307805200627,166.2307767833417
622,167.4806541896928,166.3613055625751,166.3613040141771
623,167.6016613287222,166.491281461677,166.4912837294146
624,167.7221975332427,166.6206992050666,166.620698647838
625,167.8422693282404,166.7495769431882,166.7495656079854
626,167.9618800368657,166.8779024156464,166.8778983719494
627,168.0810305995882,167.0056940471821,167.0056799563029
628,168.1997252319724,167.1329311036527,167.1329341860909
629,168.3179599142269,167.2596510866485,167.2596433210288
630,168.4357425042679,167.3858338540823,167.3858219064181
631,168.5530768392937,167.5114858809218,167.5114738307453
632,168.6699573642614,167.636611971998,167.6366072696639
633,168.786397618892,167.7612150132405,167.7612153053234
634,168.9023910705245,167.8853043563657,167.885298389196
635,169.0179469986002,168.0088614256256,168.0088848486659
636,169.1330504446938,168.1319302981406,168.1319386544821
637,169.2477376684335,168.2544954526711,168.2544702911473
638,169.3619811571944,168.3765337392629,168.3765110848476
639,169.4757952746833,168.4980487323179,168.4980611168501
640,169.5891710987988,168.6191122987061,168.6190920592069
641,169.7021219430587,168.7396548987043,168.7396321096844
642,169.8146522573755,168.8596945488326,168.8596910183672
643,169.9267522477253,168.9792508314659,168.9792427371829
644,170.0384422879302,169.0982991490135,169.0983157272663
645,170.1496960151239,169.216886852494,169.216912072675
646,170.2605490520886,169.3350002880725,169.3349803583279
647,170.3709798325485,169.4526153503942,169.4525984415137
648,170.4809997065669,169.5697601578812,169.5697392009612
649,170.5906058347403,169.6864270983559,169.6864054272356
650,170.6998032843795,169.8026113649744,169.8026220414715
651,170.8086017017743,169.9183439508934,169.9183259016318
652,170.916993408794,170.0335964737461,170.0335913971313
653,171.0249747412873,170.1483941138955,170.1483847535172
654,171.1325749957395,170.2627216997629,170.2627130700676
655,171.2397599059174,170.3766033750253,170.3765856011604
656,171.3465518704639,170.4900148994698,170.490013372039
657,171.4529550518461,170.6029863681226,170.6029741797747
658,171.5589596804905,170.715497637989,170.7154929543836
659,171.6645757352581,170.8275646100793,170.8275627743466
660,171.7698006904187,170.9391885536638,170.9391838928719
661,171.8746482656845,171.0503675417558,171.050356756556
662,171.9791090927529,171.1611016905064,171.1610987045393
663,172.0831833891013,171.2714034112271,171.2713930933061
664,172.1868826588818,171.3812611121332,171.381260515239
665,172.2901929641912,171.4906959981457,171.4906897196765
666,172.3931303672083,171.5997003886459,171.5996875468141
667,172.4957025385418,171.7082736204315,171.7082556703857
668,172.5978839045945,171.8164229458099,171.8164058117626
669,172.6997051943346,171.924107182418,171.9241583636636
670,172.8011574417068,172.0314361378603,172.0314251197987
671,172.9022370285292,172.1383254316057,172.138300791339
672,173.002952624244,172.244796283752,172.2447633327813
673,173.1033033220328,172.3508413008181,172.3508212652584
674,173.2032930821317,172.4564802541912,172.4564533975337
675,173.302924135052,172.5617011700193,172.5616846542575
676,173.4021913852653,172.6665163985706,172.6665154326954
677,173.5011060863458,172.7709413696737,172.7709207403332
678,173.5996581612303,172.8749594948048,172.874922798689
679,173.6978635642682,172.9785630259832,172.9785484573574
680,173.7957112174493,173.0817762963959,173.0817482033281
681,173.8932121255072,173.1845712138061,173.1845864291221
682,173.9903656068975,173.2870080689642,173.2869892870749
683,174.087164154199,173.3890473376531,173.3890060376348
684,174.1836272937631,173.49066221475,173.4906601951126
685,174.2797451797282,173.5919133508327,173.5918927852582
686,174.3755139396702,173.692786785842,173.6927682118439
687,174.470936669283,173.7932621936854,173.7932480121929
688,174.5660375753062,173.8933584807445,173.8933355710698
689,174.6607972159368,173.9930659495029,173.9930542194826
690,174.7552154497261,174.0924095635009,174.0923872656499
691,174.8492994067404,174.1913691395834,174.1913508530679
692,174.9430540157194,174.2899469063732,174.2899525865786
693,175.0364752524602,174.3881647526217,174.3881617351568
694,175.1295699156323,174.4860130651431,174.4859966370384
695,175.2223432428192,174.5834756616118,174.5834793183816
696,175.3147719927157,174.6805959273022,174.680592031265
697,175.4068920204076,174.7773318400565,174.7773275889835
698,175.4986766601952,174.8737306343601,174.8737150552116
699,175.5901378475907,174.9697484258973,174.9697390597155
700,175.6812872367117,175.0653995957503,175.0654030581517
701,175.7721211469757,175.1606993306945,175.160702097671
702,175.8626297984992,175.2556570969421,175.255656871906
703,175.9528240654624,175.3502547788789,175.3502545106249
704,176.0427038252653,175.4444999349821,175.4445006699605
705,176.1322679505976,175.5383969884232,175.5383927267374
706,176.2215270399755,175.6319431591969,175.6319425992192
707,176.3104706385837,175.725143505999,175.7251458892924
708,176.3991072580669,175.8179996778203,175.8180029519255
709,176.4874323911075,175.9105062386708,175.9105294993277
710,176.5754618626289,176.0026856507693,176.0026896637297
711,176.6631789057717,176.0945227706731,176.0945221844549
712,176.7505910883815,176.1860190309903,176.1860251743312
713,176.8377080706336,176.2771813641348,176.2771787840434
714,176.9245208508032,176.3680058051279,176.3680071231821
715,177.0110331491295,176.4584964744526,176.4585029873701
716,177.0972493890072,176.5486624945035,176.548655834074
717,177.1831664123036,176.6385076341165,176.6384923322643
718,177.2687963585193,176.7280009295035,176.7280078660873
719,177.3541224909415,176.8171909022493,176.817184639386
720,177.4391624440065,176.9060426556785,176.9060430321815
721,177.523909870136,176.9945758864452,176.9945750095456
722,177.6083651592557,177.0827913564297,177.0827880581587
723,177.6925348143441,177.170682406877,177.1706840540242
724,177.7764156601136,177.2582605240017,177.2582591286784
725,177.8600129480434,177.3455155300796,177.3455222269149
726,177.9433223387742,177.4324650072177,177.4324620507796
727,178.0263469063318,177.5190928488376,177.5190983914325
728,178.1090935864079,177.6054158422795,177.6054162634133
729,178.191556953359,177.6914248701648,177.6914306045208
730,178.2737412405257,177.7771292238885,177.7771278031197
731,178.3556451914731,177.8625343955554,177.8625151340925
732,178.4372827028334,177.9476166007025,177.9475971193298
733,178.5186286236673,178.032402408018,178.0323905235466
734,178.5997060218216,178.116877470261,178.1168785234516
735,178.680512233155,178.2010575358794,178.2010560786211
736,178.7610455060402,178.2849488715248,178.2849356173753
737,178.8413030348467,178.3685152862124,178.3685345411296
738,178.9212976694795,178.4518032316155,178.4518168252907
739,179.0010151350845,178.5347975803646,178.5348042647124
740,179.0804728161425,178.6175045900933,178.617493810595
741,179.159660331584,178.6998984304295,178.6999063660853
742,179.2385797924484,178.782021716019,178.7820122613675
743,179.3172402668384,178.8638446303264,178.8638375168659
744,179.3956389027666,178.945378967096,178.9453747349981
745,179.4737707983648,179.0266152560814,179.0266321699706
746,179.5516473390814,179.1075935278865,179.1075752199738
747,179.6292628578179,179.188272109473,179.1882675326972
748,179.7066141818003,179.2686675064106,179.2686588109685
749,179.7837175305536,179.3487740011257,179.3487694898791
750,179.860561442564,179.4286118784148,179.4286070691134
751,179.9371438221918,179.5081666202359,179.5081634741865
752,180.0134777983411,179.5874439137101,179.5874421431094
753,180.0895573782085,179.6664431712614,179.6664475810682
754,180.1653859217311,179.7451706565046,179.7451711508091
755,180.2409627664547,179.8236230513748,179.8236241812083
756,180.3162886261424,179.9018030357293,179.9018051363913
757,180.3913697323818,179.9797118131626,179.9797124679031
758,180.4662010277323,180.0573524419703,180.0573525072687
759,180.5407829139618,180.1347225568052,180.134727585006
760,180.6151265738784,180.2118241195908,180.2118278793993
761,180.6892200097914,180.2886646635476,180.2886636177936
762,180.7630740783926,180.3652367960498,180.3652347215392
763,180.8366864601286,180.4415446838895,180.441543475087
764,180.9100540153267,180.5175883802643,180.5175894102228
765,180.9831817585288,180.5933731821383,180.5933811719638
766,181.0560750815452,180.6689013725746,180.6688971280877
767,181.1287207590445,180.7441689931293,180.7441677859469
768,181.2011360916478,180.8191765122485,180.8191771907884
769,181.273312806169,180.8939302350084,180.8939300255832
770,181.3452577931529,180.9684254651387,180.9684270166761
771,181.4169644515788,181.042668400263,181.0426704012579
772,181.4884418610905,181.1166583203716,181.1166594530597
773,181.5596853794474,181.1903995984348,181.1903952320848
774,181.6306967352731,181.2638839534056,181.2638853748247
775,181.7014770878671,181.3371231679053,181.3371255114216
776,181.7720304761339,181.4101138728804,181.4101144850025
777,181.8423532207095,181.4828550321195,181.482859032072
778,181.9124509093557,181.5553527963107,181.5553537078708
779,181.9823214266091,181.6276057958453,181.6276045703399
780,182.0519642480869,181.6996150617531,181.6996125607112
781,182.1213866971482,181.7713787147241,181.7713761774227
782,182.1905835804597,181.8428994310771,181.8429017250346
783,182.259557323589,181.9141835478747,181.9141851926863
784,182.32830725223,181.9852288127559,181.9852288421428
785,182.3968402083514,182.0560333723567,182.0560317585138
786,182.4651508848968,182.1266000633429,182.1266019683973
787,182.5332420088083,182.1969318310682,182.196933998386
788,182.6011182499152,182.2670255024472,182.2670298546155
789,182.6687748205219,182.3368919300383,182.3368914021623
790,182.7362143149053,182.4065188591112,182.4065212758444
791,182.8034387046518,182.4759115291943,182.4759238170909
792,182.8704515162363,182.5450813853092,182.5450833749501
793,182.9372463172689,182.6140209173969,182.614017458404
794,183.0038355903017,182.6827230525453,182.6827250835145
795,183.0702043770822,182.7512023495235,182.7512064600163
796,183.1363664021362,182.8194547079665,182.8194563776795
797,183.2023178343793,182.887482653136,182.8874798479447
798,183.2680606515593,182.9552803377661,182.9552822151568
799,183.3335937962326,183.0228582609094,183.0228580029835
800,183.3989201862282,183.0902102166416,183.0902168458103
801,183.464038938906,183.1573426487175,183.1573440902299
802,183.5289522815268,183.2242528855864,183.224259017199
803,183.5936605192379,183.290944146112,183.2909471371892
804,183.6581646805481,183.3574166359581,183.3574180139348
805,183.7224667747986,183.4236700615182,183.4236698345786
806,183.7865636243487,183.4897056539718,183.4897084544762
807,183.85046109271,183.5555253457531,183.5555266470637
808,183.9141559977729,183.6211284463163,183.6211271415791
809,183.9776517286714,183.6865213245106,183.6865204278554
810,184.0409496045975,183.7516978810506,183.7516963648231
811,184.1040454803061,183.8166617274284,183.8166631631165
812,184.1669458560101,183.8814133499735,183.8814158111797
813,184.2296483496949,183.9459562872085,183.9459560398078
814,184.2921561464573,184.0102880197548,184.0102889184054
815,184.3544663414608,184.0744122365513,184.0744131236409
816,184.4165830426059,184.1383236701451,184.1383314503883
817,184.4785077867688,184.2020337201462,184.2020380463007
818,184.5402368295677,184.2655374381058,184.2655381136452
819,184.6017754275478,184.3288344499062,184.3288342598136
820,184.6631186472048,184.3919272437208,184.3919290953254
821,184.7242794121562,184.4548137468691,184.4548155749446
822,184.7852448038397,184.5174999283894,184.5175026534132
823,184.8460197235822,184.5799871445727,184.5799854297766
824,184.9066105287438,184.6422687679749,184.6422694618485
825,184.9670119814193,184.7043514208519,184.704353234348
826,185.0272241437378,184.766235412731,184.7662380124355
827,185.0872535950185,184.8279204767277,184.8279239592932
828,185.1470960265976,184.889409906779,184.889411036268
829,185.2067554767182,184.9507005286831,184.9507020240803
830,185.2662289605472,185.0117961942931,185.0117971240833
831,185.3255193915375,185.0726953984651,185.072698874804
832,185.3846287674617,185.1334023553722,185.1334041081238
833,185.4435557906312,185.1939145007127,185.1939158376989
834,185.5023025996679,185.2542376288385,185.2542355164688
835,185.5608641162519,185.3143650302365,185.3143648597355
836,185.6192520622134,185.3743014546983,185.3743013722472
837,185.6774579495047,185.4340485976533,185.4340486534824
838,185.735486396246,185.4936063133361,185.4936071211057
839,185.7933372385051,185.5529625583983,185.552992086678
840,185.8510135457322,185.6121549436888,185.6121592820075
841,185.9085097501076,185.67115356729,185.6711476179111
842,185.9658336493813,185.7299596168358,185.7299617993704
843,186.0229822144561,185.7885826309242,185.7885823813479
844,186.0799551054596,185.8470204737002,185.8470215920096
845,186.1367571824008,185.905273330003,185.9052765048646
846,186.1933854975991,185.9633440294502,185.963346961704
847,186.2498400953815,186.0212366636777,186.0212331358601
848,186.3061245807977,186.0789422654214,186.0789417537664
849,186.3622399516935,186.1364681943362,186.1364673601556
850,186.4181847029193,186.1938123807606,186.1938128706493
851,186.4739585694907,186.2509820105547,186.250978798302
852,186.5295647371678,186.3079681951954,186.307968315536
853,186.5850031933784,186.3647774512849,186.3647785116837
854,186.6402720861777,186.4214126600192,186.4214113360571
855,186.6953771035037,186.477867451492,186.4778675212527
856,186.7503167190841,186.5341464894063,186.5341485033079
857,186.8050880955025,186.590251069735,186.5902537050521
858,186.8596958918627,186.6461851812169,186.6461850019135
859,186.9141378784763,186.701942577488,186.701943179219
860,186.9684195554087,186.7575270931694,186.7575295184494
861,187.0225340530262,186.8129406162027,186.8129403521532
862,187.0764904345106,186.8681805288115,186.8681819964547
863,187.1302841586603,186.9232518029508,186.9232522624511
864,187.1839150329784,186.9781530352925,186.9781526177971
865,187.2373877155472,187.0328829031306,187.0328858219858
866,187.2906996771582,187.087445491079,187.087447462281
867,187.3438554560546,187.1418340538651,187.1418436998788
868,187.3968466155256,187.196068242,187.1960678639862
869,187.4496817705397,187.2501291150476,187.2501283469491
870,187.5023623629519,187.3040230674465,187.3040223191291
871,187.5548831887056,187.3577517972033,187.3577533406731
872,187.6072505640781,187.4113156324454,187.4113161732162
873,187.6594581324768,187.4647136412468,187.464716984576
874,187.7115158741657,187.5179539840969,187.517953841338
875,187.7634162998825,187.5710298858854,187.5710287345662
876,187.8151636693072,187.6239405853444,187.6239430210976
877,187.8667561534377,187.6766946246512,187.6766938236811
878,187.9182002784546,187.7292824454885,187.7292821746875
879,187.9694896254783,187.7817116325094,187.7817164801447
880,188.0206280954023,187.8339844035488,187.8339853892022
881,188.0716178970706,187.8860950092474,187.8860969725198
882,188.1224512387906,187.9380512339663,187.9380512154306
883,188.1731382943598,187.9898490262645,187.9898476767882
884,188.2236767983281,188.0414865650635,188.0414879722786
885,188.2740668779524,188.0929699417838,188.0929703702644
886,188.3243060770719,188.1442983535116,188.1442998305249
887,188.3744025905877,188.1954697793098,188.1954730137404
888,188.4243479806028,188.2464890947832,188.2464908481241
889,188.4741484235988,188.2973536391937,188.2973548437468
890,188.5238025091556,188.348066222164,188.3480659775456
891,188.5733108267099,188.398623903644,188.398625150023
892,188.6226776266229,188.4490312791778,188.4490312215975
893,188.6718960613262,188.4992864493016,188.4992869393215
894,188.7209725427501,188.5493901619906,188.549392289257
895,188.7699059820716,188.5993465529044,188.599346423884
896,188.8186962753055,188.6491500887492,188.64915235619
897,188.86734753776,188.6988054983638,188.6988055184425
898,188.915853683136,188.7483133312867,188.7483146247912
899,188.9642191707638,188.7976732170172,188.7976750621247
900,189.0124447335895,188.8468846316816,188.8468891255208
901,189.0605306286105,188.8959504124686,188.8959530259633
902,189.1084764950345,188.9448695646034,188.9448717672101
903,189.1562843919064,188.9936457074629,188.993648465706
904,189.2039529911886,189.0422738895039,189.0422746446847
905,189.2514840010753,189.0907567115395,189.090760762056
906,189.2988794474477,189.1390966823164,189.1390998584183
907,189.3461354997295,189.1872951343682,189.1872982099096
908,189.3932549694721,189.2353523532092,189.2353515197415
909,189.4402411500027,189.2832626436166,189.2832638071211
910,189.4870908293426,189.3310330206469,189.3310350963312
911,189.533805791934,189.3786631693215,189.3786647846766
912,189.5803855696612,189.426151583918,189.426153574419
913,189.626831179527,189.4735022000392,189.4735023871995
914,189.6731451504578,189.5207115563823,189.5207116839473
915,189.719323796155,189.5677812292672,189.5677840753738
916,189.7653747058822,189.6147127549725,189.6147147727089
917,189.8112869470158,189.6615069547404,189.6615122327059
918,189.8570730927115,189.7081649051838,189.7081671800838
919,189.902728523287,189.7546854667427,189.7546862934352
920,189.9482497513169,189.8010689151943,189.8010712011232
921,189.9936425930907,189.8473171975092,189.8473204233795
922,190.03890501037,189.8934311053441,189.8934331196384
923,190.084040420564,189.9394086319816,189.9394127251044
924,190.1290468169114,189.985252445453,189.9852556230151
925,190.1739248430389,190.0309633778593,190.030965984423
926,190.21867559149,190.0765443888858,190.0765398798796
927,190.2632977422673,190.1219915447539,190.1219813822922
928,190.3077939410092,190.1673048218239,190.16729148865
929,190.3521641315392,190.2124830386448,190.2124757279435
930,190.3964099529328,190.2575321610394,190.2575266332435
931,190.4405291774426,190.3024518497629,190.3024424296572
932,190.4845217298992,190.3472405710072,190.3472335674817
933,190.5283938355708,190.3919007905027,190.3918915128938
934,190.5721394590936,190.4364282604391,190.4364244252103
935,190.6157607215528,190.4808302815142,190.4808234342692
936,190.6592600647153,190.5251026120415,190.5250964393369
937,190.7026364330925,190.569246890773,190.569243661955
938,190.7458921439191,190.6132725289284,190.6132530086624
939,190.7890236788217,190.6571576736101,190.6571501743099
940,190.8320369684838,190.7009221996715,190.7009146640451
941,190.8749261056688,190.7445675763039,190.7445487388104
942,190.9176968048332,190.7880770965166,190.788068537971
943,190.9603456919596,190.8314678664917,190.8314574207708
944,191.0028773623584,190.8747286126165,190.874722097987
945,191.0452891071306,190.9178693957412,190.9178621543955
946,191.0875812974163,190.9608860256524,190.9608809687379
947,191.1297545709793,191.0037792553481,191.0037753545418
948,191.1718129731001,191.0465513923648,191.0465444324219
949,191.2137528915475,191.0892043582276,191.0891914343088
950,191.2555752943958,191.1317303538115,191.1317205557409
951,191.2972832510687,191.1741427608504,191.174122182984
952,191.3388697988111,191.2164165454781,191.216418720232
953,191.3803462011848,191.2585850042545,191.2585784792674
954,191.4217024994446,191.3006329233368,191.300624309307
955,191.4629473043867,191.3425577817853,191.3425514965708
956,191.5040763537206,191.3843640602794,191.3843589784297
957,191.5450920372337,191.4260532840364,191.426046825543
958,191.5859925092316,191.4676236951051,191.4676177296522
959,191.6267811645084,191.5090764744346,191.5090693842856
960,191.6674565532391,191.5504127778563,191.5504059224341
961,191.7080174772933,191.5916326942514,191.5916252529788
962,191.7484673735971,191.6327343922371,191.6327289706335
963,191.7888069196304,191.673720613334,191.6737152277303
964,191.8290356006002,191.7145918475892,191.7145877633475
965,191.8691525122196,191.7553432233445,191.7553460905413
966,191.9091574121905,191.7959907620119,191.7959823688853
967,191.9490511071315,191.8365255442189,191.8365058257504
968,191.9888385776563,191.8769384032393,191.8769176720338
969,192.0285156950298,191.9172287914394,191.9172278080714
970,192.0680831759056,191.9574190245804,191.9574100476806
971,192.1075420075614,191.9974952715805,191.9974845169806
972,192.1468925655383,192.0374575053509,192.0374465616816
973,192.1861365043502,192.0773054627244,192.0772980548433
974,192.2252713563311,192.1170468137142,192.1170338356646
975,192.26430080157,192.1566734833862,192.1566652281051
976,192.3032235907,192.1961909867873,192.1961820309341
977,192.3420377376962,192.2355987575822,192.235590520735
978,192.3807478120466,192.274897549241,192.2748881224878
979,192.4193522216988,192.3140881001747,192.3140727484681
980,192.45785172346,192.3531643392903,192.353156648548
981,192.4962446615912,192.3921387403551,192.3921242543599
982,192.5345361537456,192.4310044995002,192.4309830621136
983,192.5727199349551,192.4697532458692,192.4697456724394
984,192.6108015552545,192.5084004909371,192.5083932107644
985,192.648779205598,192.5469418365583,192.5469350232009
986,192.6866549068653,192.5853787734635,192.5853653594563
987,192.724426504225,192.6237044403611,192.6236961590704
988,192.762097326569,192.6619234793573,192.6619200137724
989,192.7996656405362,192.7000424094956,192.700035634372
990,192.837132305586,192.7380538816436,192.738047254328
991,192.8744990133976,192.7759523858227,192.7759596590182
992,192.9117629361914,192.8137630980428,192.8137563053043
993,192.9489260224406,192.8514615851194,192.8514554597486
994,192.9859896559006,192.8890571280666,192.8890504633281
995,193.0229531661084,192.9265486759605,192.9265430759899
996,193.0598173819416,192.9639372125218,192.9639314476799
997,193.0965828709356,193.0012233340245,193.0012177876038
998,193.1332493123641,193.0384134973019,193.0383975394663
999,193.1698187915208,193.0754892615996,193.0754851939136
1000,193.2062822816883,193.1124695987118,193.1124667616388
1001,193.2426583471981,193.1493494935829,193.1493492517019
1002,193.278932479663,193.1861293107503,193.1861286180535
1003,193.3151096074345,193.2228092607302,193.2228073800984
1004,193.3511911266719,193.2593875445008,193.2593866682082
1005,193.3871741018862,193.2958681677433,193.2958664674233
1006,193.4230618358576,193.3322489014136,193.332246691719
1007,193.45885360549,193.3685300737329,193.3685285543397
1008,193.4945505512,193.4047129669578,193.404711447712
1009,193.5301518842113,193.4407981152298,193.4407959664912
1010,193.5656585437248,193.4767840581307,193.4767835192112
1011,193.6010689484209,193.5126748773981,193.5126732005847
1012,193.6363873211655,193.5484669815982,193.548464967537
1013,193.6716107755826,193.5841627188808,193.5841604560362
1014,193.7067410586152,193.6197612887126,193.6197592140506
1015,193.7417778522791,193.6552651924742,193.6552625507041
1016,193.7767229773148,193.6906693949316,193.6906712405983
1017,193.811574464822,193.7259834802726,193.725980313927
1018,193.8463320971207,193.7611992892743,193.7611989311773
1019,193.8810004115519,193.7963221937658,193.796318012355
1020,193.9155758467425,193.8313472723129,193.8313471464933
1021,193.9500605961824,193.8662821637286,193.8662792374206
1022,193.9844538203445,193.9011196808971,193.9011182396488
1023,194.0187553204124,193.9358665265562,193.9358646619747
1024,194.052966910134,193.9705191749975,193.9705165731436
1025,194.0870890114098,194.0050788428905,194.0050762434661
1026,194.121121101722,194.039544839507,194.0395444902894
1027,194.1550635411782,194.0739212584612,194.0739190414834
1028,194.1889168945172,194.1082044132091,194.1082017248938
1029,194.2226819728857,194.1423952802851,194.1423937134775
1030,194.2563570253326,194.1764961199319,194.176493951526
1031,194.289943950681,194.210505739363,194.2105038327668
1032,194.3234436778154,194.2444247428386,194.2444220649419
1033,194.356854923128,194.278253429874,194.2782511116881
1034,194.3901796846783,194.3119919926589,194.3119895431169
1035,194.4234163715784,194.3456418630029,194.3456386489789
1036,194.4565665876716,194.3792003770047,194.3791982133562
1037,194.4896298425103,194.4126708055431,194.412668888385
1038,194.5226076923979,194.4460529130076,194.4460499997374
1039,194.5554987300638,194.479345947244,194.4793440641597
1040,194.5883045787299,194.512551241628,194.5125492324781
1041,194.6210251495883,194.5456689495968,194.5456662253566
1042,194.6536596776632,194.578698648014,194.5786966156988
1043,194.6862103471316,194.6116412960623,194.6116391385166
1044,194.718675907143,194.6444968378037,194.6444947636596
1045,194.7510569015832,194.677265874989,194.6772640803304
1046,194.7833545405279,194.709948927086,194.709946372508
1047,194.8155690525519,194.7425448015836,194.7425431239458
1048,194.8477003761154,194.7750562500961,194.7750529363303
1049,194.8797460287457,194.807483203258,194.807478457766
1050,194.911709990091,194.8398221179845,194.8398208704454
1051,194.943591543418,194.8720775692709,194.8720751683048
1052,194.9753908494777,194.9042485093735,194.9042459342458
1053,195.0071079304367,194.9363359915722,194.9363323075631
1054,195.0387437530407,194.9683374210687,194.9683349921682
1055,195.0702969271668,195.0002561348228,195.0002541029157
1056,195.101769134776,195.0320918092213,195.0320897560684
1057,195.133161118507,195.0638436101835,195.0638431490371
1058,195.1644721303036,195.095512661039,195.0955111275791
1059,195.1957031276371,195.1270990475788,195.1270983360076
1060,195.2268531823555,195.1586031295627,195.1586024274735
1061,195.2579230516486,195.1900260492131,195.1900260129635
1062,195.2889135762871,195.2213668999764,195.2213651457161
1063,195.3198253235756,195.2526258034443,195.2526233817651
1064,195.3506568280907,195.2838040233553,195.2838015414812
1065,195.381410345339,195.3149006747043,195.3148986961432
1066,195.4120844344471,195.3459179238307,195.3459160258163
1067,195.4426805307266,195.3768526032917,195.3768512190166
1068,195.4731989280808,195.4077081589371,195.4077066993974
1069,195.5036392008725,195.4384841858123,195.4384824693593
1070,195.5340016337105,195.4691804414637,195.4691788666203
1071,195.5642869533568,195.499797596023,195.4997957504441
1072,195.5944952371298,195.5303371868492,195.5303318756531
1073,195.6246263661176,195.5607947185492,195.5607921294191
1074,195.654681696719,195.5911758433556,195.5911723441266
1075,195.6846590529601,195.6214755120968,195.6214775627325
1076,195.714563843471,195.6517007094179,195.6517004277529
1077,195.7443882513188,195.6818479622657,195.6818459054573
1078,195.7741390414866,195.7119181311741,195.7119142855049
1079,195.8038146556429,195.7419078903215,195.7419074916304
1080,195.8334143579584,195.7718233009218,195.7718221899387
1081,195.8629400069165,195.8016609364607,195.8016601819426
1082,195.8923905469155,195.8314231258551,195.8314217089921
1083,195.9217669366602,195.8611082770484,195.8611073089387
1084,195.9510690865106,195.8907177540574,195.8907166943193
1085,195.980297706221,195.9202512687289,195.9202497713709
1086,196.0094522436582,195.9497101069353,195.9497083574401
1087,196.0385327359726,195.9790929686629,195.9790921504431
1088,196.0675407011564,196.00840162523,196.0083998676538
1089,196.0964753880056,196.0376339050635,196.0376342668822
1090,196.1253386791849,196.0667932823326,196.0667920780577
1091,196.1541304478732,196.0958786308164,196.0958788422908
1092,196.1828460450919,196.1248885625877,196.1248876433712
1093,196.2114923675491,196.1538256334612,196.1538247475355
1094,196.2400655455553,196.1826888048199,196.1826876929624
1095,196.2685678416461,196.2114800620381,196.2114779560265
1096,196.2969979121873,196.2401969393007,196.2401957144748
1097,196.3253570968375,196.2688406508106,196.2688403650838
1098,196.3536471371684,196.2974116774577,196.2974132704325
1099,196.3818644533869,196.3259127778925,196.3259115876272
1100,196.4100129708592,196.3543396766048,196.3543395005842
1101,196.4380898300606,196.3826954150352,196.3826959202777
1102,196.4660967372465,196.4109801233735,196.4109789713885
1103,196.4940348007349,196.43919089308,196.4391939638717
1104,196.5219033525509,196.46733487662,196.4673334222722
1105,196.5497025441702,196.4954050523346,196.4954043325248
1106,196.577432634754,196.5234055794374,196.5234042370926
1107,196.6050927415256,196.5513358482886,196.5513343328864
1108,196.6326851915159,196.5791928187246,196.5791959258644
1109,196.6602096351413,196.6069843770292,196.6069828394525
1110,196.6876653248441,196.634704398735,196.6347030401285
1111,196.7150526047422,196.6623546607641,196.6623527466803
1112,196.7423716364225,196.689936526927,196.6899337565982
1113,196.7696250726993,196.7174473561736,196.7174459424939
1114,196.796809503355,196.7448904963606,196.7448891249067
1115,196.8239284642202,196.7722650099496,196.7722628915224
1116,196.8509782249275,196.799570977512,196.799569266177
1117,196.8779623735753,196.8268067568021,196.8268099043054
1118,196.9048801023193,196.8539785970504,196.8539772170558
1119,196.9317288167344,196.8810788497355,196.8810815271169
1120,196.9585162110426,196.9081160758853,196.9081136649361
1121,196.9852360282099,196.9350824575584,196.9350811996223
1122,197.0118896216872,196.9619825042869,196.9619821031935
1123,197.0384782020605,196.9888170619924,196.9888144134251
1124,197.0650004348641,197.0155826605256,197.01558159596
1125,197.0914586549013,197.0422832924704,197.0422819596392
1126,197.1178511738113,197.0689166855638,197.0689159234398
1127,197.144179219311,197.0954843006647,197.0954834465471
1128,197.1704450494151,197.1219870803583,197.1219840388412
1129,197.1966407159695,197.1484238557008,197.1484242651219
1130,197.2227784110602,197.1747945567602,197.1747942278392
1131,197.2488506763544,197.2011004923087,197.2010999850832
1132,197.2748588435259,197.2273412819684,197.2273404994721
1133,197.3008026180671,197.2535180150659,197.2535171414875
1134,197.326684180403,197.2796296134291,197.2796288829161
1135,197.3525023224575,197.305676887617,197.3056764014553
1136,197.3782568511168,197.3316607694832,197.3316589040337
1137,197.4039507953502,197.3575791311147,197.3575784928428
1138,197.4295808450718,197.3834338446037,197.3834348716506
1139,197.4551480665755,197.4092266386566,197.4092261331989
1140,197.4806548004208,197.4349555297181,197.4349548860247
1141,197.5060988002894,197.4606205165975,197.460622102059
1142,197.5314810783754,197.4862230439586,197.4862231241433
1143,197.5568018865246,197.5117632557878,197.5117629906744
1144,197.582061061964,197.5372412298237,197.5372401286988
1145,197.6072600021306,197.5626555441014,197.5626548649034
1146,197.6323969558236,197.5880081953302,197.5880081136209
1147,197.6574739022379,197.6132989988573,197.6132990422592
1148,197.682489857887,197.6385283037142,197.6385275464689
1149,197.7074456904213,197.6636956575605,197.6636951180696
1150,197.7323405375264,197.6888011523784,197.6888019003078
1151,197.757176818296,197.7138468164813,197.7138461057232
1152,197.7819540288101,197.7388305349289,197.7388291682295
1153,197.806668661874,197.7637538525792,197.7637530768944
1154,197.8313251322515,197.7886162307785,197.7886161672971
1155,197.8559225935618,197.8134185172803,197.8134181017722
1156,197.8804607945292,197.8381604576003,197.8381603710503
1157,197.9049401962251,197.8628424929035,197.8628419042994
1158,197.929360980392,197.8874645588326,197.8874640480826
1159,197.9537229200071,197.9120266325285,197.9120265778703
1160,197.9780267522559,197.936530141006,197.9365292986061
1161,198.0022728084817,197.9609733749572,197.9609731720938
1162,198.0264601199828,197.9853579982951,197.9853580804161
1163,198.0505894327262,198.0096839337487,198.0096830897338
1164,198.074661724355,198.0339508332792,198.0339499204742
1165,198.0986763198762,198.058159193542,198.0581583300266
1166,198.122633473972,198.0823090191758,198.0823082190781
1167,198.1465339129376,198.1064012227553,198.1064003069303
1168,198.170376823414,198.1304346827858,198.1304339155776
1169,198.1941632682677,198.1544105037239,198.1544100318438
1170,198.2178931378477,198.1783291508371,198.178327933369
1171,198.2415663816298,198.2021896354368,198.202189362645
1172,198.2651835208365,198.2259934574352,198.2259923434191
1173,198.2887447734091,198.249739410033,198.2497392457172
1174,198.3122501211294,198.2734293271264,198.2734275961212
1175,198.3356991653411,198.297062244555,198.2970608897945
1176,198.3590924893522,198.3206382438075,198.3206371626759
1177,198.3824308145896,198.3441580517211,198.3441571380525
1178,198.4057157234252,198.3676203024914,198.3676202694459
1179,198.4289411921506,198.391028954222,198.3910281753263
1180,198.452115222481,198.4143806975132,198.4143786972348
1181,198.4752331952616,198.4376764602734,198.4376750042872
1182,198.4982968199905,198.4609168695748,198.4609155261135
1183,198.5213054392162,198.4841022827929,198.4841006841494
1184,198.5442606655198,198.5072299089717,198.5072285064746
1185,198.5671623353305,198.530305531573,198.530304471856
1186,198.5900093198648,198.5533253624296,198.5533247161335
1187,198.6128029361494,198.5762894379712,198.5762892031525
1188,198.6355425693392,198.5992010639747,198.5991995904942
1189,198.6582283773821,198.622057139707,198.6220548437002
1190,198.6808614115511,198.6448592095147,198.6448577249458
1191,198.7034405925143,198.6676068895729,198.6676047591721
1192,198.7259682557377,198.6903007857759,198.6902994201748
1193,198.7484419830543,198.7129410061114,198.7129399546835
1194,198.7708630660567,198.7355278051037,198.7355268681808
1195,198.7932324034461,198.7580607593436,198.7580596684606
1196,198.8155485021263,198.7805420938155,198.7805402915379
1197,198.8378127867689,198.802968561366,198.8029675435868
1198,198.8600254421364,198.8253426028614,198.8253413144507
1199,198.8821858237195,198.8476640479807,198.8476627290893
1200,198.9042947321452,198.8699329309006,198.8699315382676
1201,198.9263517520884,198.892149714671,198.892147983331
1202,198.9483570043115,198.9143133546346,198.9143126852291
1203,198.9703118360162,198.9364251061131,198.936424816236
1204,198.9922153251175,198.9584864070259,198.9584843475819
1205,199.0140676237916,198.9804931866146,198.9804920417769
1206,199.0358693050424,199.0024501787104,199.0024501807282
1207,199.0576201828934,199.0243555536917,199.024355098647
1208,199.0793217939327,199.0462085824044,199.0462089689593
1209,199.1009710868532,199.0680125582044,199.0680112866241
1210,199.1225710808361,199.0897647932926,199.0897621148931
1211,199.1441206443696,199.1114648434938,199.111464256504
1212,199.1656203070541,199.1331160967246,199.1331122692793
1213,199.1870716263394,199.1547139623515,199.1547141922669
1214,199.2084724944094,199.1762631921811,199.1762627053686
1215,199.2298224371163,199.197762860031,199.1977632073208
1216,199.2511249331762,199.2192131236746,199.2192096058878
1217,199.2723775275746,199.2406103865036,199.2406094385771
1218,199.2935806390857,199.2619597171571,199.2619580717811
1219,199.3147357553483,199.2832590791712,199.2832578022522
1220,199.3358415169567,199.3045091003138,199.304508033266
1221,199.3568991000937,199.3257096379852,199.3257085384203
1222,199.3779081262893,199.3468610862048,199.3468598738669
1223,199.3988690064429,199.3679628186632,199.3679616674081
1224,199.4197811176954,199.3890165562241,199.3890154069781
1225,199.4406436775591,199.4100198252781,199.4100220654112
1226,199.4614621803979,199.430977143346,199.4309761198736
1227,199.4822309561529,199.4518850375297,199.4518835624186
1228,199.5029519507212,199.472743348663,199.4727434107269
1229,199.523625237552,199.4935543285389,199.4935543474893
1230,199.5442523250279,199.5143177127858,199.5143162850341
1231,199.5648313391634,199.5350328302223,199.5350315853343
1232,199.5853633241633,199.5557000383422,199.5556984332168
1233,199.6058489302483,199.5763194649032,199.57631834488
1234,199.6262879586332,199.5968908258861,199.5968909514264
1235,199.6466787319753,199.6174155835982,199.6174157166264
1236,199.6670244784938,199.6378937146637,199.6378927462658
1237,199.6873232591088,199.6583243691456,199.6583224692777
1238,199.7075758486558,199.6787078393664,199.6787067827567
1239,199.7277823950278,199.6990445206567,199.6990434831598
1240,199.747942674693,199.7193344216547,199.7193337879719
1241,199.7680578195163,199.7395783134729,199.7395774415977
1242,199.7881265308329,199.7597752319563,199.7597746459579
1243,199.8081504279733,199.7799262773581,199.7799248339085
1244,199.828128364854,199.8000318154268,199.8000301818921
1245,199.8480612117058,199.8200898686653,199.8200890453689
1246,199.8679484098692,199.8401033644874,199.8401021799716
1247,199.8877906200113,199.8600697700486,199.8600708487736
1248,199.9075885891515,199.879992396982,199.8799909663576
1249,199.9273410792855,199.8998685540397,199.8998680091933
1250,199.9470491826638,199.9196987551452,199.9196992175835
1251,199.9667127317093,199.9394856300537,199.9394845851349
1252,199.9863318513353,199.9592266085045,199.9592251897425
1253,200.0059072250632,199.9789224780321,199.9789209475641
1254,200.0254372956474,199.9985735799622,199.9985724804343
1255,200.0449240178719,200.0181798758733,200.0181792776975
1256,200.0643665153657,200.0377423975723,200.0377405403434
1257,200.0837661043491,200.0572596610014,200.0572588351125
1258,200.1031211645906,200.0767331285691,200.0767314451081
1259,200.1224329656572,200.096161187226,200.096161858904
1260,200.1417018753221,200.1155472144456,200.1155469384734
1261,200.1609268917627,200.1348889513325,200.1348873329415
1262,200.1801095579172,200.1541865626641,200.1541851555705
1263,200.1992480273303,200.1734407213756,200.1734392360192
1264,200.2183440302757,200.1926505875068,200.1926503198004
1265,200.2373975525506,200.2118179500396,200.2118170847287
1266,200.2564077988252,200.2309419007651,200.2309413767408
1267,200.2753762643989,200.2500226582075,200.2500216329874
1268,200.2943008770995,200.2690602313716,200.2690606936373
1269,200.3131854791659,200.2880554072646,200.2880543268704
1270,200.3320272295815,200.3070074952543,200.307006465419
1271,200.3508259965647,200.3259171358137,200.3259158932613
1272,200.3695832399249,200.3447839199088,200.3447833306424
1273,200.388298465365,200.3636089564558,200.3636078146019
1274,200.4069723337263,200.3823906402004,200.3823905146178
1275,200.4256051846188,200.4011315213065,200.4011303153693
1276,200.4441954368595,200.4198293714746,200.4198289224512
1277,200.4627444756935,200.4384862206414,200.4384848678025
1278,200.4812530017253,200.4571003962656,200.4570998101993
1279,200.4997200226183,200.4756740316673,200.4756728737487
1280,200.5181453377137,200.4942053073111,200.494203401759
1281,200.5365315243032,200.5126947182002,200.5126941213354
1282,200.5548755625125,200.5311438472111,200.5311428944778
1283,200.5731792059518,200.5495515768108,200.5495502237981
1284,200.5914421170037,200.5679176897198,200.5679167510729
1285,200.6096648653494,200.586243311035,200.586242328703
1286,200.6278473613071,200.6045274836744,200.6045271835347
1287,200.6459895777819,200.6227711808501,200.6227712170553
1288,200.6640920160991,200.6409748764829,200.6409749727668
1289,200.6821540682891,200.6591382399721,200.6591373156822
1290,200.7001766066142,200.6772606971055,200.6772598377518
1291,200.7181588359047,200.6953426006548,200.6953421113532
1292,200.7361017904748,200.713385042051,200.7133844421705
1293,200.7540058012589,200.7313878670024,200.7313865543599
1294,200.7718693657399,200.7493497148587,200.7493482068683
1295,200.7896943766536,200.7672720839835,200.7672703467781
1296,200.8074798414081,200.785154447926,200.7851539062371
1297,200.8252257048622,200.8029976733989,200.8029967685481
1298,200.8429336418259,200.8208022776331,200.8208002087341
1299,200.8606018827595,200.8385654120128,200.8385653822836
1300,200.8782319014245,200.8562908080165,200.8562907175168
1301,200.8958230765985,200.8739779953054,200.8739755204824
1302,200.9133760339606,200.8916243898544,200.8916230833247
1303,200.9308912617579,200.9092322623926,200.9092306473972
1304,200.948365477902,200.9268013854127,200.9268005338361
1305,200.9658042143347,200.9443316774239,200.9443305248804
1306,200.98320319581,200.9618237904997,200.9618231789254
1307,201.0005647398135,200.9792773312447,200.9792766393191
1308,201.0178884768607,200.99669276386,200.9966919540046
1309,201.0351746038269,201.0140696804468,201.0140688627449
1310,201.0524223629788,201.0314088575447,201.0314075868074
1311,201.0696336950663,201.0487086175272,201.0487077476513
1312,201.0868066116272,201.0659717330725,201.0659711827265
1313,201.1039421752195,201.0831972233516,201.083196161729
1314,201.1210406389181,201.1003842423919,201.1003834412625
1315,201.1380634032891,201.1174956535865,201.1174945209597
1316,201.1551261142123,201.1346463371551,201.1346453213684
1317,201.1721128418733,201.151720891904,201.1517199327048
1318,201.1890635240713,201.1687583467085,201.1687575364618
1319,201.2059766911501,201.1857584657303,201.1857571871289
1320,201.2228541276804,201.2027217763719,201.2027210686237
1321,201.2396939211342,201.2196479415813,201.2196482057494
1322,201.2564982522234,201.2365376584111,201.236536004851
1323,201.2732657173433,201.2533892269912,201.2533895248766
1324,201.28999622119,201.2702052736542,201.2702048993654
1325,201.3066925809739,201.2869857271826,201.2869826407648
1326,201.3233510699809,201.3037273783094,201.3037263897773
1327,201.3399745619848,201.320433766269,201.3204324975052
1328,201.356561579525,201.3371037252643,201.3371031386035
1329,201.3731127046654,201.3537380518684,201.3537367380479
1330,201.3896286069283,201.3703358634693,201.370333948657
1331,201.4061085730924,201.3868975825961,201.3868963592532
1332,201.4225533396121,201.4034235971089,201.4034223470561
1333,201.438962594508,201.4199134798245,201.4199126873982
1334,201.4553368341763,201.4363680896315,201.4363668217514
1335,201.4716757278074,201.4527871971686,201.4527859320672
1336,201.4879790406125,201.4691701378251,201.4691692998844
1337,201.5042479791381,201.4855183030776,201.4855177325677
1338,201.5204822303805,201.5018311483526,201.5018294865889
1339,201.536681077088,201.5181087518018,201.5181080011088
1340,201.5528450404171,201.5343511661066,201.5343501797112
1341,201.5689750953839,201.550558663389,201.5505575843505
1342,201.5850699418865,201.5667323917138,201.5667303984924
1343,201.6011303003867,201.5828688708215,201.5828687463135
1344,201.6171569964669,201.5989720978961,201.5989712938491
1345,201.6331491652544,201.6150405698719,201.6150394040482
1346,201.6491076508319,201.6310742170361,201.6310727357918
1347,201.6650303648871,201.6470745196106,201.647073188321
1348,201.6809207500647,201.6630387826433,201.6630384438183
1349,201.6967766846363,201.6789696673138,201.6789690533548
1350,201.7125994327295,201.6948666747427,201.694865563784
1351,201.7283881245939,201.7107292229138,201.7107286708137
1352,201.7441430863102,201.7265580104122,201.7265569531804
1353,201.7598645104297,201.7423526292553,201.7423520116755
1354,201.7755525995114,201.7581138441378,201.7581130132579
1355,201.7912071310726,201.7738410299131,201.7738403430271
1356,201.8068284748367,201.7895347573667,201.7895343273612
1357,201.8224172166873,201.8051950082721,201.8051950149099
1358,201.8379722888822,201.8208222743278,201.8208212694578
1359,201.8534946826678,201.8364158324729,201.8364150699232
1360,201.8689834665378,201.8519760220136,201.8519762745763
1361,201.8844408216775,201.8675035352516,201.8675025407471
1362,201.8998644624648,201.8829975673399,201.8829965289135
1363,201.9152557165985,201.8984586306896,201.8984577213085
1364,201.9306141531246,201.9138859840661,201.9138877301512
1365,201.9459411687014,201.9292826301633,201.9292806257585
1366,201.9612349886883,201.9446452995875,201.9446443892676
1367,201.9764963122494,201.9599753714263,201.9599745794915
1368,201.9917261277177,201.9752727944343,201.9752727612276
1369,202.006923241332,201.9905383752939,201.9905375333179
1370,202.0220885922853,202.0057709119934,202.0057707570549
1371,202.0372215742731,202.0209719698585,202.0209713415493
1372,202.0523236498391,202.0361401188023,202.036140075511
1373,202.0673931194374,202.0512769834948,202.0512760403849
1374,202.0824311929766,202.0663812364807,202.0663803657803
1375,202.0974373814223,202.0814533914105,202.0814525416901
1376,202.1124128660614,202.0964944246967,202.0964938015156
1377,202.1273560881309,202.1115034263658,202.1115026307935
1378,202.1422683839723,202.1264806608773,202.126479859117
1379,202.1571493780588,202.1414262848296,202.1414254834759
1380,202.1719993615444,202.1563405972512,202.156339654807
1381,202.1868171918873,202.1712230744683,202.1712225081688
1382,202.2016053772455,202.186074619655,202.1860743630691
1383,202.2163621151762,202.2008951256452,202.2008941196077
1384,202.2310878757041,202.2156841173434,202.2156835312377
1385,202.2457830546559,202.2304419258188,202.2304420251036
1386,202.2604474812043,202.2451691315141,202.2451686372496
1387,202.2750817361392,202.2598646132266,202.2598636097676
1388,202.2896845432638,202.2745307871656,202.2745298848563
1389,202.3042570863054,202.2891652801131,202.2891647292334
1390,202.318800043893,202.303769302985,202.3037684252639
1391,202.3333115696116,202.318342625308,202.3183419378647
1392,202.3477941605901,202.3328848398961,202.3328854302869
1393,202.3622459656347,202.3473982769887,202.3473970341214
1394,202.3766675060198,202.3618798534451,202.3618792347933
1395,202.3910593212435,202.3763306362448,202.3763315927662
1396,202.4054209590088,202.3907537121387,202.3907528368148
1397,202.419753426943,202.4051450702441,202.4051443749134
1398,202.4340558134005,202.4195068342436,202.4195056585611
1399,202.4483284172418,202.433838097011,202.4338376473647
1400,202.4625718057993,202.4481400586803,202.4481392767977
1401,202.476785133116,202.4624105254932,202.4624121134057
1402,202.4909695477976,202.4766544822227,202.4766537653716
1403,202.5051245989486,202.4908673149651,202.4908662179235
1404,202.5192497590545,202.505050395683,202.5050493264156
1405,202.5333466606806,202.5192040397666,202.5192028034672
1406,202.547414308248,202.5333282250836,202.5333267221427
1407,202.5614517717168,202.5474235479059,202.5474219503603
1408,202.5754622446744,202.561488854892,202.5614872851109
1409,202.5894417552354,202.5755252559133,202.5755247041081
1410,202.6033938714586,202.5895331880251,202.5895331017745
1411,202.6173163962795,202.6035116427847,202.603510385859
1412,202.6312099638419,202.6174610442136,202.6174601851139
1413,202.6450755170356,202.6313815255695,202.6313813365645
1414,202.6589122521452,202.6452733482109,202.6452729465836
1415,202.6727210829937,202.6591370989837,202.6591362876132
1416,202.686501276807,202.6729717181742,202.6729702840023
1417,202.7002533405338,202.6867778601371,202.6867766069208
1418,202.7139772263903,202.7005556395259,202.7005541395712
1419,202.727673042706,202.7143044049281,202.7143037912199
1420,202.7413400535604,202.728025202889,202.7280246657319
1421,202.7549792615376,202.7417181750029,202.7417170065426
1422,202.7685904170843,202.7553824561014,202.7553815520153
1423,202.7821749016346,202.7690186430308,202.7690179366993
1424,202.7957304996783,202.7826268071323,202.7826260215292
1425,202.809258738481,202.7962072489792,202.7962066283227
1426,202.8227589885917,202.809759451342,202.8097592374529
1427,202.836230854163,202.8232835990193,202.823284511062
1428,202.8496772489532,202.8367810549775,202.8367804971121
1429,202.8630952249929,202.8502504461514,202.8502496031367
1430,202.8764856776608,202.8636916370455,202.8636912910929
1431,202.889849066985,202.877106117644,202.8771052057756
1432,202.9031854756554,202.8904924820526,202.8904918059251
1433,202.9164940508249,202.9038517142725,202.9038511032532
1434,202.9297760118652,202.9171838300592,202.917183051192
1435,202.9430306743971,202.930488892934,202.9304878149632
1436,202.9562584822287,202.9437658773398,202.9437653310783
1437,202.9694595789683,202.9570163595151,202.9570156621679
1438,202.9826336129509,202.9702394029939,202.9702395102119
1439,202.9957814206881,202.9834352038072,202.9834360315901
1440,203.0089019270858,202.9966054462029,202.9966048700834
1441,203.0219962734462,203.0097485552753,203.00974726593
1442,203.0350638823749,203.0228638467037,203.0228629804176
1443,203.0481047569586,203.0359531275368,203.035952678415
1444,203.0611197662581,203.0490158792272,203.0490147596821
1445,203.0741080286205,203.0620518602493,203.0620510755794
1446,203.0870705597294,203.075061350921,203.0750604369975
1447,203.1000056087693,203.0880441014,203.0880439552217
1448,203.1129159802558,203.1010011277222,203.1010002451395
1449,203.125799793925,203.113931607661,203.1139307444091
1450,203.1386570111785,203.1268350626941,203.126835218841
1451,203.1514890371544,203.1397140020713,203.1397130473543
1452,203.1642955364754,203.152565470788,203.1525651165615
1453,203.1770751893635,203.1653920066437,203.1653912393387
1454,203.1898295262225,203.1781917610845,203.1781914971834
1455,203.2025580729312,203.1909664076264,203.1909656182607
1456,203.2152625688264,203.2037144559333,203.2037132743764
1457,203.2279391780863,203.2164372210785,203.2164364897762
1458,203.2405909589864,203.2291341290323,203.2291331997038
1459,203.2532178777971,203.2418056106519,203.2418044821055
1460,203.265819289237,203.2544507818531,203.2544503188526
1461,203.2783948111518,203.267071289465,203.2670707843191
1462,203.2909454668697,203.2796660248583,203.2796654487968
1463,203.3034707131682,203.2922353137261,203.2922360440955
1464,203.3159714630288,203.3047803123476,203.304779880928
1465,203.3284472685016,203.3172977768001,203.3172984095636
1466,203.340897502546,203.3297924936054,203.3297919131831
1467,203.3533230459219,203.3422611708991,203.3422602378511
1468,203.3657231737516,203.3547051450654,203.3547051960037
1469,203.3781000894579,203.3671233603751,203.3671228622341
1470,203.390450957356,203.3795169288854,203.3795162969181
1471,203.4027774518997,203.3918858794839,203.3918853980963
1472,203.4150791388448,203.4042299983589,203.4042294848302
1473,203.42735693848,203.4165494994706,203.4165488192288
1474,203.4396096699139,203.4288440999483,203.4288436538311
1475,203.4518382628984,203.4411139933922,203.4411135218292
1476,203.464042662059,203.4533600268548,203.4533590596484
1477,203.476222171535,203.4655806397043,203.4655802877614
1478,203.4883779706692,203.4777774026975,203.4777766977573
1479,203.5005095174869,203.489949241385,203.4899485770466
1480,203.5126167567236,203.5020975051903,203.5020971074458
1481,203.5247001423207,203.5142210488561,203.5142212756923
1482,203.5367592851979,203.5263209873498,203.526320420805
1483,203.5487948090215,203.5383963732777,203.5383958909911
1484,203.5608062460186,203.5504478044945,203.5504472547229
1485,203.5727937299258,203.562474954569,203.562474732122
1486,203.5847578007307,203.5744785897442,203.574478210339
1487,203.5966979962603,203.5864582732587,203.586457689753
1488,203.6086147062458,203.5984139208454,203.5984137548455
1489,203.6205079560029,203.6103462791662,203.6103455012704
1490,203.6323771728622,203.6222540863648,203.6222542787604
1491,203.6442231787757,203.6341400350727,203.6341394590819
1492,203.6560453205978,203.6460000939207,203.6459999484141
1493,203.6678448458751,203.6578379569296,203.6578373882813
1494,203.6796207418757,203.6696519857999,203.669651740497
1495,203.6913737912853,203.6814428114331,203.6814423636449
1496,203.7031037665225,203.6932098973664,203.6932093396202
1497,203.714809310913,203.7049542949473,203.7049539460355
1498,203.7264928193666,203.7166750543266,203.7166748010026
1499,203.7381537704927,203.7283724869993,203.7283724795507
1500,203.7497906645113,203.7400473165891,203.7400473576494
1501,203.7614050820678,203.7516989577834,203.7516985480459
1502,203.7729975857214,203.7633275788908,203.7633273730824
1503,203.7845657432928,203.7749331883542,203.7749327751173
1504,203.7961116069874,203.7865158617144,203.7865154330256
1505,203.8076353842407,203.798075746054,203.7980750698914
1506,203.8191362290088,203.8096126517903,203.8096122666153
1507,203.8306144392286,203.821126576101,203.8211275575347
1508,203.8420709911326,203.8326185035622,203.8326188294939
1509,203.8535034388825,203.8440878590234,203.8440878942151
1510,203.8649144382833,203.8555345180474,203.8555345394688
1511,203.8763035445526,203.8669588602581,203.8669584058711
1512,203.887669731508,203.8783603075728,203.878359895891
1513,203.89901300229,203.8897403002236,203.8897394734287
1514,203.9103358590051,203.901096495524,203.9010961988136
1515,203.9216357000502,203.9124312963592,203.9124311747488
1516,203.9329136084437,203.9237442268783,203.9237438699178
1517,203.9441691743704,203.9350350347008,203.9350333300069
1518,203.9554033776418,203.9463010505266,203.9463019948811
1519,203.9666149515766,203.9575477683755,203.957548190558
1520,203.9778045152959,203.9687726335341,203.9687724934051
1521,203.9889736901295,203.9799750254028,203.9799750889795
1522,204.0001198672688,203.9911548090189,203.9911540976207
1523,204.0112452504509,204.0023133140024,204.0023130362738
1524,204.0223478322414,204.0134499411943,204.0134495033438
1525,204.0334302429441,204.0245641175016,204.0245647177995
1526,204.0444896547098,204.0356579066238,204.0356576115116
1527,204.0555283096364,204.0467292589756,204.0467289943397
1528,204.0665450647481,204.0577792922145,204.0577791070002
1529,204.0775406860884,204.0688078294093,204.0688077671693
1530,204.0885150656087,204.0798147172799,204.0798154354503
1531,204.0994682254206,204.0908005184855,204.0908006202935
1532,204.1103997975626,204.1017648691832,204.1017648596832
1533,204.1213106845207,204.112707451528,204.1127075522389
1534,204.1322001044114,204.1236310940891,204.1236291459028
1535,204.1430687554617,204.1345289812047,204.1345295757851
1536,204.15391624958,204.1454088389748,204.1454087109627
1537,204.1647431678767,204.1562672771244,204.1562670434339
1538,204.1755490254299,204.1671043643061,204.1671044800397
1539,204.1863333841281,204.1779208085723,204.1779201755332
1540,204.1970971132467,204.1887158980993,204.1887151882941
1541,204.2078404267658,204.1994899155463,204.199489758407
1542,204.2185635344696,204.2102434922653,204.2102431176154
1543,204.2292646302199,204.2209761643813,204.2209756189884
1544,204.2399456832136,204.2316875044871,204.2316873829023
1545,204.2506062399574,204.242378894092,204.2423785641922
1546,204.261246324289,204.2530492613328,204.2530491384982
1547,204.2718657388317,204.2636996585839,204.2636989947441
1548,204.2824651049878,204.2743288360287,204.274328391188
1549,204.2930437409213,204.2849373546284,204.2849371014943
1550,204.3036022002853,204.2955254776716,204.2955255835512
1551,204.3141404242425,204.3060934745535,204.3060932765556
1552,204.3246583984338,204.3166410995618,204.3166410168378
1553,204.3351561439055,204.3271684218529,204.32716823545
1554,204.3456339342303,204.3376756307502,204.3376749805788
1555,204.3560913198526,204.3481620345497,204.3481620641362
1556,204.3665286255267,204.3586286785976,204.3586287254001
1557,204.3769460434374,204.3690755649129,204.3690750478716
1558,204.3873437336437,204.3795016770304,204.3795016124467
1559,204.3977213122173,204.3899083543654,204.3899078879008
1560,204.4080789781612,204.4002946493439,204.4002946032964
1561,204.4184160718566,204.4106607792032,204.4106612296104
1562,204.4287350236171,204.4210080008692,204.4210080175109
1563,204.439033690211,204.4313343692535,204.4313345204518
1564,204.4493121381471,204.4416417849652,204.441642210481
1565,204.4595722085595,204.451928869757,204.4519288291986
1566,204.4698118960082,204.4621965748973,204.4621965056189
1567,204.4800316821299,204.4724445762972,204.4724444034435
1568,204.4902327208507,204.4826726414176,204.4826731720846
1569,204.5004136687644,204.4928818151738,204.4928815429207
1570,204.5105757270003,204.5030704407317,204.5030710019119
1571,204.5207179097637,204.5132408637874,204.5132407735643
1572,204.5308411244448,204.5233914580628,204.5233912331614
1573,204.5409448682005,204.5335227239725,204.5335223567995
1574,204.5510299811211,204.543633802318,204.5436345266502
1575,204.5610957463281,204.5537268140358,204.5537265075511
1576,204.5711417644795,204.5637999319943,204.5638002925796
1577,204.5811700028801,204.5738532674719,204.5738533611939
1578,204.5911778114383,204.5838892111546,204.5838889565446
1579,204.6011671030522,204.5939050202763,204.5939049766629
1580,204.6111381016876,204.6039019658395,204.603901463077
1581,204.6210890766685,204.6138796101804,204.613878731638
1582,204.6310220461644,204.6238385410749,204.6238384378997
1583,204.6409350311492,204.6337788210781,204.6337783949406
1584,204.6508310893237,204.6436995842353,204.6436993828954
1585,204.6607076690814,204.6536018319962,204.6536018071094
1586,204.6705656506676,204.6634849807096,204.6634850726221
1587,204.680405016873,204.673350320787,204.6733499134401
1588,204.6902253945946,204.6831960593727,204.6831958191002
1589,204.7000271333136,204.6930236266382,204.6930232566113
1590,204.7098109397672,204.7028324270428,204.7028323904396
1591,204.7195761094447,204.7126226064336,204.7126226627171
1592,204.7293226132878,204.7223940028522,204.7223944925987
1593,204.739051042623,204.7321476414033,204.7321475431008
1594,204.7487611647449,204.7418826180437,204.7418823821554
1595,204.7584526554423,204.7515992635709,204.7515988736003
1596,204.7681266660363,204.7612972195753,204.7612962565944
1597,204.7777811491115,204.7709774646171,204.7709777310798
1598,204.78741866699,204.7806388451098,204.7806382901475
1599,204.7970376183521,204.7902817682641,204.7902820650602
1600,204.8066391159875,204.7999072220369,204.7999068331043
1601,204.8162215678408,204.8095137183196,204.8095141849201
1602,204.8257863004978,204.8191034197478,204.8191022051641
1603,204.8353331598726,204.8286742833713,204.8286738004571
1604,204.8448625076327,204.8382268074699,204.8382266160252
1605,204.8543738419323,204.8477618384364,204.8477609509865
1606,204.8638672561981,204.8572787713061,204.8572787322201
1607,204.8733430030428,204.8667780319521,204.8667777147421
1608,204.882800762737,204.8762585844862,204.8762592572812
1609,204.8922413513826,204.8857222534525,204.8857226788087
1610,204.9016634586897,204.8951683450978,204.895168274443
1611,204.9110683942064,204.9045965602949,204.9045963970275
1612,204.9204558868419,204.9140066712908,204.9140069382723
1613,204.9298255819102,204.9233997853434,204.9233995783908
1614,204.9391780590385,204.9327746651892,204.9327745237057
1615,204.9485126817299,204.9421321671345,204.9421327687725
1616,204.9578302172506,204.9514726849071,204.9514724086633
1617,204.9671301590147,204.9607951212409,204.9607950834085
1618,204.9764130924996,204.9700997013109,204.9701001032994
1619,204.9856783251742,204.9793882462958,204.9793880777722
1620,204.99492629266,204.9886583814263,204.988658907128
1621,205.0041577810017,204.9979121460297,204.9979116614728
1622,205.0133711254874,205.0071476223842,205.0071476729549
1623,205.0225681647872,205.016366554606,205.0163662189768
1624,205.0317473416262,205.0255677629037,205.0255677230531
1625,205.0409098532174,205.0347523593723,205.0347522274882
1626,205.050055317947,205.0439192537837,205.0439195353397
1627,205.0591838040484,205.0530694706353,205.05306942244
1628,205.0682953177979,205.0622026605527,205.0622026554055
1629,205.0773900554746,205.0713187939781,205.0713185825208
1630,205.0864678349364,205.0804179597845,205.0804176017857
1631,205.0955287107989,205.0895002227215,205.0894999662653
1632,205.1045721985704,205.0985657602376,205.098565608728
1633,205.1136003649359,205.107614032948,205.107613946621
1634,205.1226110407402,205.1166459506012,205.1166456024802
1635,205.1316048359733,205.1256606661456,205.1256606925368
1636,205.1405824750337,205.1346591546733,205.1346587372745
1637,205.1495431413442,205.1436406591142,205.1436403794127
1638,205.1584873697725,205.1526054101711,205.1526053711594
1639,205.1674146641057,205.1615538400792,205.1615537486508
1640,205.1763261817405,205.1704857189516,205.1704851419248
1641,205.1852209386036,205.1794007232596,205.1794006424835
1642,205.1940991768885,205.1882994927477,205.1882993817713
1643,205.202961098778,205.1971821935271,205.1971811902218
1644,205.2118066542454,205.206047501752,205.2060475856589
1645,205.2206363151631,205.2148972831026,205.2148968672659
1646,205.2294494757944,205.223730155773,205.2237299878885
1647,205.2382464115978,205.232546716456,205.2325469130655
1648,205.247026773934,205.2413472559751,205.2413472958752
1649,205.2557916318534,205.250132366541,205.2501314405534
1650,205.2645398548117,205.2588999805618,205.2588994565138
1651,205.2732720149959,205.2676519141558,205.2676516982059
1652,205.2819881683371,205.276387636194,205.2763871937564
1653,205.2906883705302,205.2851072639448,205.2851071794022
1654,205.2993725300033,205.2938106951852,205.2938109342854
1655,205.308041194219,205.3024983083045,205.3024984607086
1656,205.3166931270021,205.3111701677707,205.3111702996448
1657,205.3253299107792,205.3198258230393,205.3198259579774
1658,205.3339505783486,205.3284655143809,205.3284657080916
1659,205.3425555205648,205.3370897287505,205.337089658703
1660,205.3511447700251,205.3456978094412,205.3456976891027
1661,205.3597181798232,205.3542899186318,205.3542899612526
1662,205.3682759097631,205.3628667306012,205.3628665064819
1663,205.3768179318331,205.3714274003109,205.3714274512578
1664,205.385344281375,205.3799723069433,205.3799726031424
1665,205.3938551935155,205.3885016880516,205.388502322217
1666,205.4023507124611,205.397015970037,205.3970159111263
1667,205.4108306262982,205.40551427636,205.4055137649298
1668,205.4192948296181,205.4139969856525,205.4139966846357
1669,205.4277437824244,205.4224640478724,205.4224638048713
1670,205.4361771147992,205.4309157173984,205.4309156787682
1671,205.4445954325975,205.4393514626849,205.4393519623805
1672,205.452998178092,205.4477726151376,205.4477728153765
1673,205.4613858850248,205.4561778283561,205.4561778039104
1674,205.4697581667112,205.4645682468688,205.4645681088336
1675,205.4781147441284,205.4729429040451,205.4729429313279
1676,205.4864564986002,205.4813025588797,205.4813025293
1677,205.4947830327465,205.4896468540463,205.4896467251756
1678,205.5030942784329,205.4979759544412,205.497975810919
1679,205.5113905696869,205.5062895510605,205.5062898467197
1680,205.5196720553887,205.5145886291579,205.5145882460172
1681,205.5279381560262,205.5228722399006,205.5228720502971
1682,205.5361896762033,205.5311403872672,205.5311406930305
1683,205.5444259230117,205.5393940116353,205.5393936410107
1684,205.5526473974314,205.5476324000106,205.5476330941898
1685,205.5608530550379,205.5558561187837,205.5558564196912
1686,205.5690446229844,205.5640649570425,205.5640646456773
1687,205.5772215186696,205.5722584723193,205.5722583811501
1688,205.5853831607931,205.5804372614857,205.5804372602089
1689,205.5935304047091,205.5886010717738,205.5886012970829
1690,205.6016624265473,205.5967504918856,205.5967504806011
1691,205.6097802226466,205.604884533236,205.6048848178299
1692,205.61788335877,205.6130038584969,205.613004409891
1693,205.6259714720002,205.6211091987189,205.6211094617963
1694,205.6340458893429,205.6291994505743,205.6291988136716
1695,205.6421042856453,205.6372750233928,205.6372749133014
1696,205.6501485948658,205.6453363689844,205.6453360996537
1697,205.6581790276396,205.6533821405716,205.6533822792518
1698,205.6661945010851,205.6614145139595,205.6614141349645
1699,205.6741957414499,205.6694315535563,205.669431365776
1700,205.6821823298899,205.6774342095561,205.6774343523403
1701,205.6901543647038,205.6854225049236,205.6854229110403
1702,205.6981126220689,205.69339668681,205.6933964938106
1703,205.7060561704409,205.7013560932121,205.7013561487273
1704,205.7139854080869,205.7093013382614,205.7093011279478
1705,205.721900454891,205.7172323380377,205.7172323643272
1706,205.729801432034,205.7251487881241,205.7251486649793
1707,205.7376879579575,205.7330512088849,205.7330510788992
1708,205.7455602193537,205.7409392062872,205.7409392869515
1709,205.7534184491611,205.7488131555803,205.7488129110509
1710,205.7612626617316,205.7566726884564,205.7566728337914
1711,205.7690928674256,205.7645182787446,205.7645182128828
1712,205.7769085677176,205.7723495998076,205.7723498206832
1713,205.7847102925948,205.7801672714482,205.7801667515036
1714,205.7924991762739,205.7879707482101,205.7879701679774
1715,205.8002730577796,205.7957599067523,205.795759693259
1716,205.8080331848005,205.803535152094,205.8035349612414
1717,205.8157794367484,205.8112964010814,205.8112963018923
1718,205.8235118141605,205.8190439637791,205.8190437307373
1719,205.8312303300172,205.8267773802712,205.8267773778947
1720,205.8389349715409,205.8344969830513,205.8344970383229
1721,205.846626274271,205.8422031426853,205.8422026289328
1722,205.8543030452293,205.8498950322359,205.8498949270501
1723,205.8619665310161,205.8575732196863,205.8575731168814
1724,205.8696165593988,205.8652377180219,205.8652373544994
1725,205.877252654596,205.8728885866713,205.8728883601478
1726,205.8848750441913,205.8805254554234,205.8805256747051
1727,205.8924838629513,205.8881490070191,205.8881494812805
1728,205.9000794091754,205.895759112805,205.89575880408
1729,205.9076612929384,205.9033552944117,205.9033551859397
1730,205.915229576502,205.9109377539429,205.9109375904794
1731,205.9227842007996,205.9185068080213,205.9185067324489
1732,205.9303256144131,205.9260623308252,205.9260623568567
1733,205.9378534758384,205.9336044557726,205.9336045044318
1734,205.9453676772586,205.941133426053,205.9411334051332
1735,205.9528685480807,205.948648490143,205.9486486638139
1736,205.9603569589877,205.9561503968806,205.9561502428317
1737,205.9678314520074,205.9636387755559,205.9636388179764
1738,205.9752928373779,205.9711137893385,205.9711139593524
1739,205.982740687761,205.9785757379841,205.9785759129286
1740,205.9901753250849,205.9860242926079,205.9860240855351
1741,205.9975970146577,205.9934597404606,205.9934596397453
1742,206.0050052903111,206.0008818065403,206.0008816459525
1743,206.0124006905316,206.0082908460996,206.008293048323
1744,206.0197827994343,206.0156864578302,206.0156863457585
1745,206.0271527178026,206.0230684358563,206.0230686942467
1746,206.0345076626267,206.0304383888476,206.0304385394482
1747,206.0418505181407,206.0377950495615,206.0377946270165
1748,206.049180729833,206.0451384219855,206.0451383034441
1749,206.0564977426166,206.0524684336335,206.0524687439455
1750,206.0638014966716,206.0597860936836,206.0597858499237
1751,206.0710927942254,206.0670902129457,206.0670904373853
1752,206.0783709899207,206.0743817846461,206.0743818830524
1753,206.0856363700341,206.0816600921255,206.0816599956015
1754,206.092889064776,206.0889256689224,206.0889257522612
1755,206.1001287791158,206.0961789633684,206.0961785422708
1756,206.1073558410654,206.1034183531512,206.1034184460007
1757,206.1145688531034,206.1106454774105,206.110646485984
1758,206.1217712216865,206.1178600473078,206.1178600358504
1759,206.1289600770113,206.125061796502,206.1250616653305
1760,206.1361360090007,206.1322506197556,206.1322509630492
1761,206.1432996230862,206.1394268610399,206.1394267474186
1762,206.1504504754332,206.1465904568057,206.1465903514918
1763,206.157588638737,206.1537411381428,206.1537411855362
1764,206.1647143388435,206.1608795282065,206.1608793080991
1765,206.1718274620684,206.1680050454044,206.1680050111827
1766,206.1789280483153,206.1751182650207,206.1751183038263
1767,206.1860162230855,206.1822188407223,206.1822187526492
1768,206.193091690817,206.1893067399234,206.1893068571549
1769,206.2001551538662,206.1963825493777,206.196382372019
1770,206.2072058066062,206.2034456451604,206.203445476274
1771,206.2142443040179,206.2104963411399,206.2104962213056
1772,206.2212703717653,206.2175346033878,206.21753440257
1773,206.2282846712444,206.2245606272939,206.2245607456092
1774,206.2352855135924,206.2315741243706,206.2315740601816
1775,206.2422748925658,206.2385755571642,206.2385761858667
1776,206.2492514575224,206.2455643642576,206.245564395498
1777,206.2562163147265,206.2525404900579,206.2525408244008
1778,206.263168844769,206.2595055900455,206.2595055852956
1779,206.2701089942973,206.266457624276,206.266457807579
1780,206.2770373565184,206.2733979995126,206.2733973462479
1781,206.2839534115157,206.2803256745426,206.2803254316645
1782,206.2908572964112,206.2872413254437,206.2872413655035
1783,206.2977491065283,206.2941449538825,206.2941446843352
1784,206.304629156071,206.3010364067614,206.301036156894
1785,206.3114966139952,206.3079160497286,206.3079155946628
1786,206.3183527385835,206.3147835774193,206.3147830785144
1787,206.3251966303241,206.3216387607166,206.3216386019621
1788,206.3320280082517,206.3284818701371,206.32848212349
1789,206.3388481010682,206.3353133284349,206.3353135350248
1790,206.3456560439315,206.3421329558326,206.3421327237039
1791,206.3524522899943,206.348940072475,206.348940700854
1792,206.3592368473824,206.3557357725999,206.3557360952576
1793,206.3660090886929,206.3625198166268,206.3625198795019
1794,206.3727697475866,206.3692917786458,206.3692917222128
1795,206.3795187745541,206.3760519882595,206.3760518725316
1796,206.3862558286512,206.3828002230662,206.3828005428489
1797,206.3929813421657,206.3895368186312,206.3895368221684
1798,206.3996952065906,206.3962617611878,206.3962611951788
1799,206.406397453864,206.4029748665671,206.4029749210245
1800,206.4130874945317,206.4096764500572,206.4096763165075
1801,206.4197664490509,206.4163658793632,206.416365842135
1802,206.4264337941094,206.4230437337908,206.4230441036751
1803,206.4330890595156,206.4297105247463,206.4297104830161
1804,206.4397331593049,206.4363655224184,206.4363656137647
1805,206.4463656420827,206.443008706941,206.4430086752303
1806,206.4529864730692,206.4496404048014,206.4496402934721
1807,206.4595962437865,206.4562604113234,206.4562606093364
1808,206.4661947139069,206.4628692614008,206.4628692587748
1809,206.4727808687862,206.4694666326533,206.4694665147772
1810,206.4793558960295,206.47605229328,206.4760523405502
1811,206.4859197505684,206.4826268201714,206.4826267796025
1812,206.4924721424161,206.4891897176564,206.4891894392992
1813,206.499013225971,206.4957410143738,206.4957412488305
1814,206.5055430690694,206.5022814819685,206.5022813444084
1815,206.5120614784465,206.5088105818941,206.5088107302607
1816,206.5185686280645,206.5153281084884,206.515327847229
1817,206.5250646370135,206.5218341785477,206.5218340235166
1818,206.5315491068958,206.5283292284002,206.5283292365058
1819,206.5380228570063,206.5348130909715,206.5348129281254
1820,206.5444851368687,206.5412854748833,206.5412855194188
1821,206.5509360657788,206.5477468306909,206.5477468559296
1822,206.5573764668694,206.5541967494949,206.554196941057
1823,206.5638052909797,206.5606360158893,206.5606359098922
1824,206.5702230575525,206.5670639138335,206.5670638762536
1825,206.5766296684969,206.5734806514988,206.5734806095922
1826,206.5830257716212,206.5798850708869,206.5798869017087
1827,206.5894105188163,206.5862812547155,206.5862797457168
1828,206.5957839044634,206.5926645380327,206.5926647569124
1829,206.6021464617099,206.5990372181698,206.5990371514676
1830,206.6084981761726,206.6053988551033,206.6053983323943
1831,206.6148389868737,206.6117495450031,206.6117492568863
1832,206.6211692825038,206.6180889594787,206.6180891651815
1833,206.6274880981622,206.62441802629,206.6244174466554
1834,206.6337957539953,206.6307355254067,206.6307356833185
1835,206.6400939919308,206.6370426956174,206.6370424788475
1836,206.6463793248767,206.6433391798202,206.6433383785797
1837,206.6526551114867,206.6496235777888,206.6496243537073
1838,206.6589202622433,206.6558981105674,206.6558981846194
1839,206.665174344158,206.6621616686929,206.6621621025598
1840,206.6714176403192,206.668414837787,206.6684146070978
1841,206.6776509159659,206.6746568401181,206.6746567645781
1842,206.6838725489677,206.6808884858741,206.6808880985178
1843,206.6900837650737,206.6871089509108,206.6871090316715
1844,206.6962840955185,206.6933186124369,206.6933188752844
1845,206.7024740038524,206.6995176982911,206.6995198771101
1846,206.7086532883106,206.7057072590567,206.7057066992859
1847,206.714822862904,206.7118848907786,206.7118854388148
1848,206.7209809511154,206.7180526224899,206.718052576882
1849,206.7271287599991,206.7242097663074,206.7242093938593
1850,206.7332661051389,206.7303558281568,206.7303558877562
1851,206.739392747138,206.7364919603527,206.7364916386897
1852,206.7455089507858,206.7426171846735,206.7426169683546
1853,206.7516147148669,206.7487321505017,206.7487320524155
1854,206.7577099107042,206.7548358547059,206.754836267102
1855,206.7637947681665,206.7609302744192,206.7609303150499
1856,206.7698694770214,206.767013410715,206.7670141067201
1857,206.7759337869954,206.7730867434535,206.7730869436015
1858,206.7819875343893,206.7791494693838,206.77914982218
1859,206.788031058948,206.7852019511574,206.7852017876696
1860,206.7940639807039,206.7912439148428,206.791243620598
1861,206.8000875192968,206.7972757503378,206.7972750703136
1862,206.806099763576,206.8032970434975,206.8032966141868
1863,206.8121018273011,206.8093080764331,206.8093077524992
1864,206.8180941248355,206.8153089148541,206.8153085007314
1865,206.824075941532,206.8212980042692,206.8213007515583
1866,206.8300480211506,206.8272786056539,206.8272806644416
1867,206.8360090783607,206.833249012918,206.8332508243504
1868,206.8419609498769,206.8392099411471,206.8392097339523
1869,206.8479018356479,206.8451578700333,206.8451614218098
1870,206.8538332361239,206.8510995022984,206.8510987909766
1871,206.8597543368777,206.857026614659,206.8570310637629
1872,206.8656654671962,206.8629484368967,206.8629480293092
1873,206.8715661081613,206.8688580812291,206.8688577440026
1874,206.877457309105,206.874756817288,206.8747570838822
1875,206.8833375831945,206.8806463781892,206.8806466426159
1876,206.8892094118318,206.8865251556581,206.8865260458269
1877,206.8950700379507,206.8923950027825,206.8923951180457
1878,206.9009210595341,206.8982533930281,206.8982554237555
1879,206.906762284867,206.904103810006,206.9041034501271
1880,206.9125934944293,206.9099432727725,206.9099428818928
1881,206.9184147311483,206.915772758073,206.9157721016846
1882,206.924226175834,206.9215924915117,206.9215919336012
1883,206.9300280070593,206.9274017597527,206.9274020559164
1884,206.9358196110703,206.9332016406736,206.9332017616202
1885,206.9416015368034,206.9389917539256,206.9389918415338
1886,206.9473737801245,206.9447728461217,206.9447713524138
1887,206.9531359015097,206.9505422791718,206.9505425240588
1888,206.9588888418408,206.9563030050632,206.9563031119569
1889,206.9646319010942,206.9620536924804,206.9620538944129
1890,206.9703649184138,206.9677952008937,206.9677950569011
1891,206.9760884339412,206.9735261169446,206.9735267210855
1892,206.9818019499719,206.9792487057596,206.9792483940463
1893,206.9875065678067,206.9849600331521,206.9849604618595
1894,206.9932009650668,206.9906623650068,206.9906626981943
1895,206.9988860003864,206.9963551204535,206.9963553640347
1896,207.0045612661638,207.0020386065407,207.0020380757564
1897,207.0102273137338,207.0077117490608,207.0077116273558
1898,207.015883246833,207.0133756544604,207.0133759216965
1899,207.0215299684472,207.0190299345025,207.0190299211218
1900,207.0271668559393,207.0246749655302,207.0246751471684
1901,207.0327946826734,207.0303098006497,207.0303100276303
1902,207.0384127489994,207.0359356881041,207.0359356984992
1903,207.0440215211928,207.0415518503391,207.0415518901105
1904,207.0496205575228,207.0471585851732,207.0471586770959
1905,207.0552104361906,207.052755910554,207.0527559568996
1906,207.0607908658339,207.0583437612387,207.0583438270322
1907,207.0663616353646,207.0639221947008,207.0639223853878
1908,207.0719233388238,207.0694912324045,207.0694913350191
1909,207.0774756203334,207.0750505337427,207.0750508749807
1910,207.0830186164559,207.0806008912287,207.0806013940089
1911,207.0885524424229,207.0861418482935,207.0861421054649
1912,207.0940764209757,207.0916737797617,207.091673780078
1913,207.0995912011689,207.0971949097254,207.0971964247302
1914,207.1050972474919,207.1027091264344,207.1027089708902
1915,207.1105937314379,207.1082128363259,207.1082125858031
1916,207.1160808658107,207.1137074811921,207.1137062060452
1917,207.1215588903813,207.1191923041796,207.1191917445582
1918,207.1270275166243,207.124668703038,207.1246683805698
1919,207.1324877016982,207.1301352688887,207.1301348642411
1920,207.1379379249038,207.1355929834939,207.1355928674573
1921,207.1433793080156,207.1410414744167,207.1410414725208
1922,207.1488115514427,207.1464806156726,207.1464806518188
1923,207.1542346803342,207.1519107990221,207.1519107859104
1924,207.15964855493,207.1573315990347,207.1573320045727
1925,207.1650535669881,207.1627439730736,207.1627441178798
1926,207.1704493491642,207.1681465882522,207.1681474883868
1927,207.1758365368039,207.1735406746198,207.173540775636
1928,207.1812143342751,207.1789253335336,207.1789256455571
1929,207.1865832689995,207.184299370146,207.1843030699312
1930,207.1919432264953,207.1896681798385,207.1896680564828
1931,207.1972939979495,207.1950256694424,207.1950257370727
1932,207.2026360573732,207.2003747184632,207.2003748551653
1933,207.2079692165869,207.2057150869663,207.2057139996535
1934,207.2132931993199,207.2110455122658,207.2110454957023
1935,207.2186086205886,207.2163677886679,207.2163668894352
1936,207.2239149294228,207.2216805816415,207.221680490466
1937,207.2292124251072,207.2269845980348,207.22698479129
1938,207.2345008527779,207.2322785895263,207.2322814761272
1939,207.2397810898539,207.2375675701298,207.2375651392709
1940,207.245051779415,207.2428440102172,207.2428441579828
1941,207.2503141368369,207.2481129287718,207.2481128157893
1942,207.2555674848471,207.2533729799558,207.2533729698571
1943,207.2608120193298,207.258624074624,207.2586241640522
1944,207.2660479601218,207.2638668325784,207.263866679972
1945,207.2712751937584,207.2691004968281,207.2691004222143
1946,207.2764937222632,207.2743253553119,207.2743256301196
1947,207.2817036664597,207.2795417425442,207.2795417335055
1948,207.286904488826,207.2847495067514,207.2847493976304
1949,207.2920971601862,207.2899481996525,207.2899482833308
1950,207.2972808059088,207.2951383696418,207.2951384198819
1951,207.3024561826594,207.3003199606873,207.3003200836202
1952,207.3076226480085,207.305492915944,207.3054930891346
1953,207.3127808024441,207.3106573062122,207.3106574635452
1954,207.3179300168859,207.3158136688297,207.3158121700203
1955,207.3230709528325,207.3209600965748,207.3209602638553
1956,207.3282033242259,207.3260986717502,207.3260988846806
1957,207.3333270839552,207.3312292419171,207.3312281599564
1958,207.3384423433368,207.3363503880731,207.336350255531
1959,207.3435491560844,207.3414632291135,207.341463419915
1960,207.3486473682786,207.3465677007814,207.3465676010743
1961,207.3537371335908,207.3516636388068,207.3516637282958
1962,207.3588185507833,207.3567512466909,207.3567515911053
1963,207.3638916784193,207.3618313187566,207.3618293583295
1964,207.3689559126838,207.3669010832245,207.3669009664497
1965,207.3740122301248,207.3719632736277,207.3719634150962
1966,207.3790599907201,207.3770170268344,207.3770170626865
1967,207.3840995775103,207.3820624846104,207.382062437413
1968,207.3891304086838,207.3870995830638,207.3870995161613
1969,207.3941531078413,207.3921282775189,207.3921282628435
1970,207.3991676394324,207.397148550098,207.3971489304217
1971,207.4041734005004,207.4021606081043,207.4021604864638
1972,207.4091712487591,207.4071642521916,207.407164617518
1973,207.4141607440519,207.4121597302809,207.4121595977988
1974,207.4191419144304,207.4171469723352,207.4171468033845
1975,207.4241150430427,207.4221256614857,207.4221256692508
1976,207.4290798261046,207.4270963420992,207.4270963831555
1977,207.4340364153173,207.4320586677068,207.4320586420424
1978,207.4389846751099,207.4370129700028,207.4370128940452
1979,207.4439246923839,207.4419593840379,207.441958558267
1980,207.448857102106,207.4468964908249,207.4468969514135
1981,207.4537807726036,207.4518263167058,207.451826435857
1982,207.4586963680942,207.4567479778955,207.4567476655107
1983,207.4636040607479,207.4616612628519,207.4616611970168
1984,207.4685037488819,207.4665662436421,207.4665662842212
1985,207.4733950804314,207.4714634699656,207.4714634880398
1986,207.4782783994106,207.4763523478736,207.4763526802049
1987,207.4831538569329,207.4812331544273,207.4812335019272
1988,207.4880211253521,207.4861062648891,207.4861062302953
1989,207.4928799988443,207.4909718299086,207.4909705559976
1990,207.4977311149684,207.4958278229267,207.4958279214073
1991,207.5025742762934,207.500676722175,207.5006765309946
1992,207.5074092077535,207.5055176797065,207.5055171677322
1993,207.5122370848986,207.5103502490175,207.5103503162253
1994,207.5170561753497,207.5151752393699,207.5151754973695
1995,207.521867572968,207.5199920142155,207.5199920783186
1996,207.5266715014438,207.5248013183144,207.5248000066
1997,207.5314668106627,207.5296031883596,207.5296025252117
1998,207.5362544038486,207.5343948070409,207.5343949778015
1999,207.5410340928703,207.5391799913367,207.5391800252132
2000,207.5458059532585,207.543957387989,207.543957414226


==> anc/udbound_minimal.csv <==
T_MeV,mu_MeV
0.,355.004137022656
8.,354.0042191557202
14.,353.0043934324645
18.,352.0045156540568
21.,351.00460784701926
24.,350.00469315950505
26.,349.0047607066199
29.,348.00483962025
31.,347.0049072131404
33.,346.00497765921625
35.,345.0050527209637
37.,344.0051344262822
39.,343.00522512030415
41.,342.0053275592993
43.,341.005445061496
45.,340.00558174058943
47.,339.00574286666625
48.,338.0058829267901
50.,337.00610240326205
52.,336.00637206015443
53.,335.0066130921935
55.,334.00701731058166
56.,333.00740276594735
58.,332.00808492265077
59.,331.0088358721398
60.,330.0100681275794
64.,328.026772925066
65.,328.0262161719058
66.,328.03497714734067
69.,330.05172955772025
70.,332.0308954669883
72.,335.08095775204697
74.,340.0722436338137
80.,359.05473994850917
81.,362.39836726886716
82.,366.0574380958627
84.,374.03576601357764
85.,377.05256465548587
87.,385.0253745270906
89.,392.07584489085207
90.,396.07224999090175
93.,408.40230073763774
96.,421.84917826679344
100.,441.0791551861729
102.,452.0788730031972
104.,464.069973898697
108.,491.06165559513664
110.,506.0752816003495
113.,534.02594469595
116.,559.7339243383398
117.,571.0380527525299
118.,581.0529367510143
121.,616.2276825634635
122.,629.0814552639266
124.,657.1169978221232
125.,673.0617949878639
126.,689.0730779256471
127.,706.1181905337767
128.,725.0733478048774
130.,766.0843978813905
131.,790.058723610677
132.,814.1875726556477
134.,873.0364241546858


==> anc/usbound_minimal.csv <==
T_MeV,mu_MeV
0.,404.0044531866132
7.,405.00444451301763
12.,406.00448309471363
15.,407.0045168611656
17.,408.00453557588287
19.,409.0045601625964
21.,410.0045917006279
23.,411.00463151518625
26.,413.0046846065964
29.,415.00475922080534
32.,417.00486086959205
36.,420.00502503443096
37.,421.0050549772878
43.,426.0054184171602
44.,427.005477811848
45.,428.00554209629126
46.,429.0056116785973
47.,430.00568703168625
48.,431.00576870572837
49.,432.0058573437521
50.,433.0059537006152
51.,434.00605866840795
52.,435.0061733087337
53.,436.00629896157335
54.,437.0064370628266
55.,438.0065895512802
56.,439.006758769183
57.,440.00694765826626
58.,441.00715997244146
59.,442.0074005919644
60.,443.00767599895147
61.,444.00799503016253
62.,445.00837010582836
65.,448.0100480316384
66.,449.0109991336492
67.,450.0121488322361
68.,451.0144386046916
69.,452.0188054376935
70.,453.0449108252767
74.,458.0433786293984
80.,467.0311078101724
82.,470.05519984430936
84.,474.0310908468295
85.,476.0286384590537
87.,480.0293486113397
89.,484.0381009805666
90.,486.0524612667516
93.,493.247744188738
94.,496.057764949364
95.,499.04622424428106
96.,502.04163462546944
97.,505.0435428923094
99.,511.087024638888
100.,515.0462395708805
101.,518.1129189382028
102.,522.0687643732995
104.,530.0976312037164
108.,549.0830302697702
110.,560.0762888491319
113.,579.0684746291417
116.,601.0787342780695
118.,622.0296654062039
121.,650.0395827618775
124.,683.1402933331416
126.,712.0764668035439
127.,728.0483665995845
128.,744.1262754821514
131.,804.1425141685149
132.,830.0626317226472
134.,905.0241870829171

